High-order gravitational late-time tails in Kerr spacetime

We calculate high-order late-time tails of the retarded Green function of the Teukolsky equation for linear field perturbations of (subextremal) Kerr spacetime. We calculate these tails at a fixed spheroidal harmonic $\ell$ and azimuthal number $m$ up to the first three orders for the field point: at finite radius (away from the event horizon) for large Boyer-Lindquist time $t$; along the future event horizon $\mathscr{H}^+$ for large ingoing Eddington-Finkelstein coordinate $v$; and along future null infinity $\mathscr{I}^+$ for large outgoing Eddington-Finkelstein coordinate $u$. We obtain the tail powers for generic integer field spin $s$ and the tail coefficients specifically for gravitational ($s=-2$) perturbations. Our asymptotics include the known leading power-law (generic) tails, respectively,$t^{-2\ell-3}$, $e^{im\Omega_H v}v^{-2\ell-3-b}$ (where $b=1$ for $s>0, m=0$ and $b=0$ otherwise, and where $\Omega_H$ is the angular velocity of the event horizon) and $u^{-\ell+s-2}$, as well as their higher-order logarithmic corrections: $t^{-2\ell-5}\ln t$, $e^{im\Omega_H v}v^{-2\ell-5-b}\ln v$ and $u^{-\ell+s-3}\ln u$ (as well as $u^{-\ell+s-4}\ln^2 u$). Since we obtain the high-order expansions for modes for generic $\ell$ and $m$, we can readily infer the explicit expansions of the {\it full} retarded Green function for $s=-2$ (and its decay powers for generic integer $s$). We obtain the late-time asymptotics from small-frequency expansions of the Fourier modes of the retarded Green function in the frequency domain. Accordingly, we also provide small-frequency expansions of various quantities of interest in the scattering theory. We also attach two notebooks which provide expansions for specific values of $s$: one notebook provides them to the first three leading orders for generic $\ell$ and the other one to arbitrary order for specific values of $\ell$.

==> anc/Computing_PN_Tails.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 14.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    741227,      11800]
NotebookOptionsPosition[    737994,      11738]
NotebookOutlinePosition[    738396,      11754]
CellTagsIndexPosition[    738353,      11751]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"Notebook", " ", 
   RowBox[{"author", ":", " ", 
    RowBox[{"Jakob", " ", "Neef"}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.992625641656382*^9, 
  3.992625651058997*^9}},ExpressionUUID->"28e3bd0d-8c6e-4181-b2f1-\
869924f0dd42"],

Cell[CellGroupData[{

Cell["Setup", "Section",
 CellChangeTimes->{{3.9926038689179497`*^9, 
  3.992603869458126*^9}},ExpressionUUID->"f398af5f-1a45-456e-a0f4-\
4a7ba36aa158"],

Cell[CellGroupData[{

Cell["Package Loading", "Subsection",
 CellChangeTimes->{{3.992601030848893*^9, 
  3.9926010331928473`*^9}},ExpressionUUID->"20e3a1a1-05d0-4509-aad9-\
1ec7df45a5b1"],

Cell[TextData[{
 "Running the Setup section of this notebook will require the latest version \
of the PN branch of the Teukolsky package: ",
 Cell[BoxData[
  TemplateBox[{
   "\"https://github.com/BlackHolePerturbationToolkit/Teukolsky/tree/PN\"", 
    "https://github.com/BlackHolePerturbationToolkit/Teukolsky/tree/PN"},
   "HyperlinkURL"]], "Output",
  CellChangeTimes->{3.952490735636911*^9},ExpressionUUID->
  "68f1114b-bf72-4d95-933a-6cafe8b9652d"],
 ".\nYou then need to adjust the path in PacletDirectoryLoad to where the PN \
branch of the Teukolsky package is stored"
}], "Text",
 CellChangeTimes->{{3.952490640971157*^9, 3.952490670358693*^9}, {
  3.95249074363651*^9, 3.952490775177997*^9}, {3.95249848320616*^9, 
  3.952498515159926*^9}, {3.9525005397476397`*^9, 3.95250054068792*^9}, {
  3.992601024738441*^9, 3.992601025264374*^9}, {3.992603985212891*^9, 
  3.992604012382221*^9}},ExpressionUUID->"09430292-0f83-4573-8d8d-\
4171865ecf9e"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
  "PacletDirectoryLoad", "[", "\"\<~/PhD/Projects/Teukolsky\>\"", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"<<", "Teukolsky`"}], "\[IndentingNewLine]", 
 RowBox[{"<<", "Teukolsky`PN`Tools`"}]}], "Code",
 CellChangeTimes->{{3.99260094957506*^9, 3.992600991768766*^9}, 
   3.992928378383203*^9, 3.992928770383113*^9},
 CellLabel->"In[1]:=",ExpressionUUID->"466349d1-9516-445b-816a-7ee39ace8fdd"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Definitions", "Subsection",
 CellChangeTimes->{{3.992601048063281*^9, 
  3.992601049401901*^9}},ExpressionUUID->"5582520e-c57f-4c5c-97f2-\
b09ea27de510"],

Cell[CellGroupData[{

Cell["Auxiliary functions", "Subsubsection",
 CellChangeTimes->{{3.992601073494718*^9, 
  3.9926010802884817`*^9}},ExpressionUUID->"c58f4ef9-cd54-4ff2-a34d-\
cd5dcdfd0664"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"aForm", "=", 
   RowBox[{
    RowBox[{"#", "/.", 
     RowBox[{"{", 
      RowBox[{"\[Kappa]", "->", 
       SqrtBox[
        RowBox[{"1", "-", 
         SuperscriptBox["a", "2"]}]]}], "}"}]}], "&"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Kappa]Form", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"aForm", "[", "#", "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         SqrtBox[
          RowBox[{"1", "-", 
           SuperscriptBox["a", "2"]}]], "->", "\[Kappa]"}], ",", 
        RowBox[{
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SuperscriptBox["a", "2"]}], ")"}], "n_"], "/;", 
          RowBox[{"!", 
           RowBox[{"IntegerQ", "[", "n", "]"}]}]}], ":>", 
         SuperscriptBox["\[Kappa]", 
          RowBox[{"2", "n"}]]}]}], "}"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SuperscriptBox["\[Kappa]", "n_"], "/;", 
        RowBox[{
         RowBox[{"Abs", "[", "n", "]"}], ">", "1"}]}], ":>", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["a", "2"]}], ")"}], 
         RowBox[{
          RowBox[{"Sign", "[", "n", "]"}], 
          RowBox[{"(", 
           FractionBox[
            RowBox[{
             RowBox[{"Abs", "[", "n", "]"}], "-", "1"}], "2"], ")"}]}]], 
        SuperscriptBox["\[Kappa]", 
         RowBox[{"Sign", "[", "n", "]"}]]}]}], "}"}]}], "&"}]}], 
  ";"}]}], "Code",
 CellChangeTimes->{{3.969521284655435*^9, 3.969521344817843*^9}, {
   3.969521376305969*^9, 3.969521468116851*^9}, {3.969521550634955*^9, 
   3.96952157625156*^9}, {3.969521631739946*^9, 3.969521638911588*^9}, {
   3.96952167088486*^9, 3.969521701697678*^9}, {3.969521732082872*^9, 
   3.969521942703573*^9}, {3.969521995319272*^9, 3.969521998119295*^9}, {
   3.969522076239319*^9, 3.969522084024658*^9}, {3.969522771481138*^9, 
   3.969522783572368*^9}, 3.969522898569942*^9, {3.969522931579123*^9, 
   3.969522933488954*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"37487a08-13ba-4749-a694-5597c2a1af9e"]
}, Closed]],

Cell[CellGroupData[{

Cell["Small \[ScriptQ]", "Subsubsection",
 CellChangeTimes->{{3.9524902510577993`*^9, 3.952490263230328*^9}, {
  3.952490837204649*^9, 
  3.952490838605724*^9}},ExpressionUUID->"9337803d-9f06-4851-8004-\
df599adab538"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[ScriptQ]", "[", 
   RowBox[{
   "\[ScriptS]_", ",", "\[ScriptL]_", ",", "\[ScriptM]_", ",", "a_", ",", 
    "\[Omega]_", ",", 
    RowBox[{"{", 
     RowBox[{"var_", ",", "order\[CurlyEpsilon]_"}], "}"}]}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "aux", ",", "Ap", ",", "Am", ",", "repls", ",", "\[CurlyEpsilon]", ",", 
      "\[CurlyEpsilon]p", ",", "\[Kappa]", ",", "\[Tau]"}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"\[CurlyEpsilon]", "=", 
      RowBox[{"2", " ", "\[Omega]", " ", "var"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"\[Kappa]", "=", 
      RowBox[{"Sqrt", "[", 
       RowBox[{"1", "-", 
        RowBox[{"a", "^", "2"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"\[CurlyEpsilon]p", "=", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[CurlyEpsilon]", "+", "\[Tau]"}], ")"}], "/", "2"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"\[Tau]", "=", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "a"}], " ", "\[ScriptM]"}], "+", "\[CurlyEpsilon]"}], 
        ")"}], "/", "\[Kappa]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"repls", "=", 
      RowBox[{"MSTCoefficientsPN", "[", 
       RowBox[{
       "\[ScriptS]", ",", "\[ScriptL]", ",", "\[ScriptM]", ",", "a", ",", 
        "\[Omega]", ",", 
        RowBox[{"{", 
         RowBox[{"var", ",", 
          RowBox[{"order\[CurlyEpsilon]", "+", "1"}]}], "}"}]}], "]"}]}], ";",
      "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{"repls", "=", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Keys", "[", "repls", "]"}], "/.", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"Teukolsky`PN`Private`\[Nu]MST", "->", "\[Nu]MST"}], 
              ",", 
              RowBox[{"Teukolsky`PN`Private`aMST", "->", "aMST"}]}], "}"}]}], 
           ")"}], "->", 
          RowBox[{"(", 
           RowBox[{"Values", "[", "repls", "]"}], ")"}]}], "//", "Thread"}]}],
        ";"}], "*)"}], "\[IndentingNewLine]", 
     RowBox[{"Ap", "=", 
      RowBox[{
       RowBox[{"TeukolskyAmplitudePN", "[", "\"\<A+\>\"", "]"}], "[", 
       RowBox[{
       "\[ScriptS]", ",", "\[ScriptL]", ",", "\[ScriptM]", ",", "a", ",", 
        "\[Omega]", ",", 
        RowBox[{"{", 
         RowBox[{"var", ",", "order\[CurlyEpsilon]"}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Am", "=", 
      RowBox[{
       RowBox[{"TeukolskyAmplitudePN", "[", "\"\<A-\>\"", "]"}], "[", 
       RowBox[{
       "\[ScriptS]", ",", "\[ScriptL]", ",", "\[ScriptM]", ",", "a", ",", 
        "\[Omega]", ",", 
        RowBox[{"{", 
         RowBox[{"var", ",", "order\[CurlyEpsilon]"}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"aux", "=", 
      RowBox[{
       RowBox[{
        RowBox[{"\[ImaginaryI]", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           FractionBox["\[CurlyEpsilon]", "2"], ")"}], 
          RowBox[{"2", "\[ScriptS]"}]], 
         SuperscriptBox["\[CurlyEpsilon]", 
          RowBox[{
           RowBox[{"-", "2"}], "\[ImaginaryI]", " ", "\[CurlyEpsilon]"}]], 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"\[ImaginaryI]", " ", "\[CurlyEpsilon]", 
           RowBox[{"(", 
            RowBox[{"1", "-", "\[Kappa]"}], ")"}]}]], 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"2", "\[Pi]", 
             RowBox[{"(", 
              RowBox[{"\[CurlyEpsilon]", "-", 
               RowBox[{"\[ImaginaryI]", " ", "\[Nu]MST"}]}], ")"}]}]]}], 
          ")"}]}], "/.", "repls"}], "//", "IgnoreExpansionParameter"}]}], ";",
      "\[IndentingNewLine]", 
     RowBox[{"aux", "=", 
      RowBox[{
       FractionBox["Ap", "Am"], " ", "aux"}]}], ";", "\[IndentingNewLine]", 
     "aux"}]}], "\[IndentingNewLine]", "]"}]}]], "Code",
 CellChangeTimes->{{3.950095418586633*^9, 3.950095636019634*^9}, {
   3.950095706556714*^9, 3.950095766658336*^9}, {3.950095834076531*^9, 
   3.9500958341615963`*^9}, {3.950095974113986*^9, 3.950095975460931*^9}, {
   3.9500960169146757`*^9, 3.950096035006345*^9}, 3.9500960760502*^9, 
   3.950096236606817*^9, {3.950096390430398*^9, 3.950096423478915*^9}, {
   3.950096851973487*^9, 3.950096879493724*^9}, {3.950096912359922*^9, 
   3.950096961442683*^9}, {3.950097494598103*^9, 3.950097577426955*^9}, {
   3.950160847922833*^9, 3.95016086188294*^9}, {3.950161588091262*^9, 
   3.95016163419325*^9}, {3.950180930654268*^9, 3.950180969382253*^9}, {
   3.950181036973544*^9, 3.950181040262759*^9}, {3.950184706336631*^9, 
   3.950184739029989*^9}, {3.952490487038034*^9, 3.952490489865505*^9}, {
   3.952491733969967*^9, 3.952491734443267*^9}, {3.965822510797854*^9, 
   3.965822518913541*^9}, {3.965822553193124*^9, 3.965822695089006*^9}, {
   3.977376742185915*^9, 3.977376742478113*^9}, {3.9773769655061407`*^9, 
   3.9773769745507917`*^9}, {3.992925412740024*^9, 3.992925432108486*^9}, {
   3.992928436939949*^9, 3.992928466819864*^9}, {3.992928795620356*^9, 
   3.992928807886468*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"4db2321e-f613-46f8-8786-f3fa8cf0920c"]
}, Closed]],

Cell[CellGroupData[{

Cell["Squared Wronskian", "Subsubsection",
 CellChangeTimes->{{3.952490363585763*^9, 
  3.952490379794251*^9}},ExpressionUUID->"14e3416d-da6c-4362-9324-\
4cc202edda2f"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Options", "[", "W2", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{"\"\<Normalization\>\"", "->", "\"\<Default\>\""}], "}"}]}], 
  ";"}]], "Code",
 CellChangeTimes->{{3.969596949833387*^9, 3.969596976205166*^9}, 
   3.969597029811053*^9, {3.969687812849543*^9, 3.969687814796246*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"1fe09295-f18f-4530-ad7b-37765105e62b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"W2", "[", 
   RowBox[{
   "\[ScriptS]_", ",", "\[ScriptL]_", ",", "\[ScriptM]_", ",", "a_", ",", 
    "\[Omega]_", ",", 
    RowBox[{"{", 
     RowBox[{"var_", ",", "order\[CurlyEpsilon]_"}], "}"}], ",", 
    RowBox[{"OptionsPattern", "[", "]"}]}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "aux", ",", "Btrans", ",", "Binc", ",", "Bref", ",", "\[CurlyEpsilon]", 
      ",", "q", ",", "norm"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"norm", "=", 
      RowBox[{"\"\<Normalization\>\"", "->", 
       RowBox[{"OptionValue", "[", "\"\<Normalization\>\"", "]"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"\[CurlyEpsilon]", "=", 
      RowBox[{"2", " ", "\[Omega]", " ", "var"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"q", "=", 
      RowBox[{"\[ScriptQ]", "[", 
       RowBox[{
       "\[ScriptS]", ",", "\[ScriptL]", ",", "\[ScriptM]", ",", "a", ",", 
        "\[Omega]", ",", 
        RowBox[{"{", 
         RowBox[{"var", ",", 
          RowBox[{"order\[CurlyEpsilon]", "+", "1"}]}], "}"}]}], "]"}]}], ";",
      "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{"Btrans", "=", 
        RowBox[{
         RowBox[{"TeukolskyAmplitudePN", "[", 
          RowBox[{"\"\<Btrans\>\"", ",", 
           RowBox[{"{", 
            RowBox[{"opt", ",", 
             RowBox[{"\"\<FreqRep\>\"", "->", "True"}]}], "}"}]}], "]"}], "[", 
         RowBox[{
         "\[ScriptS]", ",", "\[ScriptL]", ",", "\[ScriptM]", ",", "a", ",", 
          "\[Omega]", ",", 
          RowBox[{"{", 
           RowBox[{"var", ",", "order\[CurlyEpsilon]"}], "}"}]}], "]"}]}], 
       ";"}], "*)"}], "\[IndentingNewLine]", 
     RowBox[{"Binc", "=", 
      RowBox[{
       RowBox[{"TeukolskyAmplitudePN", "[", 
        RowBox[{"\"\<Binc\>\"", ",", 
         RowBox[{"{", "norm", "}"}]}], "]"}], "[", 
       RowBox[{
       "\[ScriptS]", ",", "\[ScriptL]", ",", "\[ScriptM]", ",", "a", ",", 
        "\[Omega]", ",", 
        RowBox[{"{", 
         RowBox[{"var", ",", "order\[CurlyEpsilon]"}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Bref", "=", 
      RowBox[{
       RowBox[{"TeukolskyAmplitudePN", "[", 
        RowBox[{"\"\<Bref\>\"", ",", 
         RowBox[{"{", "norm", "}"}]}], "]"}], "[", 
       RowBox[{
       "\[ScriptS]", ",", "\[ScriptL]", ",", "\[ScriptM]", ",", "a", ",", 
        "\[Omega]", ",", 
        RowBox[{"{", 
         RowBox[{"var", ",", "order\[CurlyEpsilon]"}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"aux", "=", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"\[ImaginaryI]", " ", "\[CurlyEpsilon]", " ", "Binc"}], 
          ")"}], "2"], "+", 
        RowBox[{"\[ImaginaryI]", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"\[ImaginaryI]", " ", "\[CurlyEpsilon]"}], ")"}], "2"], "  ",
          "q", " ", "Binc", " ", "Bref"}]}], "//", 
       "IgnoreExpansionParameter"}]}], ";", "\[IndentingNewLine]", "aux"}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Code",
 CellChangeTimes->{{3.952490397384981*^9, 3.952490523395198*^9}, {
   3.952490844200205*^9, 3.952490858114417*^9}, {3.969596939822031*^9, 
   3.969596942240242*^9}, {3.969596990500783*^9, 3.969597022672673*^9}, {
   3.969597104288005*^9, 3.969597128882644*^9}, {3.969597189572942*^9, 
   3.969597189752812*^9}, 3.969604709906764*^9, {3.9696062247666397`*^9, 
   3.969606228423191*^9}, {3.969686603526781*^9, 3.9696867150174294`*^9}, 
   3.969687527568073*^9, {3.969687628479051*^9, 3.969687655605565*^9}, {
   3.969687705089355*^9, 3.969687763161157*^9}, {3.9773769875436983`*^9, 
   3.977376990255173*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"5a01e9fa-d902-45aa-a60c-98ce1caf3626"]
}, Closed]],

Cell[CellGroupData[{

Cell["Q", "Subsubsection",
 CellChangeTimes->{
  3.992601104094808*^9},ExpressionUUID->"3efa9c53-84af-4b20-bc28-\
47f67da5d5d3"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Options", "[", "\[ScriptCapitalQ]", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{"\"\<Normalization\>\"", "->", "\"\<Default\>\""}], "}"}]}], 
  ";"}]], "Code",
 CellChangeTimes->{{3.969596949833387*^9, 3.969596976205166*^9}, 
   3.969597029811053*^9, 3.969597296542369*^9, 3.96968781738944*^9},
 CellLabel->"In[9]:=",ExpressionUUID->"7978e9e9-5198-4377-bc30-7b0ce68e36de"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[ScriptCapitalQ]", "[", 
   RowBox[{
   "\[ScriptS]_", ",", "\[ScriptL]_", ",", "\[ScriptM]_", ",", "a_", ",", 
    "\[Omega]_", ",", 
    RowBox[{"{", 
     RowBox[{"var_", ",", "order\[CurlyEpsilon]_"}], "}"}], ",", 
    RowBox[{"OptionsPattern", "[", "]"}]}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "aux", ",", "Wsq", ",", "Binc", ",", "Bref", ",", "Btrans", ",", "repls",
       ",", "\[CurlyEpsilon]", ",", "\[CurlyEpsilon]p", ",", "\[Tau]", ",", 
      "\[Kappa]", ",", "q", ",", "norm"}], "}"}], ",", "\n", 
    RowBox[{
     RowBox[{"norm", "=", 
      RowBox[{"\"\<Normalization\>\"", "->", 
       RowBox[{"OptionValue", "[", "\"\<Normalization\>\"", "]"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"\[CurlyEpsilon]", "=", 
      RowBox[{"2", " ", "\[Omega]", " ", "var"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"\[Kappa]", "=", 
      RowBox[{"Sqrt", "[", 
       RowBox[{"1", "-", 
        RowBox[{"a", "^", "2"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"\[CurlyEpsilon]p", "=", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[CurlyEpsilon]", "+", "\[Tau]"}], ")"}], "/", "2"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"\[Tau]", "=", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "a"}], " ", "\[ScriptM]"}], "+", "\[CurlyEpsilon]"}], 
        ")"}], "/", "\[Kappa]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"q", "=", 
      RowBox[{
       RowBox[{"\[ScriptQ]", "[", 
        RowBox[{
        "\[ScriptS]", ",", "\[ScriptL]", ",", "\[ScriptM]", ",", "a", ",", 
         "\[Omega]", ",", 
         RowBox[{"{", 
          RowBox[{"var", ",", 
           RowBox[{"order\[CurlyEpsilon]", "+", "1"}]}], "}"}]}], "]"}], "//", 
       RowBox[{
        RowBox[{"SeriesTake", "[", 
         RowBox[{"#", ",", "order\[CurlyEpsilon]"}], "]"}], "&"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Wsq", "=", 
      RowBox[{
       RowBox[{"W2", "[", 
        RowBox[{
        "\[ScriptS]", ",", "\[ScriptL]", ",", "\[ScriptM]", ",", "a", ",", 
         "\[Omega]", ",", 
         RowBox[{"{", 
          RowBox[{"var", ",", 
           RowBox[{"order\[CurlyEpsilon]", "+", "1"}]}], "}"}], ",", "norm"}],
         "]"}], "//", 
       RowBox[{
        RowBox[{"SeriesTake", "[", 
         RowBox[{"#", ",", "order\[CurlyEpsilon]"}], "]"}], "&"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"aux", "=", 
      FractionBox["q", "Wsq"]}], ";", "\[IndentingNewLine]", "aux"}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Code",
 CellChangeTimes->{{3.950097640086033*^9, 3.950097701228112*^9}, {
   3.950160964407648*^9, 3.950161024084256*^9}, {3.950161558770175*^9, 
   3.950161563165068*^9}, {3.950161645026688*^9, 3.950161766213405*^9}, {
   3.950180208613939*^9, 3.9501802090685*^9}, {3.950180308906003*^9, 
   3.950180323045196*^9}, {3.950180361161639*^9, 3.950180363915169*^9}, {
   3.950181086810306*^9, 3.950181107236814*^9}, {3.950181711825924*^9, 
   3.950181751070978*^9}, 3.950181787766954*^9, {3.950181837057636*^9, 
   3.950181893263842*^9}, {3.950182032868088*^9, 3.950182085513879*^9}, {
   3.9501823433198137`*^9, 3.950182361125316*^9}, {3.950182403226507*^9, 
   3.950182405382681*^9}, {3.950183040521074*^9, 3.950183048309529*^9}, 
   3.950183732764564*^9, {3.950183893343261*^9, 3.9501839317624288`*^9}, {
   3.950184527835417*^9, 3.950184534858851*^9}, {3.950184792719764*^9, 
   3.950184844202072*^9}, {3.950244572663643*^9, 3.950244573042096*^9}, 
   3.950244825177105*^9, {3.952490386503188*^9, 3.952490387511093*^9}, {
   3.952490531957499*^9, 3.952490573137162*^9}, {3.952490611329448*^9, 
   3.952490611816386*^9}, {3.952490851694141*^9, 3.952490863255785*^9}, {
   3.952490972364595*^9, 3.952490972915891*^9}, {3.9524917382188873`*^9, 
   3.952491738749398*^9}, {3.96959729971284*^9, 3.969597320323029*^9}, {
   3.9695974290090303`*^9, 3.969597430961366*^9}, 3.9696047118040657`*^9, {
   3.969687820449769*^9, 3.969687836453816*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"f2f2c3e6-afc7-48c7-abf5-6aec2a961d87"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Integrating Tail", "Subsection",
 CellChangeTimes->{{3.9926011453579693`*^9, 
  3.992601151922353*^9}},ExpressionUUID->"7e7309ea-ec5a-49c0-850f-\
7433cc3d1775"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Integrate\[Sigma]", "[", "expr_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"aux", ",", "repls"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"repls", "[", "0", "]"}], "=", 
      RowBox[{
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"-", "t"}], " ", "\[Sigma]"}]], " ", 
        SuperscriptBox["\[Sigma]", "n_"]}], ":>", 
       RowBox[{
        SuperscriptBox["t", 
         RowBox[{
          RowBox[{"-", "1"}], "-", "n"}]], " ", 
        RowBox[{"n", "!"}]}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"repls", "[", "1", "]"}], "=", 
      RowBox[{
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"-", "t"}], " ", "\[Sigma]"}]], 
        SuperscriptBox["\[Sigma]", "n_"], 
        RowBox[{"Log", "[", "\[Sigma]", "]"}]}], ":>", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["t", 
          RowBox[{
           RowBox[{"-", "1"}], "-", "n"}]]}], " ", 
        RowBox[{"n", "!"}], " ", 
        RowBox[{"(", 
         RowBox[{"EulerGamma", "-", 
          RowBox[{"HarmonicNumber", "[", "n", "]"}], "+", 
          RowBox[{"Log", "[", "t", "]"}]}], ")"}]}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"repls", "[", "2", "]"}], "=", 
      RowBox[{
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"-", "t"}], " ", "\[Sigma]"}]], 
        SuperscriptBox["\[Sigma]", "n_"], 
        SuperscriptBox[
         RowBox[{"Log", "[", "\[Sigma]", "]"}], "2"]}], ":>", 
       RowBox[{
        SuperscriptBox["t", 
         RowBox[{
          RowBox[{"-", "1"}], "-", "n"}]], " ", 
        RowBox[{"n", "!"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"EulerGamma", "-", 
             RowBox[{"HarmonicNumber", "[", "n", "]"}], "+", 
             RowBox[{"Log", "[", "t", "]"}]}], ")"}], "2"], "+", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"1", ",", 
            RowBox[{"1", "+", "n"}]}], "]"}]}], ")"}]}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"repls", "[", "3", "]"}], "=", 
      RowBox[{
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"-", "t"}], " ", "\[Sigma]"}]], 
        SuperscriptBox["\[Sigma]", "n_"], 
        SuperscriptBox[
         RowBox[{"Log", "[", "\[Sigma]", "]"}], "3"]}], ":>", 
       RowBox[{
        SuperscriptBox["t", 
         RowBox[{
          RowBox[{"-", "1"}], "-", "n"}]], " ", 
        RowBox[{"n", "!"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"EulerGamma", "-", 
              RowBox[{"HarmonicNumber", "[", "n", "]"}], "+", 
              RowBox[{"Log", "[", "t", "]"}]}], ")"}], "3"]}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{"Log", "[", "t", "]"}]}], "+", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"0", ",", 
               RowBox[{"1", "+", "n"}]}], "]"}]}], ")"}], " ", 
           RowBox[{"PolyGamma", "[", 
            RowBox[{"1", ",", 
             RowBox[{"1", "+", "n"}]}], "]"}]}], "+", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"2", ",", 
            RowBox[{"1", "+", "n"}]}], "]"}]}], ")"}]}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"repls", "[", "4", "]"}], "=", 
      RowBox[{
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"-", "t"}], " ", "\[Sigma]"}]], 
        SuperscriptBox["\[Sigma]", "n_"], 
        SuperscriptBox[
         RowBox[{"Log", "[", "\[Sigma]", "]"}], "4"]}], ":>", 
       RowBox[{
        SuperscriptBox["t", 
         RowBox[{
          RowBox[{"-", "1"}], "-", "n"}]], " ", 
        RowBox[{"n", "!"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Log", "[", "t", "]"}], "4"], "-", 
          RowBox[{"4", " ", 
           RowBox[{"Log", "[", "t", "]"}], " ", 
           SuperscriptBox[
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"1", "+", "n"}]}], "]"}], "3"]}], "+", 
          SuperscriptBox[
           RowBox[{"PolyGamma", "[", 
            RowBox[{"0", ",", 
             RowBox[{"1", "+", "n"}]}], "]"}], "4"], "+", 
          RowBox[{"6", " ", 
           SuperscriptBox[
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"1", "+", "n"}]}], "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"Log", "[", "t", "]"}], "2"], "+", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"1", ",", 
               RowBox[{"1", "+", "n"}]}], "]"}]}], ")"}]}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"PolyGamma", "[", 
            RowBox[{"1", ",", 
             RowBox[{"1", "+", "n"}]}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox[
               RowBox[{"Log", "[", "t", "]"}], "2"]}], "+", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"1", ",", 
               RowBox[{"1", "+", "n"}]}], "]"}]}], ")"}]}], "-", 
          RowBox[{"4", " ", 
           RowBox[{"PolyGamma", "[", 
            RowBox[{"0", ",", 
             RowBox[{"1", "+", "n"}]}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"Log", "[", "t", "]"}], "3"], "+", 
             RowBox[{"3", " ", 
              RowBox[{"Log", "[", "t", "]"}], " ", 
              RowBox[{"PolyGamma", "[", 
               RowBox[{"1", ",", 
                RowBox[{"1", "+", "n"}]}], "]"}]}], "-", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"2", ",", 
               RowBox[{"1", "+", "n"}]}], "]"}]}], ")"}]}], "-", 
          RowBox[{"4", " ", 
           RowBox[{"Log", "[", "t", "]"}], " ", 
           RowBox[{"PolyGamma", "[", 
            RowBox[{"2", ",", 
             RowBox[{"1", "+", "n"}]}], "]"}]}], "+", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"3", ",", 
            RowBox[{"1", "+", "n"}]}], "]"}]}], ")"}]}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"repls", "[", "5", "]"}], "=", 
      RowBox[{
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"-", "\[Sigma]"}], " ", "t"}]], 
        SuperscriptBox["\[Sigma]", "n_"], 
        SuperscriptBox[
         RowBox[{"Log", "[", "\[Sigma]", "]"}], "5"]}], ":>", 
       RowBox[{
        SuperscriptBox["t", 
         RowBox[{
          RowBox[{"-", "1"}], "-", "n"}]], " ", 
        RowBox[{"n", "!"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox[
            RowBox[{"Log", "[", "t", "]"}], "5"]}], "-", 
          RowBox[{"5", " ", 
           RowBox[{"Log", "[", "t", "]"}], " ", 
           SuperscriptBox[
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"1", "+", "n"}]}], "]"}], "4"]}], "+", 
          SuperscriptBox[
           RowBox[{"PolyGamma", "[", 
            RowBox[{"0", ",", 
             RowBox[{"1", "+", "n"}]}], "]"}], "5"], "+", 
          RowBox[{"10", " ", 
           SuperscriptBox[
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"1", "+", "n"}]}], "]"}], "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"Log", "[", "t", "]"}], "2"], "+", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"1", ",", 
               RowBox[{"1", "+", "n"}]}], "]"}]}], ")"}]}], "-", 
          RowBox[{"10", " ", 
           SuperscriptBox[
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"1", "+", "n"}]}], "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"Log", "[", "t", "]"}], "3"], "+", 
             RowBox[{"3", " ", 
              RowBox[{"Log", "[", "t", "]"}], " ", 
              RowBox[{"PolyGamma", "[", 
               RowBox[{"1", ",", 
                RowBox[{"1", "+", "n"}]}], "]"}]}], "-", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"2", ",", 
               RowBox[{"1", "+", "n"}]}], "]"}]}], ")"}]}], "+", 
          RowBox[{"5", " ", 
           RowBox[{"PolyGamma", "[", 
            RowBox[{"0", ",", 
             RowBox[{"1", "+", "n"}]}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"Log", "[", "t", "]"}], "4"], "+", 
             RowBox[{"3", " ", 
              RowBox[{"PolyGamma", "[", 
               RowBox[{"1", ",", 
                RowBox[{"1", "+", "n"}]}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 SuperscriptBox[
                  RowBox[{"Log", "[", "t", "]"}], "2"]}], "+", 
                RowBox[{"PolyGamma", "[", 
                 RowBox[{"1", ",", 
                  RowBox[{"1", "+", "n"}]}], "]"}]}], ")"}]}], "-", 
             RowBox[{"4", " ", 
              RowBox[{"Log", "[", "t", "]"}], " ", 
              RowBox[{"PolyGamma", "[", 
               RowBox[{"2", ",", 
                RowBox[{"1", "+", "n"}]}], "]"}]}], "+", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"3", ",", 
               RowBox[{"1", "+", "n"}]}], "]"}]}], ")"}]}], "-", 
          RowBox[{"5", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              RowBox[{"Log", "[", "t", "]"}], " ", 
              SuperscriptBox[
               RowBox[{"PolyGamma", "[", 
                RowBox[{"1", ",", 
                 RowBox[{"1", "+", "n"}]}], "]"}], "2"]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"PolyGamma", "[", 
               RowBox[{"1", ",", 
                RowBox[{"1", "+", "n"}]}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"Log", "[", "t", "]"}], "3"], "-", 
                RowBox[{"PolyGamma", "[", 
                 RowBox[{"2", ",", 
                  RowBox[{"1", "+", "n"}]}], "]"}]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"Log", "[", "t", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", 
                 RowBox[{"Log", "[", "t", "]"}], " ", 
                 RowBox[{"PolyGamma", "[", 
                  RowBox[{"2", ",", 
                   RowBox[{"1", "+", "n"}]}], "]"}]}], "+", 
                RowBox[{"PolyGamma", "[", 
                 RowBox[{"3", ",", 
                  RowBox[{"1", "+", "n"}]}], "]"}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"4", ",", 
            RowBox[{"1", "+", "n"}]}], "]"}]}], ")"}]}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"aux", "=", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"expr", "/.", 
            RowBox[{"repls", "[", "5", "]"}]}], "/.", 
           RowBox[{"repls", "[", "4", "]"}]}], "/.", 
          RowBox[{"repls", "[", "3", "]"}]}], "/.", 
         RowBox[{"repls", "[", "2", "]"}]}], "/.", 
        RowBox[{"repls", "[", "1", "]"}]}], "/.", 
       RowBox[{"repls", "[", "0", "]"}]}]}], ";", "\[IndentingNewLine]", 
     "aux"}]}], "\[IndentingNewLine]", "]"}]}]], "Code",
 CellChangeTimes->{{3.9923334643727713`*^9, 3.992333671133862*^9}, {
   3.99234259749186*^9, 3.992342646689468*^9}, 3.992877990205009*^9},
 CellLabel->"In[11]:=",ExpressionUUID->"0633f323-1e42-4abc-98ba-77b649cd5ca2"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"integrand\[Delta]\[ScriptCapitalG]\[ScriptL]m", "[", 
    RowBox[{
    "\[ScriptS]_", ",", "\[ScriptL]_", ",", "\[ScriptM]_", ",", 
     "order\[Eta]_", ",", 
     RowBox[{"OptionsPattern", "[", "]"}]}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "RR", ",", "QQ", ",", "SS", ",", "\[Delta]G", ",", "aux", ",", 
       "order\[CurlyEpsilon]"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"order\[CurlyEpsilon]", "=", 
       RowBox[{
        FractionBox["order\[Eta]", "3"], "//", "Ceiling"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"RR", "=", 
       RowBox[{
        RowBox[{"TeukolskyRadialPN", "[", 
         RowBox[{
         "\[ScriptS]", ",", "\[ScriptL]", ",", "\[ScriptM]", ",", "a", ",", 
          RowBox[{
           RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Sigma]"}], ",", 
          RowBox[{"{", 
           RowBox[{"\[Eta]", ",", "order\[Eta]"}], "}"}], ",", 
          RowBox[{"\"\<Normalization\>\"", "->", "\"\<LogFree\>\""}]}], "]"}],
         "[", "\"\<In\>\"", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"QQ", "=", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"\[ScriptCapitalQ]", "[", 
             RowBox[{
             "\[ScriptS]", ",", "\[ScriptL]", ",", "\[ScriptM]", ",", "a", 
              ",", 
              RowBox[{
               RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Sigma]"}], ",", 
              RowBox[{"{", 
               RowBox[{"\[Gamma]", ",", "order\[CurlyEpsilon]"}], "}"}], ",", 
              
              RowBox[{"\"\<Normalization\>\"", "->", "\"\<LogFree\>\""}]}], 
             "]"}], "//", "Simplify"}], "//", 
           RowBox[{
            RowBox[{"ExpandLog", "[", 
             RowBox[{"#", ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"\[Sigma]", ">", "0"}], ",", 
                RowBox[{"1", ">", "a", ">=", "0"}]}], "}"}]}], "]"}], "&"}]}],
           "//", "Simplify"}], "//", "\[Kappa]Form"}], "//", 
        RowBox[{
         RowBox[{"ChangeSeriesParameter", "[", 
          RowBox[{"#", ",", 
           SuperscriptBox["\[Eta]", "3"]}], "]"}], "&"}]}]}], ";", "\n", 
      RowBox[{"\[Delta]G", "=", 
       RowBox[{
        RowBox[{"-", " ", "2"}], " ", "\[ImaginaryI]", " ", "\[Sigma]", " ", 
        SuperscriptBox["\[Eta]", "3"], " ", "QQ", " ", 
        RowBox[{"RR", "[", "r", "]"}], " ", 
        RowBox[{"RR", "[", "\[ScriptR]", "]"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"SS", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"SpinWeightedSpheroidalHarmonicS", "[", 
          RowBox[{
          "\[ScriptS]", ",", "\[ScriptL]", ",", "\[ScriptM]", ",", 
           "\[Gamma]"}], "]"}], "[", 
         RowBox[{"\[Theta]", ",", "0"}], "]"}], "//", 
        RowBox[{
         RowBox[{"Series", "[", 
          RowBox[{"#", ",", 
           RowBox[{"{", 
            RowBox[{"\[Gamma]", ",", "0", ",", "order\[CurlyEpsilon]"}], 
            "}"}]}], "]"}], "&"}]}]}], ";", "\n", 
      RowBox[{"SS", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"SS", "//", "Normal"}], "//", 
         RowBox[{"ReplaceAll", "[", 
          RowBox[{"\[Gamma]", "->", 
           RowBox[{"a", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Sigma]"}], ")"}], " ", 
            SuperscriptBox["\[Eta]", "3"]}]}], "]"}]}], "//", 
        RowBox[{
         RowBox[{"Series", "[", 
          RowBox[{"#", ",", 
           RowBox[{"{", 
            RowBox[{"\[Eta]", ",", "0", ",", "order\[Eta]"}], "}"}]}], "]"}], 
         "&"}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"aux", "=", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{
             RowBox[{"-", "\[Sigma]"}], " ", "t"}]], "\[Delta]G", " ", "SS", 
           " ", 
           RowBox[{"ReplaceAll", "[", 
            RowBox[{"SS", ",", 
             RowBox[{"\[Theta]", "->", "\[CurlyTheta]"}]}], "]"}]}], "//", 
          "aForm"}], "//", 
         RowBox[{
          RowBox[{"ExpandLog", "[", 
           RowBox[{"#", ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"r", ">", "0"}], ",", 
              RowBox[{"\[ScriptR]", ">", "0"}], ",", 
              RowBox[{"\[Sigma]", ">", "0"}], ",", 
              RowBox[{"1", ">", "a", ">=", "0"}]}], "}"}]}], "]"}], "&"}]}], "//",
         "\[Kappa]Form"}]}], ";", "\[IndentingNewLine]", "aux"}]}], 
    "\[IndentingNewLine]", "]"}]}], ";"}]], "Code",
 CellChangeTimes->{{3.992322034797166*^9, 3.9923220386708937`*^9}, {
   3.99232218716337*^9, 3.9923222869532127`*^9}, 3.992322408960452*^9, 
   3.992328911642246*^9, {3.992329185925523*^9, 3.992329287738096*^9}, {
   3.99232942784337*^9, 3.9923294328421183`*^9}, {3.992329678637042*^9, 
   3.9923297836538363`*^9}, {3.992329878952709*^9, 3.9923298954880867`*^9}, {
   3.992333252463356*^9, 3.992333254574901*^9}, {3.992337175879554*^9, 
   3.99233720844816*^9}, {3.99260138632305*^9, 3.992601395929832*^9}, {
   3.992601760851985*^9, 3.992601766671072*^9}, 3.992601836329994*^9, {
   3.992601867329363*^9, 3.992601933015239*^9}, {3.992602980015502*^9, 
   3.992602981358029*^9}, 3.992660634890379*^9, {3.992663945525243*^9, 
   3.992663952867816*^9}, 3.992665662513937*^9, {3.992924762036724*^9, 
   3.9929247744832153`*^9}, {3.992926252741521*^9, 3.9929262770734873`*^9}, {
   3.99292746379635*^9, 3.992927490309347*^9}, {3.992928290540998*^9, 
   3.992928295087295*^9}, {3.992935538820053*^9, 3.992935555972732*^9}, 
   3.992935601033745*^9, {3.992936812668413*^9, 3.992936830362602*^9}, {
   3.992937671891898*^9, 3.992937673031124*^9}, {3.992938368627304*^9, 
   3.992938379689192*^9}, {3.992938455572717*^9, 3.992938466238248*^9}, {
   3.992938500007591*^9, 3.992938504469683*^9}, {3.992938556395187*^9, 
   3.992938556618844*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"a0855214-f275-4ca4-b761-45e861ebc57b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Delta]\[ScriptCapitalG]\[ScriptL]m", "[", 
   RowBox[{
   "\[ScriptS]_", ",", "\[ScriptL]_", ",", "\[ScriptM]_", ",", "order\[Eta]_",
     ",", 
    RowBox[{"OptionsPattern", "[", "]"}]}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "aux", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{"aux", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], " ", 
         SuperscriptBox["\[Eta]", "3"], 
         RowBox[{"integrand\[Delta]\[ScriptCapitalG]\[ScriptL]m", "[", 
          RowBox[{
          "\[ScriptS]", ",", "\[ScriptL]", ",", "\[ScriptM]", ",", 
           "order\[Eta]"}], "]"}]}], "//", 
        RowBox[{
         RowBox[{"SeriesMap", "[", 
          RowBox[{"Expand", ",", "#"}], "]"}], "&"}]}], "//", 
       "Integrate\[Sigma]"}], "//", 
      RowBox[{
       RowBox[{"SeriesCollect", "[", 
        RowBox[{"#", ",", 
         RowBox[{"SpinWeightedSphericalHarmonicY", "[", "__", "]"}]}], "]"}], 
       "&"}]}]}]}], "\[IndentingNewLine]", "]"}]}]], "Code",
 CellChangeTimes->{{3.992601523249766*^9, 3.992601572975936*^9}, {
   3.9926016707700768`*^9, 3.9926016741261783`*^9}, {3.99260183866177*^9, 
   3.992601841990133*^9}, {3.992626172974102*^9, 3.992626175326232*^9}, {
   3.9929247971138144`*^9, 3.99292481546102*^9}, {3.9929274964703693`*^9, 
   3.992927515026209*^9}, {3.992935558044518*^9, 3.992935605624371*^9}, {
   3.992936836714437*^9, 3.9929368370103083`*^9}, 3.992936906366667*^9, 
   3.992961956324592*^9},
 CellLabel->"In[13]:=",ExpressionUUID->"5fc6ca02-4d01-4769-9ab2-1fd785ec3b40"]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Workbench", "Section",
 CellChangeTimes->{{3.992601298495264*^9, 
  3.992601301328292*^9}},ExpressionUUID->"42c82fe2-ff31-406f-94d3-\
4166eeb4f30e"],

Cell["We can compute the 5PN tail for s=-2 \[ScriptL]=2 and generic m via,", \
"Text",
 CellChangeTimes->{{3.992936739853898*^9, 
  3.99293678127238*^9}},ExpressionUUID->"44d06cd9-7c47-4def-bb85-\
86a0425387de"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"tail\[ScriptL]2", "=", 
   RowBox[{"EchoTiming", "[", 
    RowBox[{"\[Delta]\[ScriptCapitalG]\[ScriptL]m", "[", 
     RowBox[{
      RowBox[{"-", "2"}], ",", "2", ",", "m", ",", "11"}], "]"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.992601575907076*^9, 3.992601584347289*^9}, {
   3.9926016431503153`*^9, 3.992601679239296*^9}, 3.992601709546088*^9, 
   3.992601952085581*^9, {3.992602297667049*^9, 3.9926023318566523`*^9}, 
   3.992602884461864*^9, 3.992625587093433*^9, {3.992625630295803*^9, 
   3.99262563042419*^9}, {3.992936424841507*^9, 3.992936431078245*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"18d1f3f1-07a6-4542-8814-cfe50142a610"],

Cell[BoxData["81.304048`"], "EchoTiming",
 CellChangeTimes->{
  3.992962050614717*^9},ExpressionUUID->"ca8c064f-405c-4fbf-95f6-\
69789d3e62ee"]
}, Open  ]],

Cell["\<\
We can check against our precomputed numerical data and see that subtracting \
lays bare the quasi-normal modes all the way until we hit the noise floor.\
\>", "Text",
 CellChangeTimes->{{3.992603220572102*^9, 3.992603233086672*^9}, {
  3.992603819795764*^9, 3.992603843226012*^9}, {3.992603899566273*^9, 
  3.99260390133687*^9}},ExpressionUUID->"907a77f8-93f6-4903-9e30-\
5f0afa82bf66"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "data", ",", "plotN", ",", "plotPN", ",", "plotDiff", ",", "ts", ",", 
      "aux", ",", "dataPN", ",", "G20Numeric"}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"G20Numeric", "=", 
      InterpretationBox[
       DynamicModuleBox[{Typeset`open = False}, 
        TemplateBox[{"List", 
          StyleBox[
          "\"Numerical Tail s=-2 \[ScriptL]=2 m=0 a=0.9 r=10 \[ScriptR]=10 \
\[Theta]=\\!\\(\\*FractionBox[\\(\[Pi]\\), \\(2\\)]\\) \
\[CurlyTheta]=\\!\\(\\*FractionBox[\\(\[Pi]\\), \\(2\\)]\\)\"", 
           "IconizedCustomName", StripOnInput -> False], 
          GridBox[{{
             RowBox[{
               TagBox["\"Head: \"", "IconizedLabel"], "\[InvisibleSpace]", 
               TagBox["List", "IconizedItem"]}]}, {
             RowBox[{
               TagBox["\"Dimensions: \"", "IconizedLabel"], 
               "\[InvisibleSpace]", 
               TagBox[
                RowBox[{"{", 
                  RowBox[{"1182", ",", "2"}], "}"}], "IconizedItem"]}]}, {
             RowBox[{
               TagBox["\"Byte count: \"", "IconizedLabel"], 
               "\[InvisibleSpace]", 
               TagBox["409512", "IconizedItem"]}]}}, 
           GridBoxAlignment -> {"Columns" -> {{Left}}}, DefaultBaseStyle -> 
           "Column", 
           GridBoxItemSize -> {
            "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}], 
          Dynamic[Typeset`open]},
         "IconizedObject"]],
       {{10, 
         39.447366220537521656100725027258247701864566015548364720983588325908\
872718833638581744231898628970151959540215222003039254606891018186627775000063\
787077021256261171328912398883959449740937102000337390531855359139234688470820\
361961764124420884003230864191655830922414711165320195238279349712361080690820\
861632132924035022226919577526115046409880207205111672441435800035211376727155\
4777233620871933096194816714782766782124805107`400.}, {
         Rational[21, 2], 
         34.122560562120824879617209201601602520549647006074740230452629870089\
546955658086806026086001811521158724241206649241283386919342458600569312592910\
796191116281258923706928169265077945380211799715203490758036273245496309079823\
120115718670728737436946033461570008534513153379120962297048266853481462037833\
087861833141356645072973119098770048049520854620679833296795425656298750361876\
6886464454879753239795069994379025408441019901`400.}, {
        11, 27.618004260285061439151243982137889547032403692080142236342043461\
191552053110486568213149272280912867179702259891334218585762408262759257869264\
690212293551626932929957466477543919284742018191167406580172586237892989196924\
079507346053743074527137008033057689734557989498362309202924027719864391432748\
174275744421634441345287672514837774547020355876156686611166703912992476913929\
2593186437357985855710462205020201828835764618566`400.}, {
         Rational[23, 2], 
         19.823898504847370959069604965142060867819714054371296519057972579153\
705499767856549624798957422916186256896589645738788853351450874576009157348174\
993599312017810005024903066069686959238106262997938537832904840937986157946422\
354679326578609585037454379313261777864312120466686278764892648934177024491369\
624732577887069753597294584674759947607464031449168411606882771586792289402129\
9839605222415095535475375449067472385219596798`400.}, {
        12, 10.631384065090654531894067750846874380525400913634088166402125796\
507041438252276957507312835399823039050787287050626690760306769558052139356606\
206655836821864177419396148910622708432951458847870851134796891586640094834360\
974017978122354082474079578514320454453988809661762672879191364596040297346698\
709768392068036623009128314497158538136262426726159233679573963883575007828710\
8017210777015737031634236166112479686447262423125`400.}, {
         Rational[
         25, 2], -0.\
063266705883944638722794654901832551858811632066416069903656944616570018388922\
511632386684592854981623745314090946873871282173767365341935164365716370538108\
310762690596873298423494721414416635560185324073742142230404276085324718404371\
441490318712194820212795146656993579488540127017419918497323279641916872903527\
534535238059058247741834267386821254598341819237098581793245005057961581280646\
6349550596452821157507934808118078`400.}, {
        13, -12.35071972539271989192785530478420726918658418683332950753467655\
065039841904006727370057042295480939152160705143309841923331307309867723381024\
632697228125403077922677244251443318705503215564466369811478343159591650002263\
998385262020883130063756392453595726932198021593086081021037873169862319938311\
944277378401182719238974482234219440139689909189924719309413734030779997879505\
22059730357777193375890080632164341699885750355656`400.}, {
         Rational[
         27, 2], -26.\
301849530704298610621310673547774799102268346044291608370737259335035406945017\
488871858920601509291353801855948011571918633507379225264843765057286891771584\
190718780941559169741208617564643612434782855982025661652657413411462984828251\
409515750693329559239579410960034572324636513867809848227494857911107332222406\
581727514031811754949258596342336556315536446743199615653202119050078678955334\
2084828753612820589215956811639872`400.}, {
        14, -41.95954994891376095628740517897066579201989928761322755149182246\
410343142211915708608423066418044143352283874740225289271812137422468580936890\
825028028648570525841912632776037509289491865749596399589101452764941486370632\
402297457152911582971647806922236824859238999563241234487954193858567439763226\
024994301408268737195945465203221809343571054354672341078952388353120109270357\
75001849584017235438265109470849284454238470933822`400.}, {
         Rational[
         29, 2], -59.\
327261952023865962060417326944754161059291305470499990874506958884062100463169\
908866872907407521646486724453265952359167514979183940151346639304034304776495\
151989734807511373292086914346178196057240678314651600977747390406142544500612\
062824672293660720885006581761077673800111297714836526852816951306048554979889\
053229500334156414940342894528518304035496096430067244126127734928223895280148\
657033551380427717325939726672134`400.}, {
        15, -78.35527045843585715079933772757470484747412509517275309655982517\
895849579459789566428905214981861410461764563445019905377599786797248864816536\
933912821590785162821225680115239008728931101062410531668065916558553113122105\
997122410068121153642928929823613782316614195330261580453759989755768125553293\
147334629321711983884018705096242927532972263512348369672424011561105099284957\
04142307678084600448324808805153455707301997953008`400.}, {
         Rational[
         31, 2], -98.\
924994564298993999872803142510415713102678626974764470436583880408022384387309\
886263525615054490289720139867766855917473175424780221095943722987136983602497\
112717900458684238023876920123543421250973972013751823928603354288418217705534\
191410420025448766612258734013958197983655775077918425131232241563536650028269\
331288223867989158647034224318278782080253055327455873137931690452123327000223\
7303423114310743913403118701680177`400.}, {
        16, -120.\
830796446882298799707221442775458438339776312249248115723912579354059010024575\
723468655479801026058782900521504828341373795688182973016060937119382010915708\
749285971593541463635760339981133041176568093661548951647921469345038998875802\
730898568926319345508515689104680086728235159743062782865982066636184271542064\
897652515194388335388040173681576360123369650047166848417240003938055602011941\
4215277279370315371188740354321755`400.}, {
         Rational[
         33, 2], -143.\
759625829831005986871520080720265730422582829433341148044070283187521197868160\
940442941860184331714625398639613928138310907884390423350704252645789826706012\
763609212143935365290023649696674880807393125130047488215956876045958362215419\
239784264620207470509611441160517077674715772408639216298597130532343159417384\
635413830070601874098998011676437648651008176377039233741717320187061458446754\
9889862162047837217182350558532472`400.}, {
        17, -167.\
269391823697794150041944533139017145201562144552271672958317667456084607948666\
922694429119429969465059422978699034932973521909050546764661934737035202413954\
393498048094063850039020270863866788898850392935958909742196499693712016232536\
628113896904136735419402629350380742570546189284529814627906036861146794687924\
102257810305565931415656908633120190217449063600301461325759298658805326620555\
8601441797314633038754289032682995`400.}, {
         Rational[
         35, 2], -190.\
767228223703850449254980497697790364271896253473071061747835120096317333804410\
306457841834007798225932360600111802529819024764170683945421320232440300108653\
861666520200141486788239533057348789873326017275932785496380687468214110048940\
514816068077672344274501726460321650585535932506810558052346037670190650761029\
668584981928454477876842243593621226105209393500595743403053525754242775196572\
2009435435559897825912185399191656`400.}, {
        18, -213.\
489436208162273255153262146204913881408654761115243991008225279560877533015106\
396072728940700030876872359486432186492383875289598525185703712782611737404596\
251332164429301524602311600033915296256511040506490127117229936623926642080864\
090112507356800830022362215633248599986737773918400312309466536924124130243153\
343470947779737957380504736178010882510522901645404687732011858140322352567194\
6807093862907809171602011628971628`400.}, {
         Rational[
         37, 2], -234.\
485726396837795079538887118990995371840432493334343008825762237586457730612708\
650889075717733049073959920273357135746417038912073243077132990106333787202400\
712758999732455314150359877329646907040234337633262018352023904270084235050587\
107645809547538230746006732565790813774592724503564046599181323857146296056477\
940562322024960976668373676584936114965293249103571615658672358965109023479748\
0114178759889411674302325418962804`400.}, {
        19, -252.\
611193675687691308159962027753795927667141005915269714060109992048224856881293\
521756177157505175213505019288917040513487814086742057341070654872389159314691\
430211181541443036478053197051304959243647260987383119168922169646025677819395\
058582673753397953336120679656579497366945964666872678908371314560400536741164\
843616398606320465508944982434364633736591554254404775801464661773511294143536\
8977476412406872755397169947991005`400.}, {
         Rational[
         39, 2], -266.\
530228892982049388670669332115930914276517799478753945685277161005519837558021\
049303576678136903160298581690902796609683866718145059643002220343674953363037\
346651224711775451316863995178900587777801883486163429145292801372496082669164\
725263899266377398540763694800848219320771157899222069975484054984918942908901\
851411623197826840423327629761898933367000689119357903775076662717374366235619\
4279687533470726086022031527713904`400.}, {
        20, -274.\
737194742533416797325544718313748567954183737392225121540405992108042558745166\
694292935225907879249744183946632061982908828982143300721420574313618085763102\
074011634654367351210401774831815060246586896899401458078410904579863047151621\
517956917074263559131419446930920991801257955825409603845010326169182475924407\
650497128997234996832655780217008075936802513961029517160748309528148463127757\
5302971759531866994662877570081144`400.}, {
         Rational[
         41, 2], -275.\
598928282169013277458121871910177037756057304875424106079669349406794839233832\
545317039020254773652514593900459855113904425665078853170935821643673039126011\
069346546662886113443913422621460485013690793169610929242344620584881686808687\
198557892284134358922099029039517853832560265354549966651287211556679783701080\
511411089073453231678657092980330139092244680404501338276182318279908872976134\
1536942875310089575901688853707867`400.}, {
        21, -267.\
423720372004899715819690855857047957739119061506944556316038799470758247554212\
457390959043552599738563373712628636631211138638143724314809808088837559820176\
303177239219461097974934463228841719002839678908551391950647474890284044063330\
112791737572057318276397797889580693099901785447377301936646667549498322559453\
930846170298108231358498432245910050082904572765859638278996752395150489152380\
6959735323519560328142300340090536`400.}, {
         Rational[
         43, 2], -248.\
560111961816689614397076793865249581895204395304055018843600714593984373377072\
287781845728739273892901880998864914636774115588105137808457432148090686934121\
854612914877026284786800622668080444691923410873733627690456936398583705577293\
773251022662897821714672839577858839763055656730531008283698586061338265307473\
874431733596537570364362575101843493528203588959239215041773148915194944283499\
7483028450712605783077376174551498`400.}, {
        22, -217.\
526418162281792393815353847805790504397580596316479763354009028364166492747168\
044129986398986360746131293510629387404848965675788520936783146835075997282424\
027913393965298498262760290587311373723030727218183043934024827569001284170497\
391673180288690242637952670297347458077083820922374444310148416405529462167006\
164283952540722485327179215746454900336126070650918387837085720983789562790333\
9305104929808901391499977801943256`400.}, {
         Rational[
         45, 2], -173.\
168245021959180419001158017060825356187325298316824205529331065686460779317507\
673490767640567318325082118765149908957029621147622919236200630492226735962701\
219055616142579202491596176116422068588350338097685834712471800184414582474926\
383130214822905992570148925957761542332413059600575773754537641630087065123035\
273569526791073911037002867067517047144259189585442572566251525322966068283546\
7881894182670812719128084917040586`400.}, {
        23, -114.\
836515117699109144011203159702601182297521010569771336699042534999710531484680\
498424526581563633380331792651878656857232301348106873799162431542706557804937\
428325251327962800221781589353361030970707672042256055630752028781761816756149\
956458162461610440535684941224639545956098646025117117287331970965558741723884\
444199441510373960836699505246066240763691929154214928682037330708130334165237\
4628066578400207244443414006339607`400.}, {
         Rational[
         47, 2], -42.\
573069628009249047933031185246353832298057446328351891892487832898540792239904\
446585161861863904858553910209202160081520969095631838390747374190054675735802\
765823090911060452721085836863472866207463976277302438213530328483909311445333\
062578785979901011768282624683273306259019127991964046185951939473734901612698\
331141179800499753854423185758072592647100344262701017068836767847742279517688\
1504033910334722160751058094255718`400.}, {
        24, 42.714512657976177549859299222277039178712530430894636081665361362\
997725212284440096707817145519028465096987210077657287918695315594395805050993\
744406626338090753416545903603959749915142462759837309550609093499890980879206\
987072469316967810627122652157528797416374152989004138954819609334207717898047\
172651062921650234789225066995771396575592598425429605135902824261159916182092\
5083148736181364567687062208623396159243183907212`400.}, {
         Rational[49, 2], 
         139.11164401134005888301764450442950962117272457936576481260131618360\
615873122306628501629621221689074292814145493402836545519284991072888928588005\
628710471305204365936425355067743516965317835782969265114158702169841685715888\
798629528212950275134328351351176878390998832028464606737173611527084673649643\
960864749634187228333000356047499862926859436805888693290859597843028323213969\
58525322195063406049431363788207139933322474305`400.}, {
        25, 243.61400687469265281455856103884228145469043981953965757947558953\
731947944241289957769068731821395421702939663749375497991232883295118535092174\
391702080955041775994514997688057220268947073045385475612488677404881373511233\
921505921898625632419383800250617118887837029798797060056071338235541591094241\
602902346165839645669520284090143638464372557154480934414048041987117147980073\
42475205984378903046658729747187027139865559202338`400.}, {
         Rational[51, 2], 
         352.12739375874714639934395089326035466718308155181836269834084455442\
877531758682509924913350526460272324796954795717291802989332855291691555087420\
870415621058539800182536573698376199717568976880066420598817145774563744980747\
733340312434212285378943372922270160852784115954981287017230212125659822369666\
538664638158598534241547685945859048423560692117636139789028378742822687078786\
81625362806272352694471703068036177328006328706`400.}, {
        26, 459.56918982320863482761896839579936726483246818271643700613369618\
070720255670455292593717912547361016193491179584220704982260316796267025769996\
182405541909144880755127371467317062850091727204664729852778945416135095930280\
009571100892288854808198913930711669593628627865536982499465050079641487025097\
271491599032618347080836073091829726434999535531796595382283168722380357540334\
48630800568784178616481402532688327122780250530179`400.}, {
         Rational[53, 2], 
         560.08162957972506608024065449991848616204553962570432751971434006716\
769727030314095415142795382625043088509627322986380567887071278603457965091018\
271783519998690888304996489319545931352856332733668591032311155312612997169660\
430379146704268769312660616543412860040470089132846121233957125764532442093405\
639993909981512488746321867452060303222173274551128974818922286873878041837327\
97813160522532541351947390174648300149477807514`400.}, {
        27, 647.35468393888487849422348580744974166312633491055247673805219664\
956297181770419730360031527503774357277868851215760463566696210491967645490923\
473653711233655808461771860553908428934651461420286918005806920461286582643713\
158749183913603373065507151647452451028969621793469806104313011963252900478795\
896301895846405425979232291771420010636543053043919818005466847281172481524241\
86140734958731563362385938984692672165445675490346`400.}, {
         Rational[55, 2], 
         715.04231091353602974000546629146139513103721762057770320219552161411\
935197383223721115136877140490612259663793354009170747209984502629834588154108\
079804658708890661957821863035864577835155302458597377042016837960090096886977\
675485138121675748446207318933815452574903682976905506299046278723831542155188\
945013619886778993323593720118624257548022642385938537487429589059815955233071\
90505277353130283580030940430239792444400380169`400.}, {
        28, 757.24188959642759095731953462043731301046644699570060296875306738\
762474312907167517391333492470560189163734103167044231314166344683987903217961\
829474133694208783528768464036617559075823857689194044062998176523300894627622\
332996991593569017560726086998502768448170176074366074624550744149968891581634\
148263632457107092632132302778214320220571274630625804390212384586094198812602\
92892004435244940652385252414385034672160661646924`400.}, {
         Rational[57, 2], 
         768.99522404820275260118540169955999459183970787707549912341740274315\
842477104733823005579379883892742257908816285458677827744881857225330909353716\
054621810434787887670045964956187650969443130026320703256237402055239730376900\
648553011568429691027096460326072934940548080144852107917454511848320487719666\
871580915272447299100184030905937790786460955460803799375347072879959660697332\
58518973710543514387358924153356072472454850725`400.}, {
        29, 746.76258381134664536085225219232906121591852337782051138026455982\
097396870467375178018013123353873361494116019202567253502974845304942367110993\
064156325549945101258374012994506639138487909102151910740262403153715498826105\
361819939795899248309960045550706434206015375116852648838601046993461117243005\
952171486059973348797915659016219427985110662768926409732236463049361426222423\
68440197456252679842050266289483068609365448816891`400.}, {
         Rational[59, 2], 
         688.82021117993645852496852888400360296790748076221047258926694626647\
036450962000744504907176180869012803855958222939173156735679924722703904203500\
053286055338083881200353649570129538918763090647358913725165790711106013241248\
163148053373276062645976986356008602354676719296315220369538565016469356614491\
007491296331270381287408386551538448328804745591055214467901492724889492312844\
99382823510120019284502509066544127435450335804`400.}, {
        30, 595.53700146164139954347567081584425664271526363826364046839793454\
683615535470560778953894469227394471169301634716950696568066823190374666152161\
285817788096917367256682399719343265134236552165064479025648605586840674019246\
755982080229476049172764638255407720264723904649037621279552722142696021558112\
292625924059418736142515290097921653683037757332932839789516613920247676245073\
37238955450851477077789593129672487482748022006579`400.}, {
         Rational[61, 2], 
         469.49703779824318315777595076293622195453669895131372827662171143398\
421515428267082034768273058402052927061484700737131564620967412098864670957698\
132174150822898633138616944866550922590572520794378874270242166035412624600837\
973521370098641489934306977366922905141563647681866978476506974736652390955024\
840398554152595007052797803270667239954070876175755465727617769014694123630655\
63572665417761496239063613224955248206319091705`400.}, {
        31, 315.44984965357501637660322638236033508865055111107070666171018198\
103135778226854889953986722247884509513701617060050591977940163559372265539848\
258271793594738763422034925872197644097508903516681380030870160930249786792090\
229092368510624443925647449335328283546364776143316627030248631916710588362788\
375153486728736526959276318313675490246793636978366375010715338360852679841126\
82791179424276757503234469271229422143935273229851`400.}, {
         Rational[63, 2], 
         140.08756788852363999869706815973838053184467790233520917311754988266\
663041393672044550778470576778328302243944472488618208305621146329952243192130\
158229436441057689402659112321633203876412597221442346273588306545830978766242\
203442199746895910439693908114577745409650257456787066348594128884356904261785\
695437466224779319676608663428521900866930567233810737034988692957080393440156\
86908859852219327501245612923108658272717414945`400.}, {
        32, -48.33471141331817080415133875905236788613613993406602934512198132\
944550181156959449622993582470292591145413236016922620394627658677405732816779\
615674908767057307866098605526307200557587397601902007574980943371403581220523\
156635548434650676819068249144903800776091930782529736889275940849365667692658\
146413099063986700620111314113619040966135250800456862478083855587037842119451\
26444485913678908078473175535579517015804626948073`400.}, {
         Rational[
         65, 2], -240.\
504168471646900443313311851032762816407945946849555010132422205730364185886215\
390758993601749619498211176175530640836757805979722982299517482733382043668144\
391458364820453583427145112841288412470325164446546516551300268128734583555298\
793059678697090120146109682075228322714310831217500232835781860366856763389566\
875904468575592444562773645305304772975430197976338415603040475080287343890200\
333397387955309726763615929495912`400.}, {
        33, -426.\
638924392836320853705444565884480740418418939498373560824945792665561952043080\
221655692428966422799265424045206480535708380672839531482252724880122341468179\
150528476724172447172057712347069994681966250876763859341011753238750041431172\
792346560129302580604777242263102035619128031946658440549526743664399142761264\
097188881475170809024956757920799615461516559287080712306163383597427991811096\
715292772047401742547260096742911`400.}, {
         Rational[
         67, 2], -597.\
111776605304925160111936597829922723818591352328225398581425388903460209184306\
830677472287176478570967941043649743027281024545282314521276408381710190242966\
396335678198736807098335747630281248047630251570360909743422312871109025517570\
345530288469245571047566377208370008023051907705666771171698506452149950892088\
549358019854565134139908836094225150000931512196257467986787661732576989274779\
7556184291707371009320399792522415`400.}, {
        34, -743.\
059556566801437820066547798492893936922040470432637140536807966805164356441355\
461624448828929356057085049619957630166477045242538296569511660546855490272210\
329377650677895445887189065833626354224202614997921708771142900529045406252775\
674880534272941895825141393252084610569791915274808865737514142359864946080351\
258224595560997382539459936604029956168537602251118338824663208334308463002144\
5161144648534350587536906683598863`400.}, {
         Rational[
         69, 2], -856.\
932257653568310494428505729763322305602761182534775466249731872837327636397318\
045616474159800846227014283800327033233948027630840049868492871046508372597431\
714255279772600370917361040695618792599209496028654616460707084123521422005412\
416976919010040868199592681319570105448764625992298376461042137755873940027122\
237595903638930202357385833922566708801222552058200339542461941681836764254607\
3291377111818516388766656150028627`400.}, {
        35, -932.\
943514259436562460604223660226529046073559626892748897294164428534088648064034\
732969077316249814321093601046245458548198110134627571034129100167681763049713\
220043549135347526377213592108948769481327811450297870368761501564730220298783\
054523538494199255939062573177310076114625076661293243317534622498581179014431\
810902850087003108005490654922871035775598513261205414061886079615724009428724\
5227278222098909903898585026084559`400.}, {
         Rational[
         71, 2], -967.\
394135845544482133728360860051891399849486346849651740230789974722741655246081\
439254643500593593327181780964410999852800650470812756944210610761567421285369\
907409913984378731400278226089622410180757606744791190835557500280474999394433\
151709717130643359482292386298198274630965801095856614825170351690175328656841\
952311128534457036100226352839265563925290355850368163205351420015539064909823\
0356749657747496352172735985861585`400.}, {
        36, -958.\
851965260268956084098522232668919017943430033471079051628684357123114053151501\
611786829326731415598983606937378316903127303466556498461336920018821179914532\
781119261134116758052236251288095845805683960830363617838771617945554824401989\
815903807990578664265591533001548089213287587859300200857149246978338051924194\
663832973283182495157902238629456482994337455611688959415988037538809460036679\
8862601925968269103484161468654611`400.}, {
         Rational[
         73, 2], -908.\
183135450063392155071409525844394913673064724754539488805906938564955628527317\
089519891285073024430485844990768759743149983318281238570633092481307782360897\
164343361593249758982540266437481304359474577816986440783147838754917989620390\
519723761290348527960920025391518946662247077782938233747131591318318926331792\
500071813219847055008069427668070443219129692603259926754719175750192702407450\
2711835287052567345310266164237777`400.}, {
        37, -818.\
440819986884081403343734560625295479143642419006164473865073112065359612288733\
632443581202932823684077229759659475635802656340767184501948830662174627495999\
746267076397598667813932448749925905562956556692886873084056020464181055400781\
872484120193063844448688252242481621843659972167449469761331760506880769541384\
043659048112081418057775654425243193112857895707790723941237677433907420173173\
7981560541096697856832234343810891`400.}, {
         Rational[
         75, 2], -694.\
627011241380529346287483315399079810781945006371657658857268312097747856550387\
656060086846175485519031118080820380055468142410927255465728343290021056265660\
712252273354820511368985866646964349121732529281065303767053039481989596186626\
641277100274675829592667999581961172278871444535806879850228132166795355113282\
829508591815135254679982286581666650293212079623123161570159039449221389970135\
9950617512479149204450539025451048`400.}, {
        38, -543.\
350190412916898001927415871608266041354052044645184094930349375826580087915975\
447177085980892327555676150978659614535513617000643322655058784491758969208434\
319915309374604692939022177352036562026633746560396704423190495873644006049819\
543513355229777939089886642845638430527180822163919654270256813191080880977454\
888995810269492957194156491004333987915702563060320587948730940227523326620231\
2311046554957278441701126881968824`400.}, {
         Rational[
         77, 2], -372.\
406704773377384867854035796394757859409538983796305297406700552702029278098519\
110987993417787099658904061639435240612127403452146405504032160416330092547870\
689869857645691211168926064808349899468582866312985675208662150418526660200896\
647109318182975705409424950174314043363851744166351281718363910480707610004434\
900281515506102723945703434917801209179578064894683988230810940920341641473816\
4723580167991421628946907583994003`400.}, {
        39, -190.\
316199697678057571965358439668303794201225218190230705480158987250051120370762\
111535265089642547275218913025004413520224607047401776459354181784652488513498\
042368153427374236249665633086586566217163330381584710892057087264591468436184\
440278409662019393842626595596410513876997182353717809208301375908760741234656\
091708826398624731555223101560314613618961704948577477177669633556138314403294\
5250028562212177622093168003335614`400.}, {
         Rational[
         79, 2], -5.\
841713330474277790232966356136717947522415243293280919082695962053330908127831\
993371799209393173270784063171983209577023747061989338766895027253014669187705\
111010606178311620965202137112670105796363740195647143399182576797048742586605\
308470697477697831428581916295622369992239970763526719219256431565434115999521\
384609513021742110402698689168581522285933912753860605446824376731703663153121\
4343517495007145506290064243154703`400.}, {
        40, 172.47668451439116493831363395453976502443094000153234434368205392\
707383775924782410177235216169817078794309400675970417541525904747154427519342\
988231213031434627184552767086752097490592267061657678400660803685168966418208\
187288610199210741129646273163078698728267497662646154446338460083293621360568\
397431996701295039568729717321494531351300719848467614105799594464410508543152\
92845629838689982364970023851734740410155443427875`400.}, {
         Rational[81, 2], 
         336.74916477652550754070423714745662680876853922324903363297535876236\
342241403023052869179239185472608561866948288016772129943919104368719900175245\
428257563669460460735080261632294068533263004674596416195762700126845664256800\
576420778423449110408786409073229776606469531602810813325497682436793963806102\
042353702052036436799305745580029832005218322845662245384920160101865999977951\
28665120923906158010976568686107135199848539903`400.}, {
        41, 480.10330449620457880324543207958304846280250270886215306678674869\
807424069491458218297567993560633843242345469870417387194666095251796846085112\
052220127903605182219442968806055032634417673030458329052051671434505197531569\
420832013339913967444162484218546986000068127974649893518577856814047491919588\
583482840240971182148972753808482661167220863346832457975429826226862468746490\
1832345483330523136012990207465746949137166425554`400.}, {
         Rational[83, 2], 
         596.97541041795048496122954886729907968257039281995528097656695652976\
347510080625004469326825131511560483806600826312860846462495402546998557047443\
357108901092534904302247252365510751726272571998638281810188467883434406305497\
126556372250373121365966200046163825289418838013342072494531791066928008948043\
479073097114732021525925797841527539726667927362508694378254463632029822432753\
23442588022308058038791130900776864696638061859`400.}, {
        42, 683.31589638995058652073917220772052099321328997413837826452358115\
864272140821106711372083991337846912597607829027241558353186696441363557022360\
970546953463991524055450273390033682401195689377473799111078879406456302734385\
504987257371011859840008631866873363153245178039361257538837651895323674457028\
455335145487354667256202889939244270492667300461165937749305173494283811342654\
37213553463964712645068023500514847119541194613978`400.}, {
         Rational[85, 2], 
         736.70421721943751522306596377080685221897624299718054137793130196713\
465739254023323038410060376955594670847894605153177848090887854283706733037872\
631467840541475786794587351595733584090182142127481041678365287150736697265290\
386195413710536172789370971440690732506999955746999357642968661104643064668506\
642630051569317938765639245450773539923511069900092068922099343625427654104998\
30366440337306666625696873039787610083604712066`400.}, {
        43, 756.37413219590851508949449655111352518127618671732282557483657349\
214037524082322213859706245943025041260422508587441883763284300035351729180418\
547013721860230778351059087360632263000283548777444490157536647097596476554355\
905690968079699997193461005010384530768593068572723478362221154376495499365773\
868755415901114325408275781744297134532761134430085179983932448826688531148731\
17408455023750925420019995586241168896365834909103`400.}, {
         Rational[87, 2], 
         743.15475599836109769803190781111120483052903466205416960774137655729\
159371244066106039309089016102999167183095080253196362533284273367605926145757\
328296536637715515844409514815120867040325605497153405772680619807212532689407\
262523492669453478393137232436991056511432360944466284393655163058144463748256\
203750664976986012062820211399519625187076959573129625554068151345736264669787\
86821640351685286505567179525880673063460787391`400.}, {
        44, 699.33677081805778240591093573372261918039371801226223475078219201\
778355166951048612620007341327013975387833017321883587179516242305436198095315\
050295261011940910832648992518227318848276378283742777156493225032074330822400\
992604369505316881089259460224805148421062175725496247817420936560090173049505\
476000596459770442581781094943251744328924547750125308532261155053691638516315\
70072747718365181822150871791977372666804177025967`400.}, {
         Rational[89, 2], 
         628.47620463189273842019725000034581001477416616773631717025928406604\
608561445092325770862873513968988285336820110967425763278125995480942401068272\
424200707984325103934136425112302330812428003039571323850205999187079234175443\
274668716867600282821400960702546305840032248846779183356903327837125474528348\
066417068375541851432825212545986341057530654518524798941329355459650378451177\
39376651520086260729061795196158966628717913335`400.}, {
        45, 535.15027150894535406356376807679204986654985675445227022277468486\
062499808751197359058246541892629627372975369232621736217291690410572179718015\
596538487113813035443398433332394008969300349825584875549506565865478341249640\
750725546837805634258102042001864168694932710759171136084555626449404883252864\
300485810776717686144927751266758347545253926687221014005309949359449550389107\
57505554809010662355948866204102829265422839877925`400.}, {
         Rational[91, 2], 
         424.68092035893366134537459771008748158432703063837241546479289418672\
843040887396888631609379188663361463941681339072304042069967483066003369845692\
237522886676912044934709617923630401504024362258698232336773668234617376691403\
506484467388503144885615227737913047312493289702399373724968470075169242181135\
921481687897642561499035629583798785008575608975935301922834191988522737115665\
09639151424735141000912387058942987579219232184`400.}, {
        46, 302.84199508950695372232549894295412431788018589590010704680926087\
034819839258280548138802192077188867838516458357028846089953228481136610364276\
835547567457814774008514340328964364875886539724434361285116217352297589173675\
161895021573039615622208747483627889455521432257558463318197671702504958910383\
492358637235022094287736604959975946321172678378888783989137793811782541638435\
77401183163021121998390436317707942706558488357255`400.}, {
         Rational[93, 2], 
         175.56535626446009572581258391298221623852421910874088611040650055871\
844506860550968670536892309562872999847337476690849849576551122514742061366690\
770074606289657963190356276030626854557489817844708769014475661692834786252287\
527914089762102244234532595004183670365941718037486708737925097984261220864723\
032785297539898563405074274939377156116718156856811158433572502689375495884506\
3046544810825601808523106832451680218919761534`400.}, {
        47, 48.660065170117630669863003092700290565405189010382669671865575635\
470386326023643632242395387518469227384773610119186733454226222295213767386720\
107899555023540319332386750475936530907651739132534196190840642646083275938296\
395375281970732437992789926979524284409615842935898875990447935741885919633145\
519409102385962231718053662991183297758177468298915469545901388482372291263464\
3324166261532645326104569322554857310239871079483`400.}, {
         Rational[
         95, 2], -72.\
443081273448373148013343056125612064453308673529731418054260354817611685074083\
508710824316412628406530238247391649237840846681307874652158627635623517117974\
676201067427248178706464288108502848746014727543021372799795061488348951603536\
590442284095175070785286036070369287296949365376745803810920407185225512597171\
844249355566733260516225351932992184702276845890826363894774041942863801960841\
3230010201701084543570770612354175`400.}, {
        48, -182.\
911608062319660738598219038589841864404263464676933196602187471158440867631050\
028116294760304280442187169366678082669329398982965386823185990732575873367637\
670205267972670757934827170047842648368377519289818890427700504199825598570068\
458529241104915680941538300964924864368854157033528044198978514440560269091595\
825752850967159324086184128850844437922672623937889863516162427283710663145679\
4544537529391472003710728494028525`400.}, {
         Rational[
         97, 2], -278.\
688458963700163539539765419271951270567510313258554593268250941871642544390017\
282997097003821380450658625934649467039044783976642944559257807134558783085139\
585305805351782233871933297857622652901764728604677375307646464209401381947430\
850895098583278819552877300356156250280518009370619013523085414772384548183548\
597181659989911044985684946751819004656420105139656008031302300584701416118085\
6614547598802624735461716023841326`400.}, {
        49, -356.\
621211181779835560747190967535488455931517898191741044793563500808308198098506\
316481174325056498682521757159603913548883873032607558875835938535589537313338\
172738218086564046043794366441070837191079099494364078839445509079975599282665\
414083372380649620138697221957880320338432088051993970173542926315485685953782\
862124779692648463012803506642433253578142062094042791519526842026093949661524\
9655655407205051328874133140838955`400.}, {
         Rational[
         99, 2], -414.\
541111831831561303990815207437217436074219046043005718807283084388394292660939\
340693638844247856801977143152027655803071455114930439689341149925240497746372\
180944235954708346865377091007889587244932015162380777019193349764579928536844\
156293969197577135847499347203313906289162487849193823337229457328601913528778\
243153022948132074925852097196830614635228370010463453941423694261275305654712\
7181926759740038419768102434077219`400.}, {
        50, -451.\
292139683260482690041183954459888654387614346558547567248898827506603259192262\
646769729146752222862781563047272447170194955782760795738224736480844626283431\
922652676452015063999324453814230326006937821298959352032536900697820851375641\
607816061933851580850084220281746673271314953070257496676094300031650162247193\
974283844065929908951386166313582956405178875906918840983031692720521171712773\
030843493457964446350896783198309`400.}, {
         Rational[
         101, 2], \
-466.7125670474819627865187427098320274243356071491916637757375677011509468441\
562429971635450097466232161992681223080818352441569721193502738151939469005086\
837175729066989571519711879281233919858478506684131737131158314746384070580437\
013253542043214035266175818434090162738456657290513254916290674005239065497892\
704138794065119228276175082932867116993546608582224810376885019462377121816523\
432842640412647509308107908669750904557`400.}, {
        51, -461.\
573458482102385295555588599793554793879300984581213438405068999549346484111415\
745980740050796709495845484167156742031168265597828211143794267577017134674759\
262262473814231175523655899725173697625066485991407040119507238734208176458187\
721918620511731423058016534008393266533658925860003633881202852964196652731946\
550931480220668359387032607191920306437927485375140901220161195670303633742592\
6323514279097807531824725103269966`400.}, {
         Rational[
         103, 2], \
-437.4801352952140929451591082445093456685954923643468562874794991527774683334\
804114602852682503740750220144199307665114173567833431610504498927978359416808\
576772393066774411186837574424100728277484754699736354501104258012580532038188\
600430467219100013297867980528008676775774193843750187744330840223136279739861\
249466780151413243519310190672072692082250908739112899360547866608187420756822\
581549936037611530031978365630621830291`400.}, {
        52, -396.\
743819909387468036741811694877245752952223154840783199830201786993076362800415\
812349300952514655119124409382407953278966760594434888246696126463428662713802\
250281464088220497652973263045287377581976462790699800336663833179708603327145\
850092506437710044225227021534378698634550275831488303407639351424359626022751\
703660717316586738403174865809575230013545838242790732009282958873818605024979\
5605143932332111850771385228071656`400.}, {
         Rational[
         105, 2], \
-342.2314356627411700849547104652587145303338585867775226901288464267538298959\
047961564872985389331876288187537767558643591669460382058197621031179567870701\
724796257108400104878621688819191815241746476474938705886744828220797799781684\
835531863060482346016642688530718772682785990116872467130867207301031130548013\
572031688162291980530601312657548353567763157928938941944960202284354323731547\
407902948954914900972030249345293412877`400.}, {
        53, -277.\
201879337916527285467359390916166429139457035686638560813412578058656249843924\
681955065263357999256445705780301994300660646781576107205287824919464694061503\
255810705515246975453034873354706731399829834360120543155738804990366204236924\
630389260080974739314411655050787967077422958959235326002291012582093530796834\
094167051613152054609795038458460005760025493338360866962779169331837907641206\
5441690203141417030906972082773685`400.}, {
         Rational[
         107, 2], \
-205.1370272927696574605712968588180217150897933353761527507093026241877714961\
521913221719584814006543487753531308394864840290567325117757498889238505995542\
183747550859745219964468862494867736138750698776917147996980384812703119933317\
906269962927616042171433711442052051022520242126536421025198887252077609577200\
686573747467343606741207384509251257484790808074583038119288672877796165113382\
504906129370983312921142789377365917746`400.}, {
        54, -129.\
575318536079296581099479950840982688291387704501902389422179231180224651380130\
726296900377436350661631392951910966743945890136538440471473161725158546051791\
047809373408767967486603882227329949206575994221169288389120698913207574605834\
577938861121033702297190101618544588039201562004027987005526300779119173886048\
669356475272864808453892305665786839962632765325823505794932161701505202575338\
5477602457484364634486330099316933`400.}, {
         Rational[
         109, 2], \
-53.95502875361332981474830622068371032389533426194532505002815394335256730435\
040376056795396231385986692718551226060441667842204210977337962377498451624319\
598307239776807238215574589723077237694142857363531205851730417760366290222470\
417155170063199157781614190207799411108254160959634867673409770674943836319766\
398411195533168662192989662808692198201635592705666418455281242184199709914839\
00291567947696900369663730421668223946`400.}, {
        55, 18.526633375135970260335079194277909870523530972099851172392066470\
795632306751255392474890022491989830226272069110813226086442096945857065119661\
542673388830727391465078436976655289325561588988495320973281424371777377193239\
766056893609455532673723342773771455916360497568256454793013749767296993009260\
174361428277380627859264789129612452161005417996199594672418799198106276433742\
1635253085954074202220002909203813970398957942071`400.}, {
         Rational[111, 2], 
         85.033648061679172323221417300403556760980989797961887754701100905868\
858254357576754074487779388502643287245877828309029303087338400914926163543370\
587977946932488145222760419138935633263718046138497786351569287178873395747056\
640675378694181971382715457557416172917335397410418112830996527064467791905695\
600235858774056498917751522479274205483886160699223733033888936606735572382183\
0062765194280888217350223730685524358481451517`400.}, {
        56, 143.18685908103685155140123821147026290979374180521568395700166499\
822413011887335359381761820401855128035629458568114300576499750467869990987709\
092391392493645279800326048826778275149380013528794941512618101492157715598796\
471742558459868352783010854402283053105595874615051696280536161093805504907671\
597564094515403482346129409083297335084124337941687862016158494206242796163230\
33489377762120786932838334678521348295590709477973`400.}, {
         Rational[113, 2], 
         191.13288595594627909519324048392795130354956617921005437385683237392\
978728936875637918601918860753017366835098534549028257413786117986288990584725\
269849788831879391808979118755581906215867304222073898270677090917966489839933\
694742520405833309846053522376689982395567978183719040543495149531776773410871\
718087163572291585690716831394375067700233928742537095224618936825942054261904\
93440464559976587205459591655897191325601715662`400.}, {
        57, 227.58530136518727621307122636451098227168570069269909234011121748\
644050718634944220718529018488185037419413704599654402664299985325487763625760\
433313686694437074840513576152054057142633886769725693979386315722498072581390\
370698143932030160659898589758106479055510057686321812358651574142019212316491\
839395203157567505774657111491825101163723830703773209860584758049174648860786\
46111417442474451104628655219672163332737663524101`400.}, {
         Rational[115, 2], 
         251.83837993080847973001452559213776310087668688664072130964029193747\
603165595479812646420891747548412461790134920299889920221500048360589186463825\
490200817633865055639951335258591677690433174801814332438580717523642779437260\
275340842299628572118207534021081185051871632083664185702445574133659797359678\
599238414301975485938625543606346766031571265478346630611907691516079912671993\
7685888726526043848753090915147544966920987959`400.}, {
        58, 263.75488851483536598947586996727980898553978097524094585708428841\
828430778793464508867032668632951413956656235834009062151994307829283341972586\
860807216829052707051704382190946089197370051674175418772119924336623538300484\
284711957356166666340539319615790623317472864344300110768901166650184347332741\
191495144289016971066173228592865377398824773529404417776068457801724177558849\
94184669321812480971947324572585190364819718239849`400.}, {
         Rational[117, 2], 
         263.73039677755908588502076844076046919043237678646446668237718684506\
750084827219237650972972314529521452993777690586238546870948186921676980269807\
994059313005246259401950772369090388848770501452277202337334598727658654545823\
217846017978526311446343572849415735379508830969156135417111479311292940809102\
952204270847519419450899805678286075291936085405267254743358564878530014679446\
16295128662988124504289223889326518064744223124`400.}, {
        59, 252.63740920078104636724101412841387547766414624960749583637776725\
155465663009241668827371163234667669951681068617970833123931617818797571066615\
059357497784662764411274664037930527531532187019540927019744996578511674517959\
079763950026854211687681799751198829383042823719821248791439706183504837425083\
861623526218008588484428170418132917239843216455339125107546612035480763370617\
37600095252647539712385429289600331323129596863737`400.}, {
         Rational[119, 2], 
         231.75323561508470019089534851547498951245779650551299161632192916277\
066139634845975497576663767535415915306445223545693909195039061022620658110493\
784018882815630579581198243197207111483996833349310743374046152372248482372836\
133338913484884289885986417585819444403637721616633754132405027484305744946596\
364125910919064800128924312243692794578036278117491494564037479141669621019062\
50062026166838506904283621623100371829906353234`400.}, {
        60, 202.67591660359014577839991080317597236488336226548715255721695550\
245766395926539068157302808254208605429283154155539938179959091183797861867376\
987858248681878281425728002294526571264972274234603073963769003425090326344269\
701450859708538937927285899828495471861127023407643007268911534223903596335062\
246239820446075265724369187791337143897237995105749081278429549216114632885478\
89890615416941688087026636160687858197778571832574`400.}, {
         Rational[121, 2], 
         167.23270302167203445501165363309753504521882260847918566584453573738\
056143149916338138879199744141118424524142252050531342006762386537058587800931\
529151915754554065403087054511680168212226718789116363835837291159113833569120\
608393502967669221362157107033145559626923590893688432063091401438780343692792\
610995012167198324759270567170497057500953002243555262134216641290352303784030\
4666001132732346866424837965921175943308380361`400.}, {
        61, 127.38556469878300277421627896560195418769795354695120650542274641\
920968245637407200059479274919169000007107040704157512221692177421251701774616\
454250667449286078338521287197817915045238434658290131987715055029496154734250\
714940324860522296296410398741738283512101478062466543907731103829295949384713\
388835638010915547825840576726567367741860917288830180353666299234124675425456\
02498825621525596079284235413889273565515631305288`400.}, {
         Rational[123, 2], 
         85.137989320451537533079476703888102996651473693993907370642444742109\
779729764837871047365670188190958537336342691039530038794177156318648583175701\
427961202732243404511122582244416028155357920425385238830811112956560639558366\
929400662503710853570416363212383752593757276860270640983139349174046342526929\
862283028309089534523431560933129765278698441416714176777071198377190365983446\
5282410425934352827134717871614095230207657688`400.}, {
        62, 42.446952827819553038375532853508807958083572896704330455048035794\
636788748006096588935633484802254157427076100657456712306378138455875401662542\
332674260690140685440975708824145509908436235428340552417632217244307894056419\
864436272084191622287227813941880902626622478478332724433342532571527804587652\
725145581521100821122235111210950523320022703068052278912630044387646538715891\
786759342070642849931818744360510384457281116015`400.}, {
         Rational[125, 2], 
         1.1434263873253870126216578215558179648659858776143285642177635898614\
716629530100646362389294444038667985550833820660508376465767737491191407881560\
901059967249971920293229260825197670045779966205471740632558357391901687540374\
026643534706514601696249445303269833765755384832544859600520989243063665555691\
246486399890473557809360864268804387946717755399363345834619210517177750869653\
449244262130999321833816172055907815835705845`400.}, {
        63, -37.13583515505285373071327105104029143614697707480022373891982998\
325238839393035456909628640293466375603443500480480070649265987548749278155545\
032220670374957595201570281261228555826744012775277620852309434722797165994226\
647165727563638687451521245409653999511919485267937005132515596677363453755107\
931611128009949533643066236863216911483676408924117532800929106261425126051326\
62832337335757187669597905261105831312640671922852`400.}, {
         Rational[
         127, 2], \
-71.00316793511972256482510854720000632524129448441846605792785743878092698725\
561616331654689960829796880117037867301771286863493080863377862133477903138861\
023063783769282206317683105467513330130592429522811790978471797029007014414222\
826537054303378923514054976829316082818577268251574812179270527631970700469381\
609861202429145381408340726027246790710310234635101776766958910881687592103709\
46951438820073758216348712710117907053`400.}, {
        64, -99.36020562055097867290454926671561007447315715046509190449993649\
768945266759488827375591777528166170402897430821174145327041393076901472894464\
818764560978079988754124489187415080271519598675852409768718839702752335983414\
403975808347027041912731074994410562040991471901363279206981657001055594268636\
037423601574832580474000983519019113164182981166228801332404736656486629084002\
08499780662832437808253473652096923201324142689921`400.}, {
         Rational[
         129, 2], \
-121.4228119571720716726339283550997532577495114759785576419430171311182770471\
338086209907472202092036636204759596095696963655694656191949806328032802168403\
980125029137711523829000164384647123840375602019209055084556267229382701497768\
179490126167553731043255028127190058404532013499116519695215131626288175041366\
991991856746809288085126450810463365570416110834825719848922196637680641131886\
894903857582171746116409850033929500902`400.}, {
        65, -136.\
730829003410416206302257909684073803290508189133975336392842076372098346980305\
477423705926031783511090230965220104330164096726772653375302135317616294658021\
718945393339544225567869612398435103549601564666009901491296465417165829091426\
420348837016777598209383776793548824409107466363280420436873160637803384840212\
749510772464040174702454888937407908016731020623154023098593449639108796251521\
7114960702203321888193087638023716`400.}, {
         Rational[
         131, 2], \
-145.1433693364474816733375884878614027573088002796328750552658455225833379006\
135187880270628797850809047240010861728045508996870225474227149573814255925890\
114390444626659189160948056936444391306461132654379033166586707782760094847926\
915600508775383755739403842129737668409006161048301689446628690952646781058108\
957240106068833705701340321860869019189981580885282115801160332450611910014143\
339866702804353218714546271476961433006`400.}, {
        66, -146.\
820939383721945796563678735892705336599848370964644366759502570306877369127533\
874663723323583035377686087833806158438303853736361564741509827564431629863242\
209751687865790210312595054378385883463054295626834780887688807858860551757215\
673390277882290902856885816704694935049399589783216105598330821470270828211866\
825584511995330441178117371961541671574845586406860028583371750423606976638751\
3939712538865730386074021779460241`400.}, {
         Rational[
         133, 2], \
-142.1961426113530194353346834687884702666182953273663477667291090627957401944\
369355158244312680786134462556302307009451914382942530616519948934628881227804\
157026864068837015861062823903243835400001076020890854668766269384675659039165\
927557091304178417658901882873458389859003289716086801913544370338001824819681\
627493315551062371457901133131858345956939737051785147922827688530282878933014\
521629562493413871496093315787916036063`400.}, {
        67, -131.\
935063483364256327254074240715249956202722916547142695799376891737122553916420\
436868065052160704415538088787685031991795015505455270841083774598958565200915\
425492223164727280217428212646296738008978557023351023614033141898973274182072\
907554364587206191707779394945906511468165182272735297293462608755684269675488\
328596745269019330620660000316378231602451273371841396579528242155829613430270\
6980526893609116611566694274586363`400.}, {
         Rational[
         135, 2], \
-116.8916693518531874204841126982746989662134522193373358911599023538930258135\
018939066632521623618207996137955516304803755345233480531658486573935944152586\
695226191112098695761836190264633995608041018165286297604662161588560604365732\
502510491345729390637311720499896036029537465680204591800126254365684602455322\
171555974644304967300742616640169428692218605402742510110095740693702903796128\
42226017403320627757686025793635861818`400.}, {
        68, -98.05768659763903448142010531407476912544429283566291609492188543\
671956315963697338541461505352091290605439875591550101501416325857188471866276\
843953007377096003595360528320662369498996174407849331030019806755077613885940\
282187289923540866332707573180611492604907510602441332246324132468717873425429\
979243252349020965162582706450544630888505394280719432566890744928383355370946\
50094829465232946683800318084770042966748057727785`400.}, {
         Rational[
         137, 2], \
-76.51041337736461287320783024818332583629109283556940154424095207512966903396\
288374961433543407117854502758321398366906131452831022487597283916203912809913\
636310724741843358568833590059593701746993485364157642385359825544533250447519\
000065853919349443077270428712255465325621230986347520466569647752761481449837\
783226431225826913204482215461659891855976208496381082433682915690706905510840\
07159048347228536659471147407660480829`400.}, {
        69, -53.36083256851710810491517558275543227585305649860465862253455457\
748742899893506539673387327025091278317296855801489200887008608401961178036368\
920629797405306409650522768856106752556867101875260426518977368576983362124376\
553194161769814230310673886115826897450095933758906078525597495180638214053432\
112821012363640348195787597322974242769611647743209674470053508016247634577306\
27361074525566775775231162304515970123918336692263`400.}, {
         Rational[
         139, 2], \
-29.70419716641815396719072328788535908059990630746690606804807228183809608033\
497772471320147990370985072304463727144713798905933378676415483188287472523238\
326854322376647463450144483227275424489429053572911822926733267201366787180621\
667408881538062752612930506026914047429724351520908811910474159840559326848159\
896576081118422606054284069305043392685432952108559014308317944899082608994768\
74765740614815047697524443046054764071`400.}, {
        70, -6.574991618730685338833755991124731233508119608837910784195035802\
120238492251259992570928196696064508393424805370159069871670603685496656336935\
356381785884665710612733650476276119808034988638805054648141384600517855788512\
998887640205022419945503804758730091293554932274316633353274608932778609127901\
225839770634354015637373286720702969295260014118923442960040008503973679594925\
2878147329705296598609705622527979647589640709939`400.}, {
         Rational[141, 2], 
         15.092156350874777359164259856652702515498424261669262112313341117006\
337153918292047628915641781692704522829066686709523734660806731264712273885717\
337841927000614546283042682251331552586169900909410273755547752326428610636847\
252022602012373479459129038767629221641580030928957885705318215666719781703715\
474187987151352778780942169580070662219147337161778630758647799474368047993245\
2712768321028834092797298741637366734479491403`400.}, {
        71, 34.494409477122234002417867909657874672899176100663111099120879015\
566296173031351240464534323819439494580631285065862773070669261681563205846854\
216812338684330825681436828271526563478419614989186781319028014670634716539413\
469826996994555600310730408782818041727350620205101489022320946662975542324435\
394834748757342191445638792750553679047963853016365138064573183376159607864708\
1870151736475868651841011140644602872949636187985`400.}, {
         Rational[143, 2], 
         50.984689722955529540327953158622087764039234352991957650312043650030\
787863978218005932387176114524557380484162079719164101261811629390906906038657\
252288755733364005285312367072778347705384734722815277289357268752373356804938\
051837551055866868813102558761074930335450873602873707697524660379389563855583\
722198035227919925109139808891280473033838519855864712367150919030156212261971\
3246367975573135505307429200896113914442540788`400.}, {
        72, 64.087269455600196013544599999619974354084153642685382146704544169\
627205256273168039760120323779821471915074285667865984674885225494779713184288\
368325014924891282752895647848211328503365162942918326577045289262824615694253\
488323771848138969663151752484792463852778758756976526528430799169609604630812\
131249311985317141017015571128040616431847443619310547401934778884361888767821\
1378637641723063887197146493831664624760937248653`400.}, {
         Rational[145, 2], 
         73.504957585160852427955793743069869574354230444407753569875594434530\
354030577738348660702190955545620585355453441886268334388554509184872509065121\
728823941164611880995299196249278009327725073461581225190358948926806501962902\
611918798626288880253410175643176691911048869521413326162128466099589508463653\
864599580320761565391166987420678098888841407746859630276366285713766093461714\
0197125120959012363010328979275667347008037179`400.}, {
        73, 79.118210459001033309998329408361062444036831099410465796091572534\
922907342412314262994659763232163642217248524595552726805027191746287135690988\
317320508284475997724500921754473666469877402713563020693174141812462558868324\
567670530019343644322885652491840828574322031379596797623753551931572538402061\
472622258003469226226676421138063741221283419667009758853416470524081887458556\
8757013083095217442336847052681974507057804731144`400.}, {
         Rational[147, 2], 
         80.976813449721385122195830032961343173657835440482727273108249754867\
254940246775219675138751369134731639770770195104746125837776399445370279004665\
729491403239602361779461060864275777663955264202778634485223494319952871109060\
584054070655828232657274268612146300467351665680487653038635192222327816924194\
553851826912306111624114855798747500830999661499815744002012291095854633430011\
0942849854623370321958346007754525356941435643`400.}, {
        74, 79.285044282368517718150383210704238082402650109048108268033508202\
618706092536482494323636258882781813228242325758359731223636543610296994074402\
015569773694377918532930213142256216529736886932004164982706929804430962033184\
901962718111035198985826851978092234852485791619525971581773532937067743799709\
347887413486475513827124574740920809299692092781062554093839579838261206331250\
6682210217315564797317058654890017550165846753117`400.}, {
         Rational[149, 2], 
         74.381435548931429184848810663462739935449823982423495291692938601377\
168383197677262445024107584811699632230472427988385048091226128605964462874985\
684021474745850778644246121417654140887226215312241855482905778885503407432977\
703816570545365351108830830520691741184304065321357341768041345668161791683364\
981833039641357031912811932647572501409629898966068226957874368660153825717722\
9245291769867074237615911734793412555618643944`400.}, {
        75, 66.714397575448503055202574957723856126389859618492473684512145449\
857903673353043544684820308193536723859634312308646229865439104043799914776044\
645427051215262359895666960579101602498335179469731372645844645925839197457175\
508567893442115680845446488941044050824924144933247745911790613882201167334694\
968287416561188090218447334257163877485176670865537365536691544569883144943009\
1745652002008073339860203052730594042550502259633`400.}, {
         Rational[151, 2], 
         56.815042357003382163542411738813256098540775606293389465174643832091\
541197241284005066892749936571974893237297086138214936214667027477638517179420\
772535493003844833939617156949843028425566302981962697831240134306195869536621\
490940252714937656643285406250974953110505901412656030464223065648005917033118\
850712820030135098167201149471625643923854053915135897145115263173828393777188\
9567930398772651161049779797931128103565754454`400.}, {
        76, 45.268566220455249365939913823480314496278471898571182195553621540\
647202830267421452706718829392236936299631627877810778887196088334815318233807\
119993474164475436882016217751697680268444034924968385765425046876508391187729\
695542128778869666396101867951084451241275026915004861979700591449635063689776\
177460328526578441132194075244722933010501765332175657478485465379364226037194\
1815532941851812236485995227793984801141264172778`400.}, {
         Rational[153, 2], 
         32.685507241295696614331519548539618134035332285075467017397459681379\
839355177489575295091998420731632775859406069434160873902288936658401089543509\
094711105612030314869232830412184534111110510224153038384337195267127830603758\
640091702562734360978335286569681934315137345786945119295385614986437143372307\
409840365449180049928024756603016359814795925573719753756444715793522454037638\
6552211979213431053901263795067306182565295031`400.}, {
        77, 19.674099389240208375364331178490225172024275506698847034480653385\
322285650817083757765528944378521554620702038847188412281617391280616234579320\
267211058433128078787345750354998221467388240615376556140121055586625963275740\
240540611222619522156438534679320461658914266506311544536823615203278663787413\
570809428771186187361927860413478577116625805816781359796929672079125574650543\
5992341770710720125959866499047807166663673913686`400.}, {
         Rational[155, 2], 
         6.8148068939565732056331518749845575657562447732710160977631369037515\
175501865630474292870096926700252042148186940283398096691433438994665609956056\
785994237214275674056719410061458083535959158151767154385267355113464211373897\
224172345157514138417576201901866366855614598980613719045470395356320729987585\
258079789866093457438331229426000816575765206201233351654992733886799498126134\
985739963288385161448096174112588683852989005`400.}, {
        78, -5.362051454714908019524148758744298469316337148179341867728481792\
648796191646756504590817933799944356444645411329865540906852914492217306042697\
490113294165966193017328786918896900605719108338915965123419378149848618831491\
171792150065167167719343680435873234671049807443300671459614637614236235201847\
440853897592204098730282974305982597338825535340409480684898560777691513215617\
4585031365365749622312464455758159682141024803061`400.}, {
         Rational[
         157, 2], \
-16.39487733562273746444753082177477439836974151654331346565375944684253913221\
535804693810940077395485093324593931287462847093327495338784797309249038750462\
037831458576177454126884010458460076365775728959411720017680255560093749318192\
126267808928298463682579138887324755630729204160405362344729134514316615601725\
214623148368379360057540259434730527442398728583620467427567702340565882175090\
54820173134383768277954642801073147693`400.}, {
        79, -25.90507050974029271668866628742666054700883320466142373943322264\
815557844382640690731861576510223532893640373419813322062369119863340834127374\
037516145869065690424714946414259703685026523190369232973272613330184071546202\
985314544480426063263865225172890937253981715179969718451876529900046649530084\
590050348977811132071736466261208645417321830122789358179331234134053437161332\
9034028883083595524332678255057067574221897358231`400.}, {
         Rational[
         159, 2], \
-33.60673099408266289064036367192216301457748238691127722433047569746016572954\
447565121626789312511716090179563061648158898598821228633020723301300805972788\
532553354137277153607363327886034847503198733775905484229969204833354263791144\
218978217610863563505693594361212752060123396407925448111689138113487065786203\
557604743830884641116714842315156350296010449270735396549216792173458672702854\
75138236890271895975113958578525274821`400.}, {
        80, -39.31172175894211081635335892734350846060661941224147330630764911\
605764176947043628174067533539974478739501651450557104744883603253286078063411\
276148757578509091319263142590305196481584302522878042640637766324562265125707\
209337187383208023783792808265118136154402854392824232619765559368193889964441\
564867120368904315649035986316944134497400653101502814167060144083556389626435\
26475283038904023849723574555554072327850380792107`400.}, {
         Rational[
         161, 2], \
-42.93022837165508679942042075761733003262464260875881051350317879873331242085\
257840485140491040182193172856093574541196791167535894211743324346236435255717\
938992288194000100741895687756626062889373861852199040305796246968989724902444\
207179778495058606989804752336659417991919543677886849110648316989291601072582\
738891093591910184292220803529800702994771305345751373098817563800226996382171\
44681872164091825139465444370832881753`400.}, {
        81, -44.46713165712444154920179203905107023363947633349909852680009680\
863075018033114008614923690810860347511630165256308308581426434392218890930958\
518736112677698376707873038714243053633092886543820339148735622120234611653285\
818908900497026876326628119050829283489632448314468011697306401143024549876160\
381651990224355769796431266293088181599402724723437977476962146133220474740063\
48143341172022721365972264609166434483735833100956`400.}, {
         Rational[
         163, 2], \
-44.01466209767125241632240986484532726861641862104231371026530866472024847754\
891607498783928353369209371228192764916502099255625369100219423868579046925395\
904807763891346642149142480907079314465273205377175873035091526077764302635975\
246906057315914799075518701673912077840956916539803106472110996478191511627996\
584414368960367675842418619895231828721358133230302094643453960471133578700323\
48750845493531035404289269561994616403`400.}, {
        82, -41.74192616322524751942211502614689977674212235134386830447374334\
674014139557851528472661614409394136854072928220897212162056787914749003042076\
336691439159966807968714923322422945937009877474586682014008491518567278857794\
246913314697720030674925211251284102493888659513796181992817454723447198529341\
625866577955017261255343281043523979960353947403926020820435101490847966949807\
94595686869878187338402234928552916935230955979489`400.}, {
         Rational[
         165, 2], \
-37.88198207402153078201862931009620151751525553369650300921662274727017463387\
902545725380275919437819474914117519281503739438028702940678735746433740976322\
694987037809135291135647549650006423832759306506388327324251351102628738831620\
926390823207406623506192382824839177624036487064946084219017047545079080074814\
642411071590463349004784600070516468393058311426673427453604962496887126698052\
31435897202298568229504263159906001961`400.}, {
        83, -32.71719471190281997592414608403016070382559352241798128157071937\
381066848615166721720589971679720181831428176891731705484518958538651334188444\
244927573672878269812439099471022099235607787159948949346493155858855194432832\
197069341092038256356118818988254764869399482009831295014115788694143634697464\
904143334145449780469739136677606310604811782553718265862344806292627163244066\
9566822101707189835048834300167327905797547265172`400.}, {
         Rational[
         167, 2], \
-26.56361687343397733990897768443792602636756182167281431395974078050471352922\
930712429068739404981544046039766920641914964689627267586829694099191989569698\
588126704560974575463234376990585764303876318839355489217188071257385821528050\
490117142092605325877890753108489853465374788548445194451464410528762364122677\
391571059914537312817405949485078172316804081801379813876333133438490675873972\
18566970245663129203252636718531256552`400.}, {
        84, -19.75512871934096960683740032636006837526961650097521360796866616\
892183819296496517060736447427961566433067129777907963425376275561212724317008\
288373138094023326946451723008867920376247613129305461975274006875229825855301\
642152316446365884331940496190469863892667607576801789521963942156947993363121\
971150792401622357572312645084889879022554844214104256174192430490643018088724\
83155230555297974655176937739560938806576608268174`400.}, {
         Rational[
         169, 2], \
-12.62802223269650925386285483188506563977192168435556680235845577537527087564\
671434657722399318614854136862242189134183478011555542149140892946477002185482\
261640990737455583007646730766572500956622407760635736042899906607996076868766\
811829715848127600615635929852985068396288030471501322266930569835047178259531\
748128649073091835530242484380859990059674014758277892947078813583023138208714\
43619835106249045615192257241076598263`400.}, {
        85, -5.506646916978729105607607643186145123604005282786939323340395129\
522709598165860352806837569305972509616362203770300971089799231156017990575861\
489786520470988674896107888344298148781688523763886250387426615328530268405014\
903221313713587335204333853948843864877707429671084970073249950376003492135874\
881017743937068603261946900962731430940193107138189820470537708599595429414382\
6683484184921902907781521608361223658932834985451`400.}, {
         Rational[171, 2], 
         1.3093582932329718576458684356903036585380446560445356113075133694876\
761087181210103280581594048694984869545789893251005509138312187470709807170400\
178287933985655508459505118636521263803196104873777677843230092435398302147671\
001993592016442181109765383442922484527627524876662704943154335019777419255549\
911694020965485955715720489360364909909831927982899918449837356175997917645594\
267032851125241372836376794704343219818197061`400.}, {
        86, 7.5558284062317790639570698039327218378083503628829228658486110214\
194397536101380190455730412308848341159239534040754070460519400674909575447609\
652526497621194191442125070084005337940105176126454730879206678952660256875413\
087231289996967996752183309184705923021966126440439649024403869295974006164120\
474025529824404270130663305849304267040330502677463373120244824872187657503393\
035436394778577614619652825317270082584016339354`400.}, {
         Rational[173, 2], 
         13.012528626851918182406659724379295478123874185596227180385621344133\
673908414697981828545809270527462924565755246109876360263652820969918522419320\
864975295810427257016585355138846781465823424497285469937498917844715521562643\
923890108364218494371868300363782195501653887386353259903863261106500221274509\
920439471610308425008018484174785603024563046521082623785502044236775243932562\
4411675981464382475112053051747440536050949992`400.}, {
        87, 17.509121151462602720306813536964187365709041641646252183056832705\
038996461082488590229424557008376119345417894817249759877703227227491693788204\
417674198411649473899586927553020679996871372410675244851274700640667376001351\
204585373148626434447914146744239323705906810870410705632879206062339650347751\
648155456095331873379244416553267886679593576598474253159074831738245724516271\
9457514104641996891947896716079848797835400744963`400.}, {
         Rational[175, 2], 
         20.928578865327529294171740819355935905951604956746300561376824285940\
172343575545946331784310337767918923869543743056724180558370411776266576527485\
884918418856611309235962089191546139197428994886306472119192139964698687327013\
456968367529606408437166017624742770856494068880873294384235336157027271136233\
302600117725429067063084017297394318973658226231889816673751501584056809261901\
7306360799078663330805517746322502610616894147`400.}, {
        88, 23.208094713476321405593339573569203864462070213141772048343009411\
637327593484199217560614099534817759153753768042068035687686656794104426524286\
882377330186295867249575644928148587067889892580869150653571606733124533833639\
915516928771487749907584476310356979671330459423925668951238922756713649571811\
575934383194020509386178525187678286297784894325670873114128836216168035816183\
8959796388043705046299207340888817762098541332288`400.}, {
         Rational[177, 2], 
         24.337637399584626536607718832536039694768838530512407504153390072345\
822030592487243057612040432242921353917992344317083777812734935641097433181848\
447322895639936783210478211690005164975874979883331808955682250587185118079548\
150659387269646213551094037233582645249630342538046584894656570903450019019947\
766931406123691747847955691487233548266373806832804694177907177791592315221136\
02313268621219613603456484856361838279210849`400.}, {
        89, 24.356391890701608328344327198151033589333551434882212885403459577\
729397649269233123060280025899423668389504400482272476720835493483704157365876\
446520839900222758331956341123677361254873428083039957121896177679725778040551\
508562769319241877794418238162950092867320358414433020541148305650113748803980\
590074634641261502272995925844642743730565872939839798915216708644691485889720\
4457275246472516409928281541781601499328844673158`400.}, {
         Rational[179, 2], 
         23.347394369548873418974044844453814150954445545402357119809922261559\
950837276339435267252898045121394472825804951889042340159158231326259402684643\
177310882542968002479268050350892492423454277334713505753091567687188541628586\
908312613429918365980835354037094357303488312906436172878156511711225182565995\
193858822007546959103866967829029255556354590703895937206766631313061791116854\
677147991749907590109887154421224549042659793`400.}, {
        90, 21.430724000007936715500996514980003393990974390732673769750146129\
955956328266361193879585816656121855816879505081010451002809479310082285460263\
337050855347780881797353851247084423734958454182125122517604487539626751572472\
429853356174455886005157495793979715567021500188764985968876679381072948477496\
018780013874341467573463644992817312143265535655371420867401759573168213789151\
8943368049670220117010672694135643220876584143324`400.}, {
         Rational[181, 2], 
         18.755647346473520452732895853124331060476236071422698618695828510935\
876606774426092128985551324177701776738397249886672488056474404817147282851799\
895856243314056836704593664239109065615731821804432275764826118945615023933209\
565203534686720466815420941036777881733974464447557245567784717428220878565547\
975538209122008938526406912630452571537874501299202063411289631942853886914423\
6821893827519488448329914236842539196471460789`400.}, {
        91, 15.492125562662898596101837212219669720502344261176698196755318468\
387298351275055758325769160574997292369575169586282369247538973105647466354368\
403134708489172063226515203484063198603576945816404156346485670416968922451753\
414059956347896888243246067642321426873717867211398342862702507821941125426997\
156473117279818046171387424500539943888019724875848098455546106532705921240794\
436419892347538467510004687574335183404457905648`400.}, {
         Rational[183, 2], 
         11.822090358082485023894788155285870423240392314548072759260936282520\
776377587702688495084985769600515533153653326214787008632467205371706409632154\
646326822940605341343223706401100837549415507989868520045784532968889516681927\
058661825900991980223664711534858729290019686928531212130526117498486363387128\
425286417904286540963170308325172735531735876190222280276161098875007151185618\
3052776063853938017033264704876726437809959476`400.}, {
        92, 7.9308738620889791213285375147551571264091454286382526290731818167\
437480538148356315544183379522718429414842308601566621642899534028850479515819\
802149607970302645407689181314799261043549306109122475665283337517663043408762\
507659865055452612730443664716804823923409515041186747268053895056113564916419\
289498641081050990891825819136054815321050533129543648379993144255215644670356\
823807704309520835870959385774910371240719287035`400.}, {
         Rational[185, 2], 
         3.9991419460858012373239935027141584122654917083474106331249910179397\
701724359206629840780026277796493914493056347979561927888088074454271105806606\
530445513602003672222464262864270934365837187369400463598212399990378902516933\
619589676670315909792967592059498754175791881438577592465849165894916507360043\
882152748654791503963241056801190728642991703998741537584820674019097725276461\
6426007991231048401207947495405435702293835`400.}, {
        93, 0.1956329660419067859800661806417430654382781930103467804418617087\
440098524743859239609575639008248974271142987149999539707539704444937376391397\
910170721564215773792633729149224271508193532791111895254974812560862469655139\
902268599835327471192865221907799209044025830852428864655813997645615142814601\
979188097106165975352136768916451820677521468484686365771179434652848325027869\
631113179243703212353207045245309518772598638892`400.}, {
         Rational[
         187, 2], \
-3.329052847713674889404777739044451823755863829905647567046034125971038251854\
185255665030589660180329362277359080577625228971589223712351182590717226532964\
378197427654514359950132764577003930497119887817866376484034762126475118484698\
927941968070308796825766811574152936266000570681143663842813141960944760451582\
766662133530134829815607985550027377723103063056228690515553703045193919141204\
8013775298187259932189942991080922487`400.}, {
        94, -6.447430913997522649420844815647885414201144857317294602976723307\
648579502363347489060929725450758933314184337919628191240083183088309102626284\
979602130304900352340016561984995603289160483000943161868305572666038579623591\
033528790531678144519074949718557489001561783541074774288437177702331110585607\
890639747886098444935207259269044976851517209956067537310392048604107391272956\
3260460572342601523029325973180693430910101876538`400.}, {
         Rational[
         189, 2], \
-9.058760034447894477584436421164096756833929318226367611956852266112050023178\
538899632923104172440431676275272330815153701494830481824798494514724747263202\
246152409886863336126127456844948529576250317398546447666139390030117487624260\
376970483235113854946114182111198263092419836958273487354811742524145654541971\
775368995850868223991928614964861618369355855685184551387012105896078172476374\
0515692539180316072148778833417376817`400.}, {
        95, -11.09126932875539600497242153558895980667066873455894195974721081\
295061643662635474080534885094758134592369105997649297679371873121733682445759\
421579964413055354528596996035785873154228094174527060985561056615024667737626\
666030716531767057027529539554015786008717420454387372610101913036314527897689\
564988993142844531944546087655173809758620535868637251985096312053652551498493\
5534664778544675170535220521776688683809110430894`400.}, {
         Rational[
         191, 2], \
-12.50299624507219181521312710373959742781721654145760260501754129713473732572\
715197773548376745711208490488243484365140048333468014013959773547885062813040\
106406317800437716279033175735970195855391696473740060014261686043156293954644\
181106739077733615062453801875169887888287301894795261642098767100931690034830\
129343059840953989766472482612524763209264488065683164211833814719995839154360\
84194062225541025354489181243938551421`400.}, {
        96, -13.28130515880898951859132521925146954282187015412616790178514103\
463342421676426967880016235681771561593055479858060744757408301236653956360377\
308960099864158564411325827006620432977497316071122112292863494785723934342080\
305902471442793230546808642547922283026437391745239685397165699305480410135545\
915190381615168265549810735289374310897045121430133490062210906426291774404911\
54084046830632848214150238907758424452081249309651`400.}, {
         Rational[
         193, 2], \
-13.44120642911398051047381911085509153498862795691222807456589590603530092894\
861947405409697249951240444839854301988433119898747132127035055590065483980696\
920500738809882905118078640687252828016776843025052288619601114231236578509801\
704325829806876289726144765943846637715533832719025808844053558669402022415318\
413610568321195380711038918964586593882223371074180634524208048884649735538817\
45954463614449273217691933479446591979`400.}, {
        97, -13.02263728577349393037690147929984011605116018056018386771147026\
486834951618208349100865868960664902940038335917038154550704355892066339766873\
327621771616275839982487023083818037076731315612428288276670382908372310362354\
996215722799420967540003841034636192050483901610268012507937610129209681537715\
640574735605566802438128197245642170548630205807661918492588398947164100156313\
2852547172652325366502933013551290248071433371506`400.}, {
         Rational[
         195, 2], \
-12.08689749365047660905455449186136303456734273356980458951334317682564522387\
050977846997601657339730640408945878737841985024628656871916113985392933338423\
856450227521741243419240640509980132931335008413091026233443090240723965051539\
877190975205451319836734457408377231403317772526762904114742803589170855199464\
966457774331112049066095296076413432125674291514260613342586202842776150763106\
52241080614354047161818706348359698754`400.}, {
        98, -10.71245379440571472494885396466080336990066437722389317756749449\
751204089986774595443659230358091569574603877393783383101360069658889540478192\
102162151303226255464595406418950807086690477873218206051383062429477036442111\
117164560336691653283701640912308735704962947570344135570724454655793777766254\
655959220886634454914078869073971702913569610952937622815283344573831713295774\
87161343139717409078445627312407140648516688849931`400.}, {
         Rational[
         197, 2], \
-8.990337576307622169823177034294415790167255923408220116339708748417770915229\
452616145460670905855256614920883830146882686582925283000741133981621979728583\
041337258245328839322563468987838856510702361165374681512179885614348167048515\
762947624246933800643328743918752645054897346939727509283399567598638000544125\
452806780367488082645006805447568827441310594650208293718371671198438995601305\
5917411803734967453541944973821456863`400.}, {
        99, -7.019360423508494719903366024046712087895248573315632454291197142\
737172785236414921199252910402664708200995185690705030145714903935395435675761\
760024847400792306240802971109928932724494775582790278727741592737022010762348\
336704322641622315601589589066253432475634287454682586848038034101266710169035\
175230160387940331935617049028268620319183217989771046770778353834401738260685\
4256289496232345163065545052946905837227537693399`400.}, {
         Rational[
         199, 2], \
-4.901362914302992405789627254072789507232072796658747637994779771630955918935\
026622514590441013612982158917499087118877659653515258732161040444981815822797\
996361438028632655820131458537565615370720413379965334549820378491579634788512\
054773548794629242819622839433862372349651219341881175270155554090244090907771\
394902649379050884187673072314642217749289120242460697494616514621242129882280\
1653620654523388301064462768709828003`400.}, {
        100, -2.73669438189360008029614833859453386684151740538133000047824766\
960306959690074300314702896819862236125354240235091077630914936234991179550951\
147065096586919897719870805862900421518125133544477054920690838061213183835576\
944017942753386448425260227464954526874407383093381471312984788808325452770799\
502044291739100543820244549135752350065543404890375472992182674509957629866022\
45713093777471481073404043531461144261606808708311`400.}, {
         Rational[
         201, 2], \
-0.620096692664243426035105101339164403268560299689963652344786023499360102094\
679160411640532839714510672762151106462513973462835467852993781144564781442239\
252648937996839480829580753226398175006740992136412146059810650799810934146622\
229200052167842831717819204539824454468252674638599960792476567293858732986108\
825082713884417283424047589410193843626646940737284597923809637701349402891715\
6952023089549615005557845897575834217`400.}, {
        101, 1.362864987715428868798734400580994888458891406440427288545349961\
115790016092516752230747034823670507012551284321496948888008780122624981617812\
677073272672039694251205466060785191137644834610785025906423532355592626155117\
958453000045287055742661685114053454272939380127197438233886189351010488126473\
320550953544679008198053387510963326867398527872959084869140710434697376022002\
3957204556293734533130468241594543387539640478324`400.}, {
         Rational[203, 2], 
         3.1387153169303265632692430168273245943516949947501011931862884161532\
905886493233045045547695005428708563318393500851271253442959100693225929715892\
149236413983507706493848814621426264485719733410860674060049631177026845120966\
353954847984980667605172211805046616729561836022865869496387266333181391423210\
832442649205847230228481053052438454768007628986782343556361647366309477909798\
120817873148072883803268218539583743337015875`400.}, {
        102, 4.648252543837047368543216578356279712141695975836245533846324927\
368805262868653099456452952834340528695975321267445810456194972778537640980180\
947660199048690388152575993804888311435073221487240080799804623236618923162099\
975818276276387882375077739799210391126533098540908878919298763802623912380386\
293569201985641906469708412700718773761886841000769839060699984425115107802776\
1002517511951503867093246550719070539908593758974`400.}, {
         Rational[205, 2], 
         5.8479659500570586103062100008817098762159339434523981355642354526062\
695341949784682013030764999672553657546186150205809735741703946328676691433669\
804465079164615877705992221272765204696996043797859574769306676847603228508077\
867099003282288357604559310184424111629554617149765918738854844634885416386803\
912361936235008243511794859795996715672179486778718009114092750186251658783060\
998375134081433421309539265027337516111528038`400.}, {
        103, 6.710685069284953610518640382031724290258516346838405717482180616\
938772209154617258554501498634621155316964813538162806332558476371566144503486\
985763828926147924664301049771087106785799916034829768751241483544197498697730\
017333355644334969118712341142010363053119143806368673219042026581759483731783\
464361853400032866263934593727687260104070556516124359569454190164720981913101\
2720135978766042814559284086044801051029975292423`400.}, {
         Rational[207, 2], 
         7.2254913183687717628489313396710525315374059934055234201677077368995\
449694958935630978036581939024776841042062214942569710502102723594102952631587\
223606809892862488124090533804274011347815765532372680828424586518074450312624\
295590757613956643621298042648854410421236455515946314022509764001900210888221\
041961465773790932558845269420957732546621187917091577934263359939730301201333\
719772985902122505074090603917456682557910948`400.}, {
        104, 7.396951425455354411151039817543558952225567574884735754850577863\
868436002882939860137810523917772884531514267584452704256745010976464028081302\
746218467796663386155139566607780305177448369327269402451486232005997583541002\
265009392770682239670107380222175304913127443558826358190585617308567831985390\
628901384081095408507242390389193166699684062723123865796029458077729715233586\
5033519172749573118862845290476287902848563094196`400.}, {
         Rational[209, 2], 
         7.2437561617859426091065531834905628650758111901090845687942717182621\
233126933808273263783407263987502312948061198607990936359177697432842046707472\
703467238517757875936441514411760805448297232260210816646546452482308102136583\
267980405187462868856896634619304013924996598711905134116900727883989718959547\
564815052708585306441195552660348999935872523373602557091798023682904868456149\
837644027056570873528266984612310771469687956`400.}, {
        105, 6.796866620647314246859079762643517008024099508436172807487663546\
631457116229981606222152948848743491217845017100146641087590441226697169300469\
159237950574412675424573462009533880068858562919294920255352888364623859087438\
387737955585137110258864473594360249548969688847887369416561306203571497662135\
687177775793563704144180774393757046248527738831306492477163386906904937008284\
9006582804462368229860438992937281401417029060989`400.}, {
         Rational[211, 2], 
         6.0972833368247697840567183226620858739933107582614001821198229384758\
690590145970375662765958353536380726478220505559240394647124905678224006358783\
266985298956983674367990187122223110988463653109092397675620899468906928093337\
982486247137644440101991898156713088171522364185595713124569697423602588203517\
780893569038944998939098051205484638720699464936309671687262647923711209161130\
404128334836745272214551233993390238757600611`400.}, {
        106, 5.193560723237004395379621330993151399771192122361553747489321273\
202805726804689735228760244578433739203407622752327481222027789835405281613622\
199556060324807533454453465235286736616521306342906233195086055688415088214170\
067927508257050035700201037058895239074830340158203353199069155709632934397123\
867743905835116888426016352353230519307625563826375063547360645848151400039222\
8855693125123779077983346725490948631712670589762`400.}, {
         Rational[213, 2], 
         4.\
139190792097760708227336507794148795828719468155455654103210395651218477838203\
305472678700078749999898008952265524532250469302157964887059276127341735187775\
762735528685997104830042909078180488231024467309561711756244379795326355250502\
216776306281729958140900737604652901111887149590970864808785178105677521274226\
122547193069402910041899647322588571272562685828700503593385140833547918795493\
7968414286798715464724765620900902`400.}, {
        107, 2.989976280498459458208424933677890377261289528012559505107935693\
270281045937446102414777840438770763796207406056459422319476134717521402756890\
043058535205748183722002776757580172994363851243296102607062664040500039343621\
574146286704479086011821707376868735712343070912143518313934222252731467433888\
933916330510544720810491341706624818713073776617331173978629446271683790967414\
1243836203444672123959250169980775643335208230335`400.}, {
         Rational[215, 2], 
         1.8015046773926656847930970658527818546441442971166241721849605026843\
513870730476890969283408555865902497823426858697445204223011722772563326762071\
261947441417408629332838810915783353418067835016579011813452414446956239268756\
785508301417747460352806829620347946319824599905426880249379729464047520418766\
015787535062057532604230256577568526985285046357626772362800068566215587794723\
938366651192613695809164565323839408181416847`400.}, {
        108, 0.626821983754773463605156509298399954852671230172507509020979087\
622994333661723581172676945776469277266243494783960132241121193163309309258695\
749625013519992118357034999113175622907406480042998207762329590830736020799038\
865813119710523461763925777531996665098216109305165684445887549563557533848424\
216155317708231418286395748440092447303936341338115382039066028506915171820549\
2013859408753041627615204444807752010074922150106`400.}, {
         Rational[
         217, 2], \
-0.485610842196691339296925724191963803957849330346053194735520145812490783002\
652490229175841091175191149332295534055593932905465622004499046803307730137006\
144957508383919810830751910410222525037871403634340158562770945039139037376147\
859097155329450573192928681994224693410172432975873698631959875333614311695696\
479396987873006766067478848551984429988391980032673909157948361395572134039084\
339671947212634698336355895236267659`400.}, {
        109, -1.49361397328597091547661804793343940374906005877313135185077768\
889475498733857310566660376092436897843797278894960271357355665819967226001306\
017052796614586454149949887041507292512578537966795806300785668036241500736915\
430624776874180183318363710187160640615414969139295004238508701252133920710170\
973139320527661494755535427753909499132000812628233601097913494785700102652423\
75638973364708804187295860237505102662851831188331`400.}, {
         Rational[
         219, 2], \
-2.362592089267862668627401545716580812140084030917084684577497097682780821734\
705539178102824601553338828710532902063188874902309448242166678577009815979604\
870575644321198467932591459791749914277456002330407483800345833434191399410453\
849793417167139484995081962205221335272182957189759232618330763437481859445901\
250109152340091038827827145391317215239467774577432295332126461533943017960683\
7740691407470788868651035575829719354`400.}, {
        110, -3.06641975644802693076992011856192347747284468824175303658564012\
079468206488631217682369821325649344050244118179762713603781448768359546929591\
706726622825340354903302223994559849237628120588442452652119617705498000254685\
556725168942975804059051002393549377142918887607779856302740626825584251771314\
320858440751467247119360139985367690806677246575625249203897822714539247707269\
76525944252263242836874645870115096199466829685244`400.}, {
         Rational[
         221, 2], \
-3.587903051854630077692160284001232330137706400768988130405009938791303694330\
087232569482300858639370673103088748219686501103040334490201936440282037715948\
007255370290686300597341490096066232705998057229614536546128636513811604095255\
423770688959650287474443483087980139296797964807247144372613930278135635753960\
621259958822424461545914873388452061633793536882156485525213805867235618907934\
4935190605794578391274768767962309306`400.}, {
        111, -3.91882996389017160094961192816276253617852654196656968456301709\
247694941421080867000660526911508567521386174603021687123290003589735196570551\
395652336863805360665223294817953948068415302374907847400070132617843017940496\
751006905023847288112330969908422990192422856418390044732381672066661377675088\
662856073355588249986028098007540251338289553074586411655154758266617837875862\
44950531893006943833086161720265027422963974783266`400.}, {
         Rational[
         223, 2], \
-4.059638485122092949840628683211433785785673433314938939203379853495369119647\
920125162640458091189686034390384972966606619138813060081841441939971945209771\
944297109938768897577737317091870356635400845750394984385978575434624998581327\
246176444032816814380174591453209467845230832674252483287805254545017316126506\
492808725754004120741171224840597900377190878270745270023707044538425378858067\
3105350193353849192043439123230856073`400.}, {
        112, -4.01874524205771696690224715072606202202969032627377013102060011\
052296278098112550962943131443170592205307184996292339421803452961746250389423\
780237483309234170355023679393908823653775788882471231531447423401169320673365\
286239158233844147985170591999053738096255676917437691150265716289939049033707\
647585064216061944249334048712976834737790418184788840340132806744819969193433\
860769599203142335949826642931582517758849698073`400.}, {
         Rational[
         225, 2], \
-3.811588574797363355112501655008847573114407680263735838136121858664285666449\
055345503724163956753531602618787474857646494501484539631802449926552965061987\
899193434102862852093578397204619368810937277364184438259257707192472012381361\
264792024925608090354780563701372806791253103993456518556205427278888280915486\
794683758297368226696102283892025204851460405412439692271177440117127891294883\
651408605312506758260231857213745998`400.}, {
        113, -3.45944794871938364068113384656588723524392228809178346433898799\
145880980978919463474073069782100085163409163239095143364120104970879943216627\
441675121734341761624850602784171751901596232683365071224718042201242719426303\
365934643179242114572142113073299089203132971818337940127069473267668034866958\
681105351593511096224169887093432661596160355808769811008062032300663007932054\
22795675006100877560743896698937567830698282681942`400.}, {
         Rational[
         227, 2], \
-2.988106327992322763788140795685094712397308191730592867161965273985290844897\
933927256433707101843811611930385038785599539555438529015120041327463747010093\
610336394967743507935452840346364910548733888684528675549630455487999270132727\
958408808320453056312785688410689076245612997369293910352389340330301511638335\
561680351895403502676528905038553292699667757930486069957657162267465674841184\
9787345767130844498177820992415472977`400.}, {
        114, -2.42642373657613493575668665493313424511079891069427444587177606\
706736808073233241095246710931481822496856123939715284918711560880432061123308\
907387484235461555636520485265735663744634037582265114608923373931677966260873\
642096372865398601453864548105741044631981186965505251181328096710265530810945\
803619383739093403498242764607099133035217631184311932037556072609649915952805\
9217457846101733671847014072822186219560673626813`400.}, {
         Rational[
         229, 2], \
-1.804888818320402703784848238681385205623297440020791671382763350624497142299\
276607355030239633684453288839947751752037390365765516645655362521166901205049\
684553381638776522321188054463871625533841177874497636408375084567780210952416\
626463536750145683185877408834565431746577179597479830365852061166773570554394\
189306235460524718158568182833253347696727045440056968224147426688511643815104\
6997081442858505235193421214265770464`400.}, {
        115, -1.15421109721468693220537482717807244684756424074363584452828618\
294955810099996819618086476087865391565441013858090243185705650176890816809754\
261816855985124698050265887965383465060566796558758376817194554620571713221166\
425249537851412148537864096437704135049923264383402607963265512322780135551072\
201622236514169401386036084201759616719268229568713230719946806185676599769372\
31938866566497517063680615488831031103457611379502`400.}, {
         Rational[
         231, 2], \
-0.504010187670977817821820171730432260648726388829354628447798502733299054899\
037012704392464435143040492077426576141024147983438094618462062209943940939801\
457871537599296167040977569791533145801453709582931425418354685617236389862792\
574065481266443093802657102885853477448342982745114849862302301509183793564399\
789310075396996698266856660303988010692710748652617949074142652618197211994489\
3471260363362461146186984767721297736`400.}, {
        116, 0.118350125534423861972107757289349112665026747141531829778397722\
219168503775179542898903768651940098773420392628926309687468291458559816203057\
662321261769852071574712437989696393830770004472498817321124377230712478336894\
613568795976482210538987694526981707040280937380256282175688093348261365080138\
034914117265623825566496946937803115884648182316374013157699124003679576116042\
9648781696205781213643282571834470473992944583747`400.}, {
         Rational[233, 2], 
         0.6887447392155678218866964687001409447639580489019030305040957764005\
235514418098462774087761844069990573455078009515741558705720319471769626523506\
030074476212319029628266396073439855983184172324959826845924850018651437464195\
389655781615731353430284547518293378750164970863224150693654387671309221208235\
057360027589733908329149443934695512480357747430540877327342014378747689904619\
941356029963097731743034188918595990367941136`400.}, {
        117, 1.187059417083631988299986563732253181744891485740501134442865056\
073521659188758719967396089833778192045337178701174519722823467085185055553172\
189010345866068333867765517741646267162324931055465173864192013040814315678507\
184502624393887219464034921474796062322039886152870121436892455990074274922601\
257345630493815038748418052817824122771118671061330591281995965710727600447968\
076000903075597827399211795106037997127891067723`400.}, {
         Rational[235, 2], 
         1.5977356672547195378877288706893886722969807430216297610787843194105\
777497553878982432200498914614861409015254396445115473492896890472522088381831\
238827037945458243900287714453818944230563570005177199322388731323485620397292\
311944156377799105759424642348562096175552026581260212203731504095918325933364\
420092324754962244653681090894612961917985183914805784329159587485920310553377\
136628626539844420910396612584055122617166615`400.}, {
        118, 1.910082517643194615672201554666739911305063936551853114179893725\
755479156042449096614991340611539187088704539781166672041084435024826054045812\
624866991647770988753484000637628560652149647876967441135646428566141264731710\
378527203281192140407413279044517152425458193059127888149401434166481152808621\
665676058751525172070905408470426628302850595156764669856384798621937571973404\
3534226458264931985062609174557886661446077312962`400.}, {
         Rational[237, 2], 
         2.1183596177722317158878211353876145774044551624340349876278248364221\
102659746425953916734261756563452522708083248245824929389451039952021766305002\
012067584917181373765951365539720105307885080400280060523022884050668032647747\
891083214238852730365221448244321505595888182101631516170577148441991249914257\
371242775323919546787934467919364060453250084912688653567613291859657916215989\
662521395937879714121906466716830248117558153`400.}, {
        119, 2.221645472647244468772069933229683574835594086900101038919383113\
206256015488792265422062012596687942105797332696660991670612695558493399874346\
667315086812642159724801751575862359076090754598031090459298605231301048023936\
174039886061711881079926244784091746046657143759049606103375676358017289336649\
796921069744239656208605193538548138614868250830053801735781911453787533373090\
4014995174375219312320249812740518312418529560711`400.}, {
         Rational[239, 2], 
         2.2235125325548624625150871728372324333959942672076106858624058739405\
640948201036203906670924738083691360769214818203621706102922158716844445587182\
561528853441520894336952634596304642823563946516162850167661120255515996742201\
188483181270960170113417243159764140161091088280789589959135910841376056440316\
101765231738121852547103307642348002042213466627459996784528600662981863268741\
933736084073014689187733863629467069443639689`400.}, {
        120, 2.131537438427112829611032623110236437071362697405943529160447089\
247533028271843685452710374018059193592195064877032107063092938912744216742891\
452416087630043256838529776446079857251818827943545546990252687039804077084631\
833357464699398893798541171764719075592650392643879384356803908904656739840395\
801967843522760208647348847730004861990769703718016564799816974802733207177607\
4491269418208004483409545402341367869129814051569`400.}, {
         Rational[241, 2], 
         1.9566794946211207897257647644030886378917492060206689785026765007554\
604471556117178827895083216545029163823531085138080739290751566393642411034622\
116353774033677551059828649123418722740115141259929454312510607432662784760123\
023658439249716321619992278325904829113574469642187414233329021564249936741637\
169202603917343719353657983489116187560189762781224551211544034533965650760720\
669815692054065879051482747445793610659893135`400.}, {
        121, 1.712563507412823123508284581920745525920545581690090392699132453\
644740104440633717867150308472172151789804590289736466595717966600111696344313\
536940147634924486760794809909745271175316155138430867502845699899219604165237\
017665540615684017995012385932360112529626173855123331757000664938057835913806\
489848482885126314938021310382625441612397337943198363974969623235137163385590\
0133804850010996693173808389903052126538545941964`400.}, {
         Rational[243, 2], 
         1.4147044309506574647456864090913260024264099302274148631953048357569\
280587100197214785927476580351334668448405138162773622908799218761143759014500\
824521462854963163736906111807504941371411006865141945390571255248792460141572\
399748737114725538010092963610181611278033423684285686455980115975922131368666\
826135363085164375814068601701868484279017682324848959810333915335609242884992\
350041743376879877216956876426382033097748954`400.}, {
        122, 1.079710885867449281677462283828933556081881107181814664040155034\
836053761065731323080887699143160762147437121005979820908871192736803303742291\
744753211939445210427371872478102219656628862629668131066928305643968102028970\
959423221867659557462046030402222806083215777552894745473878876628322776670451\
683864143943727313302938178073238825784637266964419556473757791918115426981086\
1678355835903633186223610763837343043665287907133`400.}, {
         Rational[245, 2], 
         0.7245027108511169402559943154019163149906036904488152529807641029697\
788967079838453877088163063068389752700352750118256251823209754197387731908395\
824654624311315279952120248845472650660568982680291512049749537267125954673610\
452353608639730846966077530716985611960816172471647093666150318271932039981430\
929303759501059446528205246584731480911916547138389312540348267750093848190043\
510156449563905825738347522052331100766404069`400.}, {
        123, 0.365574458356495137040032556448496272588545763429919280436462801\
196883594422481193194280351086788845903090178360869615559320410382857545509388\
394613890593752132962526954502227805006876791270727510416760706089135343351398\
473691911242541101140512891521647917820307044790634675374450438979113455432059\
160356897544387037031847806281515514173717783621866586478096095126416375284146\
9797006573811190340492137715806733058266510234914`400.}, {
         Rational[247, 2], 
         0.0183324060278685423346803776703075762556002954037223966241189326959\
930246636615080664550010445016167166839600741652249617416210926945450623939819\
738624760098229424793421529258076942274774476874308117821663552154995046954223\
944580784569532199255676137964235851016119336743015928080975877797052768218657\
129057393510736397466888116737623377071006119006231280340493670726125174674922\
051231289584550338929863977068405684277912172`400.}, {
        124, -0.30347252783235202280641015798540649086342631889936018022014379\
051546148900858006102136426222325749870817059782398278962538450783172045816743\
494806159566274495220918445756096041738406270959477563228788308235141369370218\
907369389412727908689813674032289336423261653350523567758196232023025881429879\
162146157290721050972836635934051663670292457982491426463586913114319480190239\
16389726327944582237550242587950336499220474938723`400.}, {
         Rational[
         249, 2], \
-0.588199306507966780842524617005066678502562291146665592488084794349333613479\
145335824577740275949151793019417344302223678672580129094970350050778225487202\
607568522370310824826307010797869183759658280080040493514817771311105036945961\
357664771264722285270624696575285554854045183012417816693798032825239223676013\
784383693237517826439197351945140232042751657565085217086112310810119756200508\
4680799279191301552024216795058014795`400.}, {
        125, -0.82664807745372624430754319554437560840939446324973929487458497\
882916453510747566361683243288039472014268495906761638411602190133633748163847\
613152906427353902644571321504629612725810294138995383854145693589837529524364\
076439441939243690426072346902479042271277075861407738494280421272401921985032\
165897510387614156049383233330503529176731150852382739443491182790389317205001\
80366556628898538463260425067632571910540127110886`400.}, {
         Rational[
         251, 2], \
-1.012263594638616537050974681599564892437009786591057755587190688797410318283\
978314869369914840606271938968067066502042806694599710293660577894627942218190\
421720500717970965937191961756101451261963224357450896157277419923626944575405\
469103839117812913186840968896307551127748154482029723148981757962061366155949\
095529068686622845458619619819136351450192168587298498836594839183921089963202\
9517906794170591616871451949209514717`400.}, {
        126, -1.14121184023149325653376734849479920902842533062045217716145720\
384083227365466150089241110186748648701599250898838135608351571589486013729630\
601640227948950421203898032540163682170582949803354676615690347584371999370881\
142861297780366148793790943864172074817906301061923663197126487474865289409385\
000667096964518635328370848002755130958515194673597898650924164170666813724310\
41007398468822271066442802851871317073038477025795`400.}, {
         Rational[
         253, 2], \
-1.212336189044676199564586799198500438541923281902739269838293597556433360785\
059814232762688868630301870467772991877593233902239626475720286792819217390194\
546266706456495950825334730714715512243518886209053530593759565383112093582099\
726516468214652359010145647202235844716151237543700297768135155079557427137514\
440069224592777977570052906906720869245246921082342364917931724498799270676644\
9623765603036004791476811031033335846`400.}, {
        127, -1.22700405484799211077727130782946109967884168723634063623100852\
958956817004552822047966738576172915592351945939925922737552144339707250973932\
216373366357675337219469446255638192420196839565817970636032877661158743064115\
671126655116885625816651909876183321739684350602446004216721951632727512121576\
414535919495872611982090876540466603965915266524479553888963422819051468801869\
76528317852231786550123453088874361473462835073113`400.}, {
         Rational[
         255, 2], \
-1.188858747578973672360207278163236189986243682376044535071718352661951942249\
109435454278739944202517313201551179675013081681823655134303872068655008640752\
602081523436227781927142969547756640181681724234033235043206559498485556211378\
923885936050831386384191342828217775965139691773871068901897538344102303639982\
103830134816888684121810923194786490133604547188577293331296240003783982735015\
2608661212532934062838239588868699156`400.}, {
        128, -1.10349415257715982241221483845065444255732401375505062637610067\
752170491942048935371527794462495622755544992275602292171195873302253688722871\
436489137806850042136460324893477828284658391336794516002848431842704196759667\
174696314971062087970176419616441941796676770871958833883288752648420102757667\
780349554670996633838183585633833458628757020639889498453769572249688787179314\
81731735508886596123499818400762601639819447321789`400.}, {
         Rational[
         257, 2], \
-0.978071768085092656974103026003605232330936071704526812381890980878294369106\
301766687658020100015651483171610886442375970168661788271773133355355285967516\
359521695861014214086186878488193339285785074597039310242051523266982491751840\
054662287447963054361438022280763786153050926407580924568945583557149954059032\
094383947571598211240819775749941395240707983500781457506422756473864008357146\
5201026309029409061116520999991249807`400.}, {
        129, -0.82090058876430839912866261230668213282756208235714621858838282\
487808896516906965852149350505402965984935567148182431900903837482298723864774\
630503065534257574466641632655377568043423887253515698283544093066457984929972\
910456914352891314025528299846681788895417336812258965901004290107730663115933\
372052518543503234127608232989782340956631738516456075317208189355559334621943\
83269250116104816762923783598597644648106747800933`400.}, {
         Rational[
         259, 2], \
-0.641000344366046227153234682942723134252041276149938826808822442468551580326\
631654664303577825080635473291173925736001097484515523771933252903087697115471\
967333894756992393145096220491894319246935953369437162152147610600770204089847\
934826580047629662718825812369352808397546842152857681627659165884943675118188\
173634820228021940960867558074088646742929798927325937464814401915566116040929\
2255946276479292283777559405013882862`400.}, {
        130, -0.44766775572585160968035179875663045954293476322880883108713280\
310679913002489174494681994722936437806499671972782988890928023987284841859009\
421018687428821782088576946101647507970174038317581505337822883556023826572592\
521743644235068936399242456599505472742594541755898711679245466260128178946914\
230818731777321920946362033074949980593362320447177819580616486924464103764222\
42738310060550240165063587762257382019118664785962`400.}, {
         Rational[
         261, 2], \
-0.250063856201654572356269244455196956316481044213524095491378037221349443650\
921280893205102844425613457484288740463246448628772336553694296425548693250525\
144628226831524888696990757192075297851569268787791573262900932496141799606222\
411397382623052740759637381473601866390079072631670996061339186054292882024494\
475091613101324724753438311044522763479458159908044705349452240747161665109228\
5274510469339487423519241260335612256`400.}, {
        131, -0.05683818401985835286318637361732641367703704682406765302460150\
161481057629561085154841668795331813244599731311075296611377580594957118674814\
764496456578984853785957098712672186958627451301990769399972749038699133252246\
597472509096273816381620068914140677645055765132618332422373856721400998219054\
335346532177978190970183670620529962573996778119937232117155482317721100991969\
63983993569848501579185965598858037983718704240187`400.}, {
         Rational[263, 2], 
         0.1241971092951823780512654972097476540927126873566840164130252250864\
468033190590668205110148877326595010501840052808717614869158976806687720943030\
060158414742832153929257782758199264258647687498077858553665185967630645054456\
391516246353947288010977448833142398805546976014758784091890447154647958898167\
014679615363119488179221299906891648100043380995477570459085977322497053223916\
399807757475637972246784825474003554970925394`400.}, {
        132, 0.286333254785666103269800099515666383886007132226795799774154367\
945360115523073590155605197928625449782353780009405595695443415167802517056143\
387512906312076122180508259071967938318486546530632523941676148277373774219106\
163318024185558967423047039953252392525506002897762792711328343934954370270832\
309267370778844235235744497756326632760889138272174749316973961247150969240519\
390306535278054809096097514585919343762670741806`400.}, {
         Rational[265, 2], 
         0.4241642975147209269903351701847526784046587290039369173831335381432\
420996800897444392655592289102755715569339832604787086915014448639507132004586\
013267380512972679676633989621521796499193273154682954789064679564366617935000\
079730902029599658815199789793780914540818643528146940721322833629451666840413\
134780310214967523534061790868428953251388191838266543402671660532490821228360\
607218099623840748663590971895697497128240637`400.}, {
        133, 0.533716564958673784678430748819286972893320325265721554369501868\
334903029967739657857097283100881961939953459751947298151405561528790256751995\
684402073084396194531666721154104717887792550593757838980176547877002216414785\
256753367681247149867086475403993020270842908319189713050189989188533645304467\
230358612648825891268942529636489930923541496838473967716471724446279864635425\
454394721723033718708244064673761869150140473901`400.}, {
         Rational[267, 2], 
         0.6125080096220431017242168930411069809128275730101318681506885411197\
575553861595197396934289677409995687567175145549931540478525214139541173236270\
561249638086868400075746829824736969438672312929788243207223904508111293125754\
343468302821654654880421809153591552178899650576815368515303122368055844017830\
802984018723196238844008414583764336535605849283566804330295617286060229340371\
244167468941242220987108664118496129268367847`400.}, {
        134, 0.659540212747331640938527032122083112799341467494104843517331955\
983680716262505516352416220721848840293265502249850715971030598360185186396887\
589221082899422633035355732315315325873052308648750109450423347570011783526200\
158269135778059793569801265361477121577806449706659408317692916605277615546740\
098833366591394752928734412072527100231698846469535855817438532441201824517580\
4685497984924836732069214973094943139813181777128`400.}, {
         Rational[269, 2], 
         0.6752284716203936566748491319596346015303088189805500030694951942428\
013350334475667438309676520793130870601640048150648227167044391740588791696000\
258026209312765990310384958307783615808672262723864143122289145909837360199380\
597167665941551877429079276695846854026873222380037034641905463671851814226001\
048378168409631796165658881177303232376233967674793652390029808036854751846811\
287405324749167116504790894661099007759564027`400.}, {
        135, 0.661277588259143279189008890541479575925194881680198533479585266\
899385739626305125295671028297923464834152202477288494176183686034774546842950\
766153674211810353922095523260666031291285093175860979381316738528797460889910\
048876254737162880389789211335489565995937769878882586255203945392881822865906\
540587094789747421247629518427577939703772893902754834843074205081961887741851\
7129083265927444451770367026408649843635992413927`400.}, {
         Rational[271, 2], 
         0.6205126942859621759697246464426663900128992394958158113782675412259\
505747280439614324887355757575729504366042713855052125993725919880592898641273\
496620516675347162005234213813549140699000698346680903372095734345924970607739\
416668834171843260591396912082775289944362539704539506896988208791545828526223\
042804613368752652884664805874365664619414461848819134381619135101705395815524\
571367806106988495012673311179400605857098235`400.}, {
        136, 0.556675632682014446753995464154496408872660245089533876577056943\
061164381183220193130649009643891063901069780553696332323660858070657673782825\
691408399870245969120096561542832080485806525383495099530514902512138840115008\
565906356779318346396636083347184974668972431397788236106485092793110447919719\
889527764963329380560318716918415242096082800358569933036001106393965434096747\
6472726844353393879240340310697969937817264280031`400.}, {
         Rational[273, 2], 
         0.4741980799671629346757014691515661203628453807843560129064071639235\
576583801196843914541392388126895030173166832863658472722129533110953389419239\
651094590658435872098202777676529592711625953936234649166757792240585800361392\
693319038105931712237056091634370747488187071432171526653844234935131705838523\
208012415753965775414692888879292147872092941282717356456904154929658247115084\
392815349208129101758309989684860370121023367`400.}, {
        137, 0.377962722175803198162051882790210026181016357445683620794818497\
572999733231283041397183590195792147259669819706562423072489662159936808277713\
694388414362209899635989806692026560721714707583139568094462892808665215952098\
532516819891624256200086681590012958848576734098294477015478777993785284817036\
720765307421871542979900518834273561208983698783125383311870345903763018831679\
8834224506193509087625192972691339032920732929889`400.}, {
         Rational[275, 2], 
         0.2730634525716268851807970171902655188527597677595722046808205496171\
758261661453288709065492712743124184458081450789685935638709720048105841597915\
243277220627292064941341416395947025076598579127416746269261871904646237473200\
028256541532893245978388153614808244497086456982921694652339392957212843559349\
673431265301975020527481228248569659192474194288084766861403267824332697891290\
733785931016003762797591829324688250865652384`400.}, {
        138, 0.164574769797115929373581679058653065330850544995633635374222913\
716576859727259318477282573746287019542322522074763505931420844380276915853969\
875453815896295879714185523912697857092789544844741208956907331686833642086470\
415619929531213882085573453775845238448667856728685186883453395783330914097064\
055741063070014312381468101951434428422144682115081769272021524117628461208360\
8741897401147761474758461529219032912913960780089`400.}, {
         Rational[277, 2], 
         0.0573393988725683345944948229120808385695583796985067525976015753450\
677109427637827879226240145692704199449333007281938218226850975581734817590936\
901357010777169781287959993422964070037058812665903008003193971625676576440407\
834444174655180242297634595017739371770360941188753518160770747849352467758076\
142112463692239189958693880055185434343467403617254371152794601721935364958929\
896676158598233938338752855310048634068323082`400.}, {
        139, -0.04421828881640488874109567859271614852935218431440287788581216\
250787260131700518417637077676811896359761046875626654521083516596335770484722\
641855603383571785938287182866342686031685809599923800647805125794507084736004\
154114311822097352295561783984084357703744359568093544378460228841840356366795\
980900032279142454836749117264154102821051554092020260397581479669484262804954\
35239987758110704849050553037389441854843477738858`400.}, {
         Rational[
         279, 2], \
-0.136247143772505681693722032376828588826550248001065699197183166548079744531\
677743824468426998054430098644854384357431747814865307474056355070115118103673\
284140955083769164058191202731876177703778201098018464574673703799657075154985\
608079846117557113188805825096857142578441923262182089886857434500147193832179\
964514631922443507164351135275158057024853777292565882443465449419317361828774\
1862783451150861954469923293682984616`400.}, {
        140, -0.21558825979342226824722372192957870643661233548774913077631854\
524693019572201845555854480732438661190146258900454237306144790970391383573498\
231888009993259389850959998594320751103740534947584790783434020468716564391597\
890139197677924365772742395910104267467922637606404015066032975835100946201792\
795262991522216783390941191541144593095040638269840264960871416560270707434035\
41499131102525362515309258467282569155909393970192`400.}, {
         Rational[
         281, 2], \
-0.279855840047242632971472372990285173309445957417648599527603946031572199218\
587558687964434466379704665287859435804344898878864704048405836492378953984939\
611219961866562945047303975755112213334616595551138140003717394675529290042631\
128843416230424246360512816090596900842318118156011322244711793007273421568913\
831403593551317576584632132383305297611671793584800962143561895860299837111448\
8792382521435491557184517868999837503`400.}, {
        141, -0.32747938095796349175419702113312303693950721445272773345630440\
475064918319805599057805735230518965899619060126095499191054213187980490364613\
960475947332151114924047096969641592805103552865932583142367208931020755007127\
054481249106613146469011521650310633950860912417823933294452950118078966736743\
214306116054324152112279540327070417005903630870782571405335580516781171591105\
61012132942661491087611001899144843607776959688566`400.}, {
         Rational[
         283, 2], \
-0.357708313690549575730338442180361806302385465969729376631032895857990399001\
084196592273979757781653640707041201253696642411207992422442737963181566867828\
716326175225135166505200710775522231701986067577296869123916259276481575903007\
526686635956368653772727097933481740371908128046706723800103988575943334725606\
006428335450611508531114209929210403135082705626570030806254848051089773306383\
2373834696516072902768140556410348169`400.}, {
        142, -0.37058174356858601384512638980420243451243712748840400451123345\
624386605370489759410026319551953783262625498787513223099557288807495212385932\
269436957758204387489600340579318661204823438058897195662743858271717941972750\
523736920070765272398130891235939203649939004964336026370016180284395215524154\
091583431646476440266435543692370182969690413402330390229039018070071119757063\
40382078927353563392782300989399343362620444075384`400.}, {
         Rational[
         285, 2], \
-0.366867195717881872390161842146933710244765628497412546706397501750596635869\
684171614745912843218254469302504392018251908513097733773584426013358937517787\
431625783125791054469160245000884516152374602631539959138164001297840085552706\
524008965357203063958835558706519452844628847868485685085768345382305198973898\
401602178003759295909741144814117315222016488586669751996136568598604779493831\
5590048458316174163085389210026878385`400.}, {
        143, -0.34797328879206982161981898637400662850167766663598209351204903\
717621774362789462041576808236101406720713046989923219448212054289757789576737\
930530759734463089294612918781819590526375420165644446513142938820952350266592\
081492481103793077350945150694658451801951899804979652961045447611459785377224\
640924826542350925642907161266879339826127782014820815968009729855889336874258\
21199229806497699882062919751255537362599898493666`400.}, {
         Rational[
         287, 2], \
-0.315841983834233090427892563457853541575948952302174613510245145270647419449\
683058895008245837336026535164815201880409169732584088343144682606750101668660\
275933637695597119966482801367355921387205962247337939791915921590569650088649\
775411170201710378143173036986331740753710636854776333243607008604559073989543\
663523752624436967796689532601618211624210278311357391355101700366075751355243\
4692483771183814667275039569589077237`400.}, {
        144, -0.27282649109503655075310354227179622732018221661219635031257101\
878541581848762936344516293252591855949919412050136361959936608432916005469010\
217190708526035663701920137566615994033622903526399545708086247295171197589323\
592399625259017734731897406031871421344327198943004443364982652295694498241766\
373451123869282827468045553467467729802060322635375687395271941856844277589255\
78210249102424912521055971848678198290436577710613`400.}, {
         Rational[
         289, 2], \
-0.221561062534377320039272262727630798413673532839869721204061402333333053345\
711153432934564226430232046164758669577689909507905652029811565871566622242965\
989538341178403246621385768419854030518251300669382503885214206985936356712786\
558740888766820471093363806143355793923910990203069240695504441464504612042552\
094907395855530844208468048899192987545998592448705563998796706752700153873808\
7322715241196127026837886329029355`400.}, {
        145, -0.16482876905974253230306344270097560242680250888519848923412587\
349276072137213501809701301557382628158685773082977053334338521287818549062736\
028333652632542196083261555419377718767042432859024539979020370773491221186770\
567592773874157002165105411675712191338920599588023641279843640221214310739580\
030479556467321870346503628232020593867302808368661859560687808959729195666572\
13858601545744053426641117595839520344331469506407`400.}, {
         Rational[
         291, 2], \
-0.105432987176419923074312059169232467980255742677049799019520059030099386979\
375371434637400472710222144262456736640333829425590512380710537209697923955153\
191524847442025228260636192748760093423527202362707279507423200009023527268183\
006540458013921940276056893529729903918538368064281883092649754097700842280977\
243174400730692586567973204722176597485049649198229792821490881223055085258457\
0920933694599162894567530432521553813`400.}, {
        146, -0.04607773043143985131529011672499677247104469031669175476751164\
662207029614383062868013646307135696435511006947787342079428229416016014677136\
772621961834748198512706781998171859667073126028523998335670135730969601368506\
985580848692989666770619005814838365074276188572741034153134709673985231991485\
188048423407756252798010588775750924547792302374279711683386482463462914652237\
9826503908435353240876588238823320376610891355558`400.}, {
         Rational[293, 2], 
         0.0107387996075908679357945230954188259373609088338022849738328667533\
548493142489958852374654642467571072942449849519215056186387424653609319459169\
501276233006156655131980767138111376425150371352148956673787912701471967054685\
448008664125436505329193138527683786906647351814620120940772088349227795464979\
611028195955731389584278907099884599139770561538371789099718590376761207184564\
885374439945226663401479024217134777580774415`400.}, {
        147, 0.062813953482676550370888876261884147143081211514386317533107154\
042450489318212383246419520068148587908555745116402966380873416712571269348847\
747899300177836982741832881783396704149607220577064920001459036005427856677301\
095155893698137504775302862552231712280327626940496333818688937804513071697962\
630189357766253047812564433023025473998864358530784573216392029914743147225044\
9920984473562656264205223719969843563625559590503`400.}, {
         Rational[295, 2], 
         0.1083111467782720790187818383761822807210206258890830515648670812323\
569857237767001674361355739601696730322725368895124406705714950135130535039929\
715258429029161293455389005365458691813576258258767993918697887295018422908122\
160727103687832774961930868367850570121555332333873060939716639307837322159363\
219772101035418877316004457803181367692206938983668073232836321063155733017847\
701188737059447735819552580435836877858901759`400.}, {
        148, 0.145809622851288281069972985002675474732462340696361468355819653\
518235139962009392867554692688826250388941155443589125517948774471437313573691\
963378322723345030539637060393629756450530537311782553560808445078474861041996\
873873354280339757100614895456897204194267617625632647225313046518470620983718\
557512691946126974554541654532690691627269622847696584173505805353896969259090\
2146309302359759237711895704408907589113442008682`400.}, {
         Rational[297, 2], 
         0.1743329371696024316924932768532853543470343901709178008574317206417\
919608520729334462189778618741242367940046785641457956107237607669131017297278\
075529177303366539390401829722794880786176479031955120043992499899043749732325\
225747090393154484155724479545224202501418079593594717432002171931545608920028\
773066673782836886265922711298325983041483292076112192426217237497547177974145\
013611786322220050409460190423513861408303764`400.}, {
        149, 0.193356567831658675254797057072549035273176324824646792457088869\
241951819922644159336401751423189652972604022485751306871712248988188235260929\
471873525020377567840430414498938631478900068980100242594184091533269665788330\
008489538755787694636127906514630273262740336277381152049633951397761842021389\
913564932834494994680469749518103761189225166966319901665439286121089614334460\
5888101015186293045638236915758832278762948608286`400.}, {
         Rational[299, 2], 
         0.2027959072175438661060663795716143335524853634918319043010990371900\
444001776718861845385490175769697217949729388046017983657593425771511709816206\
463069755306264458081899301996731383626453617135991020947851257369881040713175\
502767364003238875403866521646573970530177086166035095685837259593775229496001\
871283005552770529574016694571348007070366100302653616869029534281537605303060\
334400830576526107895943128578325964415434296`400.}, {
        150, 0.202976622121528206309535548741910860937579705654913345482690326\
281706726486834304239688455501276608668240257846287299027714394094593975784069\
221240649865776692651357443522628835521620999309512702775981344853219348943436\
501381842332219773405958398382504857495439036947214649747096633506428478863465\
920963051852475143774403387611798684118157411388196598900424568998101350693195\
8952547855191829573223521991250582094914510209628`400.}, {
         Rational[301, 2], 
         0.1945899603744825944436769000578068912767686061389660898533537310792\
188959173516051491289120074956190618634964250243744755301157025950861926690131\
814599031884639984046212865195982398142152140374998658640343426163712811272479\
195746351437738183533103343052412315823355799264820209919642487069732920326208\
239951583281429905525492930706744709620406307778704961169191432514761979667341\
633137233406568373935041556220727253008609655`400.}, {
        151, 0.178636027640692698985914839345570648238651018658808544850434290\
778989017552357843140629770837681211424993686597313050485794854131196457863047\
246733579117020485919761534263332194948396192164038770573342172078742774609365\
321096054112236946202807199519049378439100996432237351612575268451855377010540\
607098680962724415141644214473410816577024141214273326236234053265587617427129\
0589288644822743709706214756501525874385744804715`400.}, {
         Rational[303, 2], 
         0.1563583308530871415523767127143939329800337285734456216914683406139\
320852092832727951418672832330233900820707256958867403292407240868575124795463\
378117552122853130059444077025935350042066656072792812323381010723418344356565\
094079433409674358855841570863857144206625237250438253428755421600967376096054\
606422297610998003907507138248139340202757477147618098025112219839835685747904\
552073169577678109671846582626197655881908271`400.}, {
        152, 0.129172998522431331127468514551224258256976088056377971633041482\
727244815458171362962710161986370132625175930391114919025960566331216231058984\
860326041179741492595757707539883526610599544699960075749475544938220974944796\
846831576062742435078833535636170873742091132512062838085958442106676965460323\
198110454591983138053839204172040292784679481132422881383148787025965208800605\
5868809655468663997996892545330905667211361845604`400.}, {
         Rational[305, 2], 
         0.0985960798158098269111851354634236734433913632311493831399179391412\
309495773739059130334249062354506699422684529498010832120203308306090758941602\
223323866053063566147445931744372828301014623848041928351266536252496458709869\
741329698010088878867414321842282563442885497299550234590175599982172650226533\
828043365286919279011560299888107976491574603147534606736256847071171635228242\
275323676764810741884515595715566697935177107`400.}, {
        153, 0.066172112369368387443345022667315613087829111828292052118597029\
752825898051808601131996370520050401373721509766763939422001192084607599389856\
158211214959348246061189330508798806319849601689351710240740916115606280106012\
866287232772158841797797100449905848452103473237363404292015727565600486885240\
732640583555687031320982916554501112065662502232220110202228168510974144514269\
2270883266900392138164169655602515436391385576781`400.}, {
         Rational[307, 2], 
         0.\
033406884774545119536340455596025072038892291082160801535801912726502236104650\
325620614615748036365942673632253934361094014599290142755486730300317632149559\
005915527453783783727541430636451555786482351981011158650018135823798428758734\
334237245010818292941049203063413333408921536530550601442781189868586107308957\
726056619181772970731666599260014386269509102703348248832048856777098921872703\
8858956190058860585970537399872446`400.}, {
        154, 0.001706906496289681244287137479077739228220418319504947117567651\
185161201290994315547551167217994785573155436443785029883305203968449447896651\
374765427441599288343113657681614261952174127738308446019549442643026515367169\
923474398242780755908555334446367196350880008257920294279896103136679772343520\
776618152141124981868118477511222433881573292457669062392348977659403387182290\
2886372043092897088566589313986208729744463278051`400.}, {
         Rational[
         309, 2], \
-0.027672369409232660348913399472860241841747183181329122209603202181128579522\
905169354347900336530385149671767919490147160342247996573586815763613134160350\
870000202442981005522669492941984204047360798075804425502533858671210997589623\
458467095457545169189125566962308878198402273320094621942747910721814823772383\
078605722883361969964529256209202132962659349054098391865664176043067354116776\
4800605629583385702967838317339055279`400.}, {
        155, -0.05366804900365113100851108679215605388202620437175856355287810\
970817595435078870331313085696419565038630756194007851973903393504544419500236\
038898469834674220040850367894675632510228250658840981898538271644340013658562\
643216318932822828594633846662072383390857919226780931183995157245072115569512\
210922767232675024058672851891573669686172077492195101345665128858860379627963\
41465193680104504173894841787384672859147361050175`400.}, {
         Rational[
         311, 2], \
-0.075440057894068282189330655240814278822959040923523301573562692975850492558\
266565789867881547668720744156866405649139340354142541035721448378145767482799\
992741384282678304956329138695927558073566523465674119777069580744359907122548\
306858702456585492249225654066056560900254547641895401434853812983822687967075\
700846131109180640376764637307634479108454402562828432925102252699492624316754\
8805424846472318200290129814738064228`400.}, {
        156, -0.09238971545196241588719893671893096597149458363326732033924255\
792330840631559496997801456829376555788303792389171124673146025324276832504644\
712858814781732343152470563157189718107582821125739621312338298814517172895695\
869555480480362211141135470068531996872470748301506096563660332216613918323853\
449735502866999544744481184304157456058923613241211598646726761730973429559753\
17288381628168788389483075230623069780050951638699`400.}, {
         Rational[
         313, 2], \
-0.104166751122572480380819272901167593538469362162324523918370971640599681252\
833537963761488189372286682472054702184846418457334512239492905292380393587447\
287265305271399457621749854645536505028364060755067757007881069910738309659199\
877216467984092163671736610129481485314865686723583192926609233275475588640112\
127036487960496397483307050185295252927866842451548287512518545361360293594416\
5822103651931049357959659747640161133`400.}, {
        157, -0.11066530887223237418863699487058767846870277420075830287094247\
076399765022171238766041673932915281689180332032903597925665969790457125165715\
912020275997456566058175479832041126830068106681861291739660622894938940425034\
666817531488792840893857853823830631367962470703950722550384470080412012161948\
522584110576924373508993339598630443159388420615798681790439835934933398632650\
43154696505639088906832966882479775913772747117585`400.}, {
         Rational[
         315, 2], \
-0.112009962978935120486992583452229566632989540232221478430324513365546016408\
271169966889152053117346706850318219151092088025814311803327070321982099711459\
466364064788611955329617739198681866021142273106354335668889612041207139964232\
863081626693542641796140868208473759167423960998667830520689901032271685846306\
272612971552601111365540960278211967976490893667260563855212220073273590509450\
5555088922685554126528697747373768808`400.}, {
        158, -0.10853307244903199024407999351263707685911047283452485107804256\
245402531576432876221037078953597115070526068948397540922673304786841528946807\
127848565985761967062180821617118443389217506601651997111515161361710195086624\
354025382443391484655146850602250379273893819481818068846567310309776011898776\
316007054822169076046199363941180541913676679369312597341629170433416046165148\
68870693858776850864198814838250184872382637037856`400.}, {
         Rational[
         317, 2], \
-0.100745092117047340938056359809640349390797075749389650802474896216468735945\
720343034879069466378450144267636800985303750596227894515093337221190757115494\
984512365989608078635171633100325395752509064317565492546890153616705236544212\
214699968719521782664505686028322521925464964463614731838632150859408507964618\
104347847010546297671820271501829244182010733446414333852807447022915420741138\
347644131666882460540934599240819123`400.}, {
        159, -0.08929961886936059532836107231648032367625498889459263788397678\
503568301819910924890323269040204971466318336668061988270288589288902739094062\
089395346270248164842851316557761169218461272016331773901044616797411000126770\
509238901207125244826787774746888251752013426075998821669768389202434019182058\
164543972201410722260475506908490517170935235049363985562586097065049492954909\
63827348288415379950571254517424448600347974697773`400.}, {
         Rational[
         319, 2], \
-0.074955043831541422422960261620902868452487715421517629857242557894909807188\
248472923991735890829477001607764166656819728637151478293521195026682972659437\
481481402660570519520026418170672685004289339028454160323163056337938017867943\
438969025342444097013231138866080322129565250348080861775001148269765466921679\
635394133470017418257775835697042965804507394208524000133718369155994625061855\
3965152936850942213391123714720453973`400.}, {
        160, -0.05853468321269906416548740628026484160074395793517709185994843\
171359434141859505916850985599281291502847227536784633629798302401335900732942\
376701904294553536818028860214638802739074619636108180463087069276320605195300\
050396285885176251573301242264818048439859316213702492774029817036835992261862\
647133215944991024045269723391198908215616828262090619304974181879078803291694\
93155121869866012417792323813852042014596669253323`400.}, {
         Rational[
         321, 2], \
-0.040887182784598453378006422375173910585972581405553826307187369978586465250\
906093730985340110316717773644640266599033421856908191973783548476383093305991\
522720150206275220261747985619552504478822306107084181910715526613691839837009\
610978958800920670083367694004984878839497561344755418590395009994411800390921\
642882421516064089698846440045589666132069998180985164642162677033604238446918\
2865112597705674827605933668215510196`400.}, {
        161, -0.02284884331625842869220242031425839726507904593805214560282985\
302051433280466553797441492057920701008302722727226325007931944047653206251177\
678341029101815692583348572684383543902620757851481601479129485051347324301363\
765952968094137945062387732844295661850787268503341051110231106784837576052559\
048659288182274324840346544197090498536110190014071883666210425731665006121511\
97693140146980888195895082412948626638657148006152`400.}, {
         Rational[
         323, 2], \
-0.005209310093493038935755279538431618614986314870193704495957045796086206176\
894472654530637861216083753545319438784430654056062462729999392305222878026350\
784878360526585783392622815277971705833454032664608712522121521462403817284143\
305026480327242197429619373767092667674880594749847839311574626072862013680963\
004569431531538786687837974082923404064933714779615999737752301859122658487172\
7917183592786886156882049433500356706`400.}, {
        162, 0.011318181203172131864262973111570050636148736590902419371751166\
682050171354794985466260843368725058343178372760532132199010342974258517605603\
915299271676907981664076998531071294773752406870961674975778423404258447196561\
530732249914886078077431240853290820797711020794013484778017350049272448876786\
292192006466968460054108642023369178967661921021685589377773869547760333297598\
6343893598515524748170146807652305034648598878199`400.}, {
         Rational[325, 2], 
         0.0261210934932427346139778702416610533237803146421630644830381494848\
677581143426766574810546049442138891750174342634002762179516547249951238200177\
824262094478444918000426983178344688634795130837462527361797888842203402995135\
370405514343598564896415358658551113563961361492324063001361234615295016425016\
832173271768079956936305407361429826639068578730348917593629407900299254690663\
555781409677855842693647823701004631229523734`400.}, {
        163, 0.038705800022800684619474175643584899782272273789602138649527667\
996709169869049699115585484177088051864663693535168108900796263607477534426400\
800109637647415376717664180310898364145752047114687099465237560628422724682522\
403531221519133883293736158762347575961071492920243965924277847766727775489596\
018282349621324025252874353411606657699826730449672756275896473132723792640767\
7435870213360733612292460186091755086405531816783`400.}, {
         Rational[327, 2], 
         0.0487094102494061360854537389557524028822872424483875675747994601161\
130512444748052350948554459717886210281678237432041493551122803034679498691434\
293850669092819047042460837956590976603673310094200766901321627001870086916970\
188021506620170825377484516292935248601674557554408175660378871521345615502851\
774966578267703944408707445932823944341760312925506980459971013242638324018378\
153365477929909462435073767028078730904529893`400.}, {
        164, 0.055905194391180971753267999923334805673046564303469216708930588\
599592371656422378423124290257846032179065954053420787351738619196633162918517\
717295109582653863253954637402307779619924043758749012502337435325999475190072\
519632271183290581469770058100271935640909784317246612435939923669644028604102\
729051971283020574528912622502741133870065804919024553230662600078110578554559\
3097945171958087331818417792560204791372017985123`400.}, {
         Rational[329, 2], 
         0.0602018601992525215789579573644140164773400289713725837141141894768\
961883656581511259666271093180346195023134874755434375714222250530656314782633\
254680360324368094499037961871471065579167980506554898789575857128832948597890\
740643895246417607207151521244187411753646876613680430547239534648916575935091\
160938884363874251140004251245362831939016056724507689339825297492744110275141\
628991950697575502839020172935572559975165115`400.}, {
        165, 0.061637176300242349096591848393840005699771236715273335532373186\
221883592801399666970316424564457017417756051790672874503716446901633820875492\
581403468532463330499547955958226365805989013431090980045120084725287921946731\
801662844164524499042145408077018463224289696423726508165893297647185640850271\
936561328032121680866563178363590676022697783308751525998651610032834328492223\
5741731770594484303437876857176048581493739294507`400.}, {
         Rational[331, 2], 
         0.0603666403565693093281447277993743516070732259617086966253636617392\
182029038882304340415177677528668165117377526322353086160292634009455645012004\
441878909408340707626706926696696411206311518154309963765801218964157009330022\
057254747012577745136058054066624326093368503294317766452711405354170305175590\
802234431783477225382065914770592833841291495663883111698765576012765633984431\
834289769033508108584849739234259352171370875`400.}, {
        166, 0.056648038316325064797802312962046284519400288959169346879123737\
431225617455940146998172644274549940544938322840431994818352750512983249816602\
077020356648249646860730922107170500145699953593389534994090609612564527010931\
268190674320780315110969361598846632999941766229273356232546554490404426345657\
401877311577896996340951256356425504990618251770426351340537871460663726681017\
7467490706610660148991035581921394639950433154937`400.}, {
         Rational[333, 2], 
         0.0508228610304822894447680971209497919263525265014858740836967593599\
968383470001930437514407642586782670896348713848229904119005188041557029742552\
356714557717480945137084114111445781577047995194394914226812253636600090020811\
092755514814274060774116173611373715037336696492634687860637480430209454882896\
090852408472929867005966535668943756952557744151371572234897110994191212386706\
029562492874954580679125095687707536510491628`400.}, {
        167, 0.043295595339380454583260964968571373085672623251129131593387995\
757548545017731496799174684572255531847456415696168163837980522345578147600348\
330358172255138553944039858697764927340566771717572252736696882708961604111248\
542828767015265577515742106572960432371496061500397611569542191907530965485027\
808408419390925782148700071524361236073868873095891476194845736617900491193962\
0016896007065524631902888642077355611381124848572`400.}, {
         Rational[335, 2], 
         0.0345119235521610778900363667052769664095655131608433550937170578690\
770228883600122892122102657828599859453094803750440462236902330865677141735389\
272383877567281879568566661214139517039030623261127977383494798831656979370680\
581278357535188771958860430579843736847399552823143758304191165429257597181225\
828217126687677699573345752070028306156638550824460303148767787767593331281053\
314072620154188328394913798141780350613478268`400.}, {
        168, 0.024936832782302388869350795515764831327599317100486820995996207\
457277567860542167810450670469371432909060388689395371186035526205178634877814\
555217325504252958994949455492624914953561180022952537241816013638056706225195\
224022088433050641016039958280164548201689925886737173686755857071298582570665\
301031269065835966493366371039783382607903636005767401511122733775900967882232\
021237313376491075335968927566130489425353694452`400.}, {
         Rational[337, 2], 
         0.0150335626401428452696895870548758561751961049338061565525209534073\
114906134703751343672587886975546249680635433151842563901524413779255253094907\
243313414018912971639241920772206488289281509812895247964511855298879607405628\
564883954299898881114416200871767874640044165164007410043872344244828341685073\
451362919816690498250345834403927863709873088142110524647054678004994338539086\
891260106602133782270126853010759938369555507`400.}, {
        169, 0.005244216301191439761593625209105564739217987315669134512609439\
220583405065463576802027702741672260722183145318434773275352568014511207472263\
165570010270996441550199354340053587991701532266346650342929180658415826847889\
462289711892988187031935738443823133296949193246145652423142549590258534913787\
401275368418345558198918885133233294721942668696287880973160977475398955897096\
5685652126686692033730639990409401687797321128439`400.}, {
         Rational[
         339, 2], \
-0.004027274784620936366858728091641500796508912768625382093835966459616472997\
490603969923863156444808490068798132814980450741961942609813141840333043649842\
740646226016415951703859462522197880493735564470632724070024241400984460776780\
849806355479344303226317292479778900608816130864003392154005364503935856797192\
827712928905161144681296788483374528120668767022844462348333237852236289031098\
004494016887558422705930872278333933`400.}, {
        170, -0.01242929148556533849237643028588959984975871725697798301540989\
592764634600560912632021253973313580247655636023654640762955284906153955524334\
347485601619062008425170513202608253738136236895568306531001113096708376252177\
432597560400037808207567862324902416620027266825222163330595546972041297228569\
711187957752094673380300355651597835835733714876648457867445489511293046917813\
29567414117114395791716443425731589634778684711855`400.}, {
         Rational[
         341, 2], \
-0.019673395781868037420543959882788625596569150662130210014347975626192310691\
698036140423245328393316748802024846561971423165408407818319531857152721815492\
200665757065640658156514626588781007615314838673824288320601444338337007512994\
602506729196044427595002924568377150549324898163089046383489379927534243411835\
560413511898517111559615209974435292360429987106617268137993582241161072039098\
4976934119175139984876101369391241465`400.}, {
        171, -0.02554171670874307812422592178368602890518760327951707149534619\
994625916865081420583857194791342682620159885678834494833351232653506062980012\
758522183210357966766858717174756099150698773088308585919038656448084889912549\
919350241158846966208629447426821686098021821471669888923962093026186219218936\
077640859651291361950652873225831920793082034054091310629930329074422473059497\
24124176053205513484823022578002086936937648314908`400.}, {
         Rational[
         343, 2], \
-0.029890805027566949400536851796881234956211648574741408969132256074469536920\
349073336805967311948577624082533999837528758277534052381040696798473846594586\
699451733441151439934496202308652185523386174482343542665423163139704480751931\
303537994051715397227784558156735504836878356214950674323757049938686182041303\
008261906155521655810825803014038296753354934916052152755836878123202215231055\
2917783775847478730800253804453624834`400.}, {
        172, -0.03265206071568775938253637999691710322487917040787248271311649\
765666733138448937319977488524530748052413440413218000920147190762383670599907\
204553208847130302839241788103718394520958598542666044904753278082318144244233\
581730441806279362437854293383187927027178753563534061093641647621938107557111\
018923701461509246718355760416988562241842889066660289394564502867282670550969\
00332384167449006786041389758802961713917924561073`400.}, {
         Rational[
         345, 2], \
-0.033828974102974427290574039126778106105064083056066498280462956154869585935\
133367739180935410975614714148614544676939482735577467543025560517277037628686\
037915904772099820307557984229059723759911690911054301428730568416776871907064\
001756987215267003734285603909719849605568974478046499111188084786223711020375\
442392926885233696999050264586019077243659804128148932538583841327519781833998\
1195984111937083721563109977670630462`400.}, {
        173, -0.03349153729830593399704048594424801816724346916581217255338774\
737065645249639891222078780485689678937237681857174880686362105355361966044385\
397839510757339019487590556915922983992621005470908239828840008816763406048022\
683272429465562353858298904296059548888185222673188113227436638087205057919468\
351328062668540641615347842115125077654283037648957506063711357790472539385192\
88171532722699888954185860477399103506540136095722`400.}, {
         Rational[
         347, 2], \
-0.031768274879810293689801692289495269328588738751855111817181625698077959500\
025543933066928532209746201367548705925480068206119106541448514149500921743350\
603983304982124421631674624256486399886396182312459171162105836273946467735714\
774000435262687808147836063780430273689259031146196471394382303499131931463511\
941071651017670677740961062876555970216818039455153251604684267815964114603618\
8822729782363589263156678315031318795`400.}, {
        174, -0.02883640960529105110265920490079576731143039013475635973048887\
521615790727728109116236936289179226820022807828051732594165925829815627974484\
917838039530116082437902566352495159709790392078221485935601028154276462868182\
894634928165737933508249866908941866423910688594681031398317531601386945165756\
900720419092420711028812203105298430583701998956198369155129219417888864969602\
59966527749333541652465147642294663817686468999747`400.}, {
         Rational[
         349, 2], \
-0.024910718738473557304192942578581083060058408054762362044153542908106941372\
009192745723257041071418157185456062515825728810095442164386224761119863299071\
806921636794060308082512195095505180954540616113691126275579081942922708492864\
034086917018225599647981772594141905223804007748430653204350137420529736823056\
111699249786274676221947505601909518420727536997740286088371637450741060384443\
2538667700203337279143193925240931932`400.}, {
        175, -0.02023164782667552938724494348965746105040385541145941660345607\
816654900737085831474515092441268266630676245891351827662771524871710266416761\
352547912459625318064920001723369120047483371511113411383673440684287400625441\
789377735740721560405418565383623380343665752174391284445254576870796669025782\
291331572972028338694697314500707042481993557661202806561676426846362048208318\
30027763172088634751808290000865315594708049183696`400.}, {
         Rational[
         351, 2], \
-0.015053241297134172054846687898936406296366206011715272365189383122603219085\
112893460208709059606977748074034539882087414976760217841370968663459227192878\
819401575016182243858376845504537632172985158066193998445484902212512197025733\
328460107201047567614212544933188714718513075655681761302334453575079797338261\
606954814742802827144770959034464896200963872114542212428827082966496854073166\
299966735663421268428741707256545548`400.}, {
        176, -0.00963140980703932973655048507179875345295291416980002625344295\
729372373580262123006436659536671914047977968965375968225298724785019125273825\
279452967851919934538120680486108237478818854733512341652568163972892668622319\
405790916861742698043709078809393694384905223632648033364993783808858957568335\
128351936992915210099694714232505749423343207697708980701762225124106880567773\
74655526498934230896019425358468091806534233547115`400.}, {
         Rational[
         353, 2], \
-0.004213005908382916630952811678787718675130613344702985065766303744280986010\
143320008327293835717801806131252490269822404795254761480730909999743179962601\
212299103334949628330852752446059016553308814108503507561012116367664360045213\
272882220493075176743329360136381061261158549271655386602628555947645167811897\
001701154037021491383234164597347233682094356478793936030059569289143486490926\
0955756201535421103865704087710693377`400.}, {
        177, 0.000973895452451241493085810673834356522209250968187521484201729\
467996960989957208088176733401892952757243523151777736857253165503330348251554\
328829164918658373481799661234130017032077374387333805466024713963932723045355\
067500098776009986059922334623361110720921299433837311606671350562670073037687\
234270532161454281653641745685598495283231048411589870471162919116152278912054\
5501897086111414258932300361462923792044338230477`400.}, {
         Rational[355, 2], 
         0.0057281904391585021380556931930946293529480297390460459462665923371\
352722654663146600201435785268291406231638925000563881669451468103309671969691\
240280834094322381118129175349234738159236229252133691860097718963347699575011\
440929408355955849594214100763841885830645348328545151292752756974081219727350\
346953843797197965510262597326912069058112462072354246549691231079118406118606\
738676394307464946539525912761641332871118189`400.}, {
        178, 0.009882185168947048847739849171826743736416361111046907600992875\
472060339355726881409277923154301641501480642031700590228545179784199127007347\
298905396115187228622819760244428504783986839126935323310416454609451770076833\
644366589361486262983636241225915680146079281450094010950108629699431101537364\
252259126671554140613590208200269250848531412818866959145774406899253594372696\
334010086270364063422201490899164867390259287679`400.}, {
         Rational[357, 2], 
         0.0133061406583591989429751740298049023638466977657714272889025649956\
511244976613048885179713618580647933348245097135265784111956838443334778056253\
598808876744542905489222145067237712745768544250873745611448258247980136385395\
060591010899012124115466109483372628322022671792090554570357885559906892465767\
064421011672333547006091252961745192584848029696805954309090983701914029535542\
75849874437265565324178125976817761536429099`400.}, {
        179, 0.015910875080041204986494040790661393740166167813454069048798187\
506844243670979072869811799601602286876176421098911336853683196828188385508718\
175429093751486807326076845070839687490983700176033147036034666332112776341982\
345128200761859743565898420906983458676425297659437452593581747669755180894458\
485933936687051463606901247226370788780734999562546747062711393482052650458806\
5101094775979318821831146240724400488500715645646`400.}, {
         Rational[359, 2], 
         0.0176484608451416810194561246387016933559328153945986355646229759109\
702617946351747318649692163753936547825975476446448709311677953566997603850999\
308194312366314878238067073815646432588107624387369410192330948567643558769372\
724031269400050473393378463539612089520531663527293050348887993534988588601276\
402558591997233897774618552928868913762251555626546403033098074664746165472899\
194184496035530394784967388110127500451948959`400.}, {
        180, 0.018511129941427377317288205976211450630889336134036232579153495\
502206341202075839703196388883628858063212855033349245521298196675084908888976\
344203571998856461733633864624179820727458501218704299595551791954277901998438\
196718904237859416330867279813007400574227022743231007310123860389664588721620\
308488005848243933098627487053680123136427176820134296951191892236023357957880\
0625669302216488267963668693032719340124210581106`400.}, {
         Rational[361, 2], 
         0.0185285703723704765264450077047962529540886342967044873615265846606\
467959879199334684132558920917314364596126099768486540652542792910419240022280\
254872433795988975375730672546363514686675632225288458941379201915845241067022\
325588317228099332008536969259130656663786951237549739906188448488032437274738\
378268239823386327700352708790363004452395531798677444825479064701593295943979\
729169603379239618476554653288212531054732634`400.}, {
        181, 0.017763847573247608510041094032808643166367911792932651280659575\
047554115806062937842399109636483792508336723501317588233520931131166513744738\
238684240334700494271144658647094169319632460470327105203712056001672852674207\
921268675956957867055852067975682433225348773743451485997119812593409954625437\
816911358195108890906116677076281671562121655483318641736138373755675545298263\
384342858591103303123317195262534885444470057636`400.}, {
         Rational[363, 2], 
         0.0163082275674614289870134409004631620701476863037392050431447790941\
575616732077284460246178284737199540028405234154784054991472313322691540736140\
694315329195539493026277830101842828750019601830544338770242766875232324211188\
307342975269311972410608343637613295632689740819451178521099159564040428975908\
097169004261586452866429313098797387453194233247668750405414336457729076337303\
840813548095036953565169772977837283527368129`400.}, {
        182, 0.014275202174839512435381981762252291724746666243781543681310505\
389116890898446060125061429990014716960397242618302361726683015943030952532445\
491892233483002021907466256761702012132529901508390672067310574783830685142433\
802405005078294014808321526942209964350130251748854084270607817877940375339720\
684209871044496102205405504308887245146883484221361313851183582263313463021085\
1851832991713256327775231580126369639324956641797`400.}, {
         Rational[365, 2], 
         0.0117940288637971970694917907823761738249375224184494230293946658157\
472890549142977237849398258580723765427267821559867266910487922646069993593265\
061346941391346972939276742967794248732478545415094869778708061782671526636479\
776673879606401182860127269728468988034387370951945242886144637802404625331027\
149231980648285684656342184918512919268894878737681690425662916158320996123228\
98729009323156731409989590093388986329751343`400.}, {
        183, 0.009003093589955506797491855254609413970167702216730611194313868\
310678558077384080020800485191381407455471049356416223839102014373733119919583\
524866602166622698366240091872112484237034219316009754620353991390352435459520\
306486632904437269304785399788380103893122599050247429184893806728889182747095\
114321801619827053188532671662947602848278061724564312634459439407474586783868\
1072716320167381577020240564339978378972535866559`400.}, {
         Rational[367, 2], 
         0.0060433906088717552938888144582880708904763646683285529587669480313\
493223593195431008419523544535637855004477429534453676537405077198456027520884\
759040579879949761592655025379594071128740356897990954681866352139589928128239\
399535779438429278484936925617398282681229861200637555801125715435831596798702\
288800640974806819842598216292756511597880370205679371601283220756804661738001\
157712654096483748840418892932876798643880034`400.}, {
        184, 0.003052382941302693755270485920909362997818247712929295851311513\
619142444219944619382755541737242751279972196800531631205760586341279426196716\
257796338427970602208494156145318621013011361649824862638391458078269195120670\
791113049707427928671483029086972206547507667227076320945634879038612825696309\
974371886719572139430387333720444516214434889685088127143892805168579672071293\
6235979976643752956808493955038259778802967369765`400.}, {
         Rational[369, 2], 
         0.0001584774410759313118294887032551163149367733849250630932483138847\
381126400076790340016051306039368089319194816925723990024015798654955703319532\
004751906117785593612906258468869699785292618471080583988067944758872051968268\
845664494212005944410198453593761508287773459520809796111734487169734930491388\
669811150039926679370952693668937314697020597935788065457802076177544489110774\
601862297292516546346796048617954713678273108`400.}, {
        185, -0.00252370380744254933006229912864016139696529646531208593118064\
975701125114701080142363667377923707770889310436492741432873603249689006299790\
847473451414268490974634096265649778094138501577584254124520624275092524489037\
022567132225105232188594106358712573558072825823626916914235939307910853961959\
664574211659633603265064243232341711833285605506081879893397549899658930651022\
52230972462919104818910614002916272005792508306149`400.}, {
         Rational[
         371, 2], \
-0.004897112685078032004655334600061869913085684513920591423404257408101122211\
101702002663948014296297236356352141705648783388266302468757702366942257121053\
369274728194356527377651765684076808644081972976397800144228997577432700692755\
460298067338063211044222651509114414919320695753092235294182201510778374258001\
902363324557617127895850085593568091534885078149973723353454418716786115196237\
1263441776432707414795985486870325427`400.}, {
        186, -0.00688503829529913050185136667266062203624732973448487697449492\
234322611382769082949283634771380433458096098482133515812257576324599765636118\
138084398338185316281257088390630970090241474650432195561783551736526469404148\
551915096212974779340949595056210022152359745872767741082916705634797614153809\
887898035766556322822711809953723319880814903015739380727123452439378164095240\
18626408461145226859360584350696360097016088405048`400.}, {
         Rational[
         373, 2], \
-0.008432804598474313504673754004179088815873636113285490045257100785472796337\
840627437059317883823140786052930130422525484991880221991168014915448786464285\
981942574294185111221364845128303173208747195637080122028554255621656534685914\
752838508593000604931976475321364531279982759044993514150219812620088010703636\
001883356654980526045798301407115776249122346384263119727813640669284435684250\
2909016316469331912297632936670292821`400.}, {
        187, -0.00950841120356681991734514978191561795678287516332746886915819\
309533766864140874142780399531727847528384842443306291960399600592975367508332\
980356874066711598132249231089933101324788673390720611174289835163066625786789\
323151441726817734674653211573750503381328549555374890735915534337919276222033\
507856952958909945554686647453046679908030603415122767980102835896385928461015\
67905240700363291572654785379907585360864385264853`400.}, {
         Rational[
         375, 2], \
-0.010102170246413406303916126809512645646709089449333024706607020894992166833\
920456666467942061001027027026290532042925826540756425097277815144769079706158\
951163088322857889535479134225117959899509830006842579646533172238957136527321\
552441046445165060501185661598476430012652864363929092447470743103799886588142\
536332265313162258246808023959766141301614084510555126154500364204043405150692\
1079183838260236217922570710187661387`400.}, {
        188, -0.01022543055299000488720742307160654850788138924142903524129847\
011821575031993973954240227268107501443210001369622187408875776114462710045469\
634093505854620605978517714010263902455100150799300674037688161667824570418590\
216835254123003660677073878839593262916490687749199588186896388955477396132419\
011973735856095229320329013941110149168794117288734858479045059973262993311014\
75025280233540825039797594228533406033842373735808`400.}, {
         Rational[
         377, 2], \
-0.009908511322758272348701198467592931951884241032973177365573027482176359249\
266340571356577163647847956536589314449256804368119771743167316985371563494806\
211616870462321313622578503325756070568439476926199293404111894965326578191053\
535115769679746927423192753400018023889304837319714931163978739656812196547932\
485799752270417247187119865803112201512177495676146549487722249185903205021322\
847611346980887835619653431643239755`400.}, {
        189, -0.00919799288450643460991000444553909495153484112446003920522041\
961545804934263107805237553473638262916886662525061477937869073288123927049696\
914386751204766549471683548784207485551552398939488041207344278665124228366506\
574772344148478285616577228068809789223891521747569502532774169040158311719818\
135307437194295585105857331645453972593504601584933180789740277209533994141435\
18534103075086514701998167774393313833127556570164`400.}, {
         Rational[
         379, 2], \
-0.008153525814405069053531222005403954349561027954182078836968555629777707883\
246166603029517869585516170892819546931872675245872483510858883545152921056783\
390630499675242205737486721520977038827836084359001609954790825631243928096741\
214352791207076568107717632238374742423441822710843028604172383366433560138928\
492304837009035077362952868621226605756595117531122348206521368222570126307537\
6073157439308353348759405699766701038`400.}, {
        190, -0.00684433113613680917676764638720157179586775965497385330028196\
314213244090899143670477073823174953912203299856453585185420418427750759841177\
587916809848363973534193112459261453253048715540575559976114251695484534214363\
212585438667422520324181939577594098432681039031395809779406476708818109790334\
959406855506194834724057108837570892391434316837191509750670698394259533911923\
49259873669376501451602431478683655532048040960423`400.}, {
         Rational[
         381, 2], \
-0.005345560714412293096429052657908813006718642650228408002004136265502099689\
379928418425630743878396060474896387453423651516703560196733013985202643669203\
083967420180750838017696177753105647881027931429440367848510049998421329984880\
279360737785962203449598113661397074417030257785314686514975324391688439061318\
753491801546187695669739863649226294834394254690251086232008021088965268182458\
7653533122362803824001390596329173922`400.}, {
        191, -0.00373468262310647993200413480104813277272144451033274841242395\
777819620693687646103381830024873839559380358475752266525526387488682869134198\
406851244872067852321850846943457564268137818123591200269159309963864421715676\
524581324907453319990343330721820532093382375602984314602913340065876962658443\
389887096382676152489317460270160439594440951011741924600858256292431031062889\
76511150791828871078869554889058582345093361112793`400.}, {
         Rational[
         383, 2], \
-0.002088041850639151660684222464566159842884583795105433475337318359703973288\
683916751373071971181952906642778617564670366198711573417588959039736430777575\
076371167366160900711592857536216741465885981065968368453994114116668051688640\
763275007792012951053457908440033686282434542570747546355795232518989303405423\
063754791623885843016524956029018752700396549675723395405840540809412407470992\
427413301853378155449334309280048394`400.}, {
        192, -0.00047772764749655869144913016761176607866784609759785694410033\
964294959768534556818704352044460913902467018709969161303677401308713926588969\
607436068953041578853259947442292502077271114042138973174225336387630841402011\
498350842006427747870781544644405636704184161904610833145404505772393319179779\
638879391448199355465913219356967400470974565615136848662962705108868871782898\
13675202664478255573474314020222317869517611907056`400.}, {
         Rational[385, 2], 
         0.0010311428087651466325150698432996444467248034291458719099181046848\
127592865842990858604769535672160372000978027097038040655936391345608371635965\
168135862931920500269928541488771582449046224154357967933488489098296287340894\
437281824502032868150377524173824347518544154896446760696283475557393446003883\
745337879533359110857773213477506041199924937162922255917211661886340451397835\
631278651498582547244672059132195130983023597`400.}, {
        193, 0.002382642484257264880440208688532655262220010001847998809954555\
650301726859767774348794926398393998950859929771928425417301952087180113037753\
299272264847850742493311987693876410505765942057385775651190238299733142423889\
506554461670355437792692724513533832402328074817438960429463880850751080594708\
864824853096447722816589343625641846267891391648567553178009754602465049849484\
6178157447101358488184723652079231081473910400619`400.}, {
         Rational[387, 2], 
         0.0035316974901945082979887761052119355469072616443826932881222975561\
073815483595583153508983054111441721193934658323366666588338515393017767616392\
470434542022797984221288936397802458806949526748877293135231056231742458352833\
684754100717091425332296765451093907428194413804350251754031212739630248563405\
232228068553097706844848199536411972152007775575354525410484283720170736552232\
112653898475140329439869035528190679218407353`400.}, {
        194, 0.004445167510728550413534377652676247405853186780380287985489002\
648693472842303232785425568203372591530478007184614114275343128344503350274327\
685771482479092858084255420363604790045287223885416991086224948065386286987760\
735862837330493719515546245960313491773868419441479831224968987310485487271266\
591490198078918398325163543408147932586183291154151876072678061055135658723984\
5948405110535906561719650385732301677377404150696`400.}, {
         Rational[389, 2], 
         0.0051023411684563928634741513532884594915617029485024053384076725408\
042737259246279388856108742764428361540334834471686524582704040752554672086163\
258357484377344424147105021508288847381932056548724942071293868937286510281524\
992372766482788204765978634692267757723470316857865741027642958033631353881741\
944671695137291542154389183441355123946292980332965230692596073468701636740559\
583184798414463455012802454167191615889779652`400.}, {
        195, 0.005494870872245446414304250015893958653043156620168473237148174\
646039691640771801051303912728440231946612972961804099846656534448653337872626\
851042967475647699948214094712902727170580542674673599022675631558694016431490\
716108337227556722803246762909938056587519588057597804567534441863990074168415\
819858114735448433877761259963768296207850227117255105194948681707171219810915\
3646109577639585870801974286573638936694814803083`400.}, {
         Rational[391, 2], 
         0.0056261916158681644286261627253193317814316596905107524970203616998\
566279236149615778633652713496888796943355389960046903677463698509022322187006\
043954102247805457399059405751615158512728987376059035637654445837341527375571\
011704776495813598106387950711994270466676370473286023213309165842823827273726\
352680215917707180165506236987393938195777113534707372757740263435909677951904\
949363917610659631521140673631402252900144728`400.}, {
        196, 0.005510486445703014588183037983740781266285712718332685425172255\
888802233548102135564303522386818967331848337256608970432982841904807780934588\
771377618364583796801689789348825054671722586960197219769939971853623550066131\
138932416860475062105756671676909573589035145146603624113715781820223212882209\
394563622146974957723594060635672002539299509307066903978535512533908099152068\
3289826132235682995143884555251886285565997031475`400.}, {
         Rational[393, 2], 
         0.0051712776817467574113984955579116770815949790905621222766596013287\
263543847628769854147749637814353044890475553007289983420817428779796868439293\
810873715324805103875136831616991328227479165139125728281911028566313126918155\
432795471426458969651061119685456160524860641048593542825065102754711082583263\
455415987364101573402983382637530455175748542465363338441102613041829155469487\
277313852216758352567307718836520038471792781`400.}, {
        197, 0.004639730717483940909080099226427697532707579028180108011058801\
818210522220608150222908187947485431043949404089626294945595273731983092889617\
546013687137450061832008999187999759190805638238123965220523408520332769226121\
356393145951840467627656099124687926355410025148783822157257928355375045397158\
263690175249014263408429617469840311034887691513996356443596172473433482904208\
6006339273449150969375904997012208754059360976778`400.}, {
         Rational[395, 2], 
         0.0039527637181192120069403355721109074369979696734151912481402254890\
580769819857392572250375377496267077415058977555218372880689253550212020795249\
892260503693707937356671448530970487266003731547651511776724038685129903072147\
258630309422061033892758045454952381832917111719637744302867067306045983091341\
906108106038324848909712535074020478946115560887822710036384275588609141502413\
176293063393266024539190604432151486323117439`400.}, {
        198, 0.003151057736907671164544127506928056679434210705522438288098360\
004823523292819044209215345333409069450884573330301907762315085448975420733038\
834551148612559178527931670214994800442755067695263553736326391201293695156543\
213392150130108567807042393816855447310591461481132872882485765820296181865804\
195698254559543851030254818077617114387368914335482065921659511702429137214219\
794821507801869973682169704000756535898690352818`400.}, {
         Rational[397, 2], 
         0.0022770582551500564927004920188086013460112517098089120723056605517\
705687055759847067612164351163482303469992080239674199174464130646154480917230\
165154207814013246873211270148181995909117200423279187157995200800359427148650\
693709072811435130980681860841679720539540048155410447456683140040802956298729\
281695412016875808290068228665809659594265240056701074511264595675284128195438\
875386450827085023936549084698070253104940793`400.}, {
        199, 0.001373053411727163285531384027219726790593786557564247190646529\
049442672158924673018630975379132856303202850605531585104101882386864903027712\
169471212548715918430645828227548717447421657012590983592503444189502296583358\
062382892772768514045886153526736162604016501986119928336154201440699209202844\
439246255527251249527210415117784514549455126260588787013473141989608442980797\
3913164103333903094319179384821373244571457164662`400.}, {
         Rational[399, 2], 
         0.0004794037601213468894617478091351033637530950807319945921402785666\
475176834890476202181778734695570658404400839456205170168113593766789579612812\
805680305008500952795010688168946051780978024405024995396343368045784982155415\
399933903107609659161079211081815684344768178966811658967068856756519634386573\
193583730977919068588861983592517145218876803374144529775561577212769119891174\
147528685610535544371106668078074349940973542`400.}, {
        200, -0.00036701304161506121637387202400212435239197790320753926480521\
549459297753761907277067742117656511310439767178030660006511609208077507006631\
012102128473869249064303839446579314405381160896253439863990195070200782860818\
782239852695075091957555559865720717311844240901988861218329199953535760306481\
211947971923031219672121382635724103476375740695468120417956435839727243069035\
02464923766213102819523184695100921485651186029147`400.}, {
         Rational[
         401, 
          2], -0.0011340933182715402208997188789269761453405422748584211110578\
421306109734564742689562820761013219010359398499952660498878086893267283449278\
247418595543896650980660145490080888494436399494948569187358793662241866186618\
174013103661403042127857693259823531319353774427659442945255103770352280145254\
478382685768378802580311197788146538125021087054512794869374811162502655345435\
453530921235740764633629234366709514302432256035563`400.}, {
        201, -0.00179549995952979474474371915818181523807048590027140350763533\
237453341896296892974918810113904238553902204648490653330539017264997465714851\
008955694687433923483381910811388702850952441643499393634803851074645491645096\
260035893752443950684428472653409604575050175502243860657854295622851750978154\
308651978206131158815668034291445200036450694750780461949731671566092099427253\
50180745166506744084166123615697178015518489140294`400.}, {
         Rational[
         403, 2], \
-0.002331336975584389191335025031166980715360717184011940172047018362290032193\
109580599505334853465644694128885756426807731471368906975059302377879248345077\
882081188378531890321571874640431276536936673064551451741711924810226872764871\
214463455202270464705765168230004231556340953984056466675450777140934675184684\
946579235560983168020320366141951359505721975772475098146350390193402015688601\
9534764475734058448784867276184176898`400.}, {
        202, -0.00272850179780631325573042842668911610462871583350791076882111\
870821783251621638681891449649121559447141465871720141281869622562697293674441\
258099092328713719885386460552356523903649486254988289707072477338524032506604\
647848651635137195203993544711339165906687887581244930449534528374495749102059\
228456536543637858786060867428216967392074323992255181925522416732190366517618\
1617298630434258053446090788744079773325513568293`400.}, {
         Rational[
         405, 2], \
-0.002980724598060473127094327032461540088876330782773635388540642391519557318\
915590328114855902834124488696399683675814161048479480643027453045819402014078\
825933150144814588080362373880720506075950700333435924159027170461857779008411\
031344252187163867394749723359949009092339106941854510711891079836820720259781\
625839116172297535994178233015408156849698666891856247138078993200195990223022\
4158386814448287845557578684043667031`400.}, {
        203, -0.00308831668769145046187248234205036151869801619359005221431986\
241118601766291336338102317544374174215053272123123810788467520825844599214648\
773821266088010800731526802439356876752085736162783853502420074682668311106621\
525463943299979472855798937610593394779949167938648927613718304817431069666742\
354974494952910070887694034491337251248909048372642636837672876659646144515761\
5377577684660449362492172288768128052230712337828`400.}, {
         Rational[
         407, 2], \
-0.003057660770811156601298619847064638486693633901924535301538554172614022265\
425747405464238768336408028545851647364204854209361575033450006994491682688376\
315096813844500764870888793949828391831218027383245220121903681429535934757014\
936189118236703633517532819810381831364583751680523652596925770564619827965570\
103446447052231252362698462656751185070671764188288349100964892305448430654589\
5706013866351418863641954011778993302`400.}, {
        204, -0.00290048361494662723647311768810758325267633811858474498191530\
616845036626577721335480636719310129310193691124246156996553961840189177275709\
069551637160443851204273980935155191926532630921214699233719545376191627757946\
469776562573788156759381783484928456062329273202229240812773345012448940665741\
134171152106961581206208163545886731538542414838535804861036258717326927244891\
36489789198122877895280520786481845154124597151519`400.}, {
         Rational[
         409, 2], \
-0.002632958582842828891086573199727564524355396014147157528751984378016140144\
495077923027999050472654300094381793794331698795329708231425183320887800287909\
296075125054490082093425319113997770377248086540428496601697557489268958112993\
481413623090080762940357804155526550620794253822730082836944318938382961265690\
170447680986128323128156368981592296113477140358385157266798182960526980126905\
7497598511205634403490320957291484298`400.}, {
        205, -0.00227468826690948621004507397502969479553772601473701857504023\
441487130178286550733617504471257035961799408371363817517656641305065673753407\
568212733880014660446231562277617862712580200904567606716023055620522534660562\
740810378117582311001061303937778486382248729220481319212205796819001871790776\
547129920018602197375985843295684855325943256388910187718145621222395782707251\
09930613753279876756326565574106433627398159690224`400.}, {
         Rational[
         411, 2], \
-0.001847619727153076407260147036421363065957056287382237092694602166422836048\
218735516949597745718120834119709504576041049095422134707376239387276822009897\
933947347873468625971880159506581075198648542100650222250137692688465093606549\
868299576015859423388021096609177002454877439188419804728770570523623564343035\
748684706668598626107380180311720076512548809381072798839465977940941526547727\
5769674808665850916350772040361174913`400.}, {
        206, -0.00137494264995396805502194773954155441450002015930909001598304\
916338609144025405481602795671819297158999603020486243179489603461891954402598\
132784305058820363949868548437258798650495093064886526505995589706493000718983\
584792685991939078936976057295158520134880260438496856099025420159151890588551\
591491905555449541910005239839657695572199046691121680951393689862011976685428\
38741966702250681517906794373454684341739140595926`400.}, {
         Rational[
         413, 2], \
-0.000880018330043109743689921560859110261162398565640360082456863984074948981\
167197979011310784464965085684664686558297377030292382757764941750676929912284\
049706799571000005475668639446060286074532989750175169160359846015457391944933\
377564805055956748691356943199966995621339418213615779253564203128724764502542\
434378931787595093639618262068846298518997279804687970691563334002618230206056\
7819678610477406479703812366559824908`400.}, {
        207, -0.00038538200901148273463614575127653116631078892895544593125306\
852814310952507922353114445705276246154184035495815659395306325125863736111292\
799427728606550370157186245476357659501977722628195133587956730972751561135593\
226955312422378809242995377196716351295684424599544711056016425267213725765289\
503190189326704183651521133741505454779589233225348264657221070815049214911167\
27197180671921898595969523720672311595595278666241`400.}, {
         Rational[415, 2], 
         0.0000881438950953624605471820135008671629323847205600110500288657620\
943505730834652589371241122025415978409844219337273835883166170590856534911697\
496119103113738087678701349978605415891182638986210238671750125624669400810965\
734466483334774266847679606111962488454413433179061967918428843136987977242989\
616802504403886911253127996969250036627871526167317130340211796297455516644455\
400284764650788698670785557473220487549776894`400.}, {
        208, 0.000522198453807630594801914365400955971496246371395922092085673\
921179095174592698191245196571145367061963130927170179347191007444477613370537\
654571008360233981648894776257725563058537386227438320941300550736260758076088\
669494737593668807796599338662298193804125846249625588856553404346598927061523\
720550408305358202701320160596044324887691239666971139640669706731701248865400\
2400299437782223182537282238753389192022725967062`400.}, {
         Rational[417, 2], 
         0.0009014700194322248087437601790166562478827159631195851400894308980\
246607368938571897667270516708066355681961435832042483841021323367469208733642\
051347221217499156319966466849306600920171395859577891215932943934668175696303\
931409264875134055222325953345658351930370735161837902921558458114205402752380\
089016851360373915597981063120509229218430055665280005749422955083102758943379\
299731586779478859220455392732533837575148315`400.}, {
        209, 0.001214111246720086351507347351458989090451154601154219684008469\
799173426654857145653133244725650266897011786833022294544722761601281435207756\
925681775719594605184934819737871662732117669214511713178884662628721753651765\
254115536737581490631344623633783059432495427003594286360835595425809831077306\
681960142793348193012181210820573003764163218340885733156888909576903496906134\
3347969327076561877053878049308608455282161032469`400.}, {
         Rational[419, 2], 
         0.0014519768261189972248517187088723141052746109909973979216505497890\
105799724532788703175114214843526353306791104404535933934717546752565909286667\
903637156095879144819322576048942422283524269377649001698851661321581770605467\
490734986946309081459123265125356764921292259735864268414501742834716237762488\
135030466581781071006259015926656999469548310336597849855265258155504245705054\
149627866946099024647900168069737069601835099`400.}, {
        210, 0.001610687455596500006253664745737110362907479498220630605127963\
842822900925797058038492915037217075652993425993644798477498485556668036409914\
201088370968799434951733275116011170788793577331200743493214106190525844525077\
641389962281621172399509526677211687271352331320390689355090887152729286545461\
457631816290935144887475530703319927452367551235855110841277993998542384364082\
8375344073145786343954482012283277532400318332704`400.}, {
         Rational[421, 2], 
         0.0016895299115465979645525056288685094973331581924369434848197224898\
210670087013890738355860140108379930728386246892186272860947155454083153961179\
804691978342887767814889892657774149937594720765738139887448013032548352577214\
024604897338313470514389164520958589101541182542547796373112614863953425961859\
988542802173784939227049485358389379975285681327258984122465819094186105259675\
00860233561815995837773273996773155766256057`400.}, {
        211, 0.001691210764122962553945396223551279925894829396597888034485069\
426561040806407586990157792575389836393815959657032382602562894441898240101266\
517781858736626024864414090035847355146289879790612732515928936169077940575796\
850807170397113436923934653200743585174371811560137548646240566409808170263340\
605019488579289715147139445599283323916301896792771711122177479919543267051290\
0125160963735768095289581585309614217969503577132`400.}, {
         Rational[423, 2], 
         0.0016214835187806384363501868114328136942613962267083721785051133500\
905287564898157362470607880583943132752351315734712698653985669798964979739277\
234803025501813365602240052874869170011778323543185500497318408253500989490561\
527291979339918319948735745996357229629281746105416984575685089302107237524032\
245532754753379473718467934693992717037914366638775785645362000401272291507242\
532439026362954668335040283138342078282709827`400.}, {
        212, 0.001488676834680139163789139240178762970629229865450418649489193\
663811988322508780164861835707932625617603118086743945214425577389128019672475\
568633401265020812200563525610736925686196918521019551215085992238340059914111\
904716210846602737036436550150928344387220774299532566980991782250819905660544\
666278805510403021966276039001606774146438873616937530121275973438387441418005\
4177104405914334002794908408575397252463444991454`400.}, {
         Rational[425, 2], 
         0.0013031488516887493714847255075964509129002747493253547115977121096\
366681353273604164480883480956101811846777608473829994091298514673752889988541\
326622103515967170159913153118376042376420150407827673793596216652511608301192\
212042109228511996936744723221565147021888870252795267951137831138117899611871\
495852682746066282834691531458739188955720279739070483449894987340597828252253\
290098892674850860892769796022527719483289243`400.}, {
        213, 0.001076697552226027191594405719111312236412843368512738836163882\
484745531904588053597129996421274410505701854641709489228311248589563679163689\
750056753958903534095082409020158320193840661232036200718452209620404054214640\
254054915568341874174230580802748920848593380033397858399102442772770179587077\
348840875800486753160175887933268604385706024112772107731609579904820088930423\
8403060839915612972647818785626459593954479272543`400.}, {
         Rational[427, 2], 
         0.0008219549105905756068290928596862367960758799259540433701723489903\
387788481779922691236903347516532174419334785554767564408593476866894706842534\
384864943831423620044457044586338616056251428589714457885440791552437723228130\
073150617320932244912998730065796374688281570807385566478193499560346998523061\
331859858066677201573999004076088216536564956771000219841394657990837479767266\
835706142537577238056982566973976086412326634`400.}, {
        214, 0.000551791635278471344449155779511589624799040465464465734186632\
278800979949563562428890147182758805308687282931783667542039842871166831639331\
507316983414774914952899599390953664253231498764873790064257875728673900080587\
224522436130662654908827264413999470026671251216033679419659618863529508938697\
457037151717000428824144848046100138814563428788175722734885069750345754001873\
6381070536876740180707662711685649315375539652381`400.}, {
         Rational[429, 2], 
         0.0002787567327583957253350743077415823107545059351550399045642870168\
255262082548122142497915743655296102135457712157543672317873735647982860347102\
788571988117432683253191374007987589575960569567874291603514091551751280478701\
484134074363109270916694604204739232677823808219761062425467567214059348109374\
258397446152524236423327563304934794887806207135595870634488491520953619171440\
610180688790281214428686847516669230675900179`400.}, {
        215, 0.000014573022841357674748446511970560748317261373515469780082215\
009994375513022444484520794649085992523894710322409195237163837850769605488261\
177321174659259513384908937188648890974954255773059558015905883784628271724788\
745221435564697141778583134434781251777888479934796567682840924698200823788413\
664484943020670899853243565372870289438462840474132147513426327917949212276994\
2968286016949943213508410989025835961467798128909`400.}, {
         Rational[
         431, 2], \
-0.000230294484575818827891963674338145375996670094460714261299170610428103328\
642172535530401059854253670627998790351814784223824735196308047775249941008266\
410838255499854279848314090241810127691303326697315726254811713349035631909758\
512761730843673321291122593050360431825914789454910652437685662140669311095402\
121433454829673817908208991059837579662243707085206844298843393396669414267017\
0203454259213730211617098329701956015`400.}, {
        216, -0.00044698471711833667665162850333951563453770158536451475086126\
523868524724522826325356668170344183299828627359042694256356336618703552623667\
880375482649717673119311628031745056613682709721637390898243739636516374748094\
172077935109354299327140644874391393230308917982377463981421063908065596476277\
796101866081504167710431862692790910056354830072692914451642800082225997662960\
29435833533704630464212279728026794056729717267636`400.}, {
         Rational[
         433, 2], \
-0.000628493207060775625044091690241246831640624137808030507983135473031459844\
849911518522725866855451983031867504894689800786180456948182283326834953970548\
061835869639731776759167869388739949736973698401967624618308412524971033601578\
329847303228361496112247864982163199365157424836823924812835456722264640315002\
255738029950705948554379193066122165805885469426728548105430329385330465365579\
1048610527540203980303476824654460455`400.}, {
        217, -0.00076982619495692621104914544628776672564104904183392291000987\
127024812649519336428511711199395593893412569348104698490525119919438659198294\
363457553125409677475228946741406436401506937593538423043025356232266117973915\
311620519943892714764559692010119508511726932351020221268875334835893448328319\
269383159951397468822849345835301108317642255124656148520846491216456206061616\
18714674027034136694771009371153252657129378167909`400.}, {
         Rational[
         435, 2], \
-0.000868060236849994808906189478993532563373327403416731020728169910246082803\
937862100814029730813426876802558246652908998815567511815316090040453272662849\
591528984539759140914550749292926614266939025904700790019214460643229494730025\
785500478176783817282407390776830634391146641836694933693389951298770801047909\
325849104042479570402951944871124766464737586569897814151008883112181652436783\
3904915157513749722152286108826769139`400.}, {
        218, -0.00092230867092551970767200684952118699722602215450577524729502\
576147667023713995376482515262424126747049043124070646409780248597964012407062\
526838031543676210039828217818300360194293584200112625447030203567264127412149\
395173229253641577221424521987260042607727121081834955021064144408444454138473\
204149250126794952209349856102593968670352260756414600009402862662167234710750\
65402792480718403087750019633678905216468125005232`400.}, {
         Rational[
         437, 2], \
-0.000933605521846972277684595125774327239869692310441879316245245904456209362\
462298469843027545259015418357193378575443242125329705336957921621390387112378\
309503852219782148276097768610304502560988190946228877353840393423774346728219\
203492309660747022366942144272851219985061819790773833588415995079369102617223\
521725851193911969257887570277970367970151355489177916683115357206015943289341\
6663900089433500293026830717512407678`400.}, {
        219, -0.00090471650829050506292574383536755095258183060619287810144852\
447353439588539059335666474187910342169991539460041977177168948731540849783307\
358423084682311954717262754539632768966927216236365649301354561764024622766486\
689107533302064692815828297023405459092681262839289810421349643457070610297966\
140761486899244129032004976165944263707416423200907065902306204368105951020280\
74468105178983285916702128655540754947866538191521`400.}, {
         Rational[
         439, 2], \
-0.000839892185924563085757732613593063491631229568355269904275621551762813297\
847504617226699321443044125994568706567449784938741427627995590576536168183560\
681744891825212530544064882618730360779906297062921012185979002020560599169414\
943213908919358179103529127273959207329984071958773384498516859523278705832673\
764225576525120428409917149445095546588894329294556629623629966620906254805734\
8996544827018253025030628919523018097`400.}, {
        220, -0.00074457665605198166239849963854827882267482108089719938336887\
608831613615614158499792999050480824039491346257312231322161503073016561453565\
862721044338213849963469820800390873995865613596749929370247153918956642421249\
017397983271002745103179421979687451243762433865845438540400312665798075687878\
537735974901529403905146520786077781469212398444339396404302412104951338551716\
71033168880341450914344486841239533093912151323145`400.}, {
         Rational[
         441, 2], \
-0.000625087923980616698763855298593574982307544835048916369218703227161604987\
701848329929237999014455775779708174113591090984742262525607604792531003818444\
202175056108662114606596498981738525148174222824460649457270234198125881365216\
666019773669424292649657113023335102760149754280439165579680873761777235813116\
020936708038897051922705669480560521926056096023734951670560130472461187755908\
6833073403296378285026839176969369445`400.}, {
        221, -0.00048828578081388545031354580005756718232531396195260935276274\
638651967496163806944309165418714543977653162237926206687139289509811378716481\
867328237652017771844785265963287387307268980215422987040892738306480980814963\
171792524272257274581808673641799663255311814200284565335314015367124742941453\
697246690392687470032538731607784641057947159493135961204116205409191304903259\
56746983308805735452807164680636937679442980049695`400.}, {
         Rational[
         443, 2], \
-0.000341241875312455672571029286028479641050372501579138915762480404690908024\
596225945365919904172323605337251082730635881776386289630808158695304490317494\
574606950009938271192936772304896021296874487908374041776176365591820029457746\
370614253527801540835757900697211377818227098083755592727276543392806749264033\
320329240067006683572660895543695989248537704094821166391662747495160225213945\
6980367703468137384382191200921447807`400.}, {
        222, -0.00019092563833723759596120518226637758385189755528547782998634\
302761612882411284537234641806302068184285137506756932205892281855958520379029\
577332390960734970179429497900696190815339104195301852824518619331006170395652\
405742988375130240786567158156412596874537018658037758835865136668145387343940\
739715869634269127624344569100991444493416627580087302200558654029820944598863\
75936381565133055961645592692087455073662219802921`400.}, {
         Rational[
         445, 2], \
-0.000043918331212555040097792225656587571455343965913818427516406883596882636\
541094963711238407377645280058046067048044549839062187374691037618923359336093\
298238273712368092663769675840883482473870818897997883889017605150057826626555\
710636154147092672710065440211727253013866082613535085113960246385480528836530\
035281424637199044249780001531257248997329030385867340740480718447990198822649\
0626234301873522406380214941918160895`400.}, {
        223, 0.000093834937523662770612123524990365046815394855109621248936419\
136681413903897049369887573875165560271589614793081409969960941429738035286362\
742513161450855095199418567100791575424486037130346526523408083571941506185255\
389571044985829763800755261755788480322241415123039695067757455882844573605164\
104633978106897771160305499138947762533467551107662524242573552586607867286015\
1092132857746291789259150064422849742004070259997`400.}, {
         Rational[447, 2], 
         0.0002172278621797556210027763749346471960950687946459503902685035720\
908313422653587230179509507936738971827350856117974354255763293089435085013188\
868265605043496515631099999475620953487398800368819466486090864124806196723612\
093633953247188488976174474407308700680001375332070299285494669798131911773382\
789632851500022801613624471654751932054993948596725627021441704414746734605146\
879348184217523730418428444680071246268868558`400.}, {
        224, 0.000322144685370920969037666003696115208297950729839227132309451\
565084637519668998839895727473420638166254931258536106456121252380022285258068\
283831821386467803544519430081891387604901784179651868416596614270551313373471\
405198638533902363626513421574553966540411942235075268227129176161661921675487\
619438424120568864337186913317905120020013525074466097262733714162286032534732\
9754028471906577338745026025422839800498172847452`400.}, {
         Rational[449, 2], 
         0.0004055588085224754337701830013764205591781213077220969095512849851\
077722389429874479231569811024358850469640989909148044559405695862403699105802\
199490962176790932836929865692835795324035715598587360717472918238204825153911\
788252100403831827606096710464699816749654759762919371690045085839297882165316\
841725053320203332055494998027547225748153960554472117500115255777268649919927\
224429988112177236293729628839117048512627553`400.}, {
        225, 0.000465578390523560181382600940676409412314064431578748578278833\
908741763672013903058290696396831462423452681137227527020674419232357445943104\
401288420328173032666114833612929346512709724399708264965348031495052303994916\
613638304918441527719278506293706639956219489604301876251150124356041078082169\
323238995501009699367160477461219812456405127360031363261330617737439689647972\
9460706587366917769038948736798426684280231065779`400.}, {
         Rational[451, 2], 
         0.0005014401847908605231788141622226066024616074337226101518359092228\
137637650765620031932936725124542529078372023651456640002840353166693925803503\
689555356769819994682164560534003378318202362541242166340337006468339329908150\
055740688758222497123104658340596316739407561602020248978891655088661866466058\
998851365126102825496654197020049658936481220423472918043859742761983966511256\
675160762701922039044452897191395599535740043`400.}, {
        226, 0.000513456511581528553077252954553328213720728107935576041930049\
397015872036840183319809234327635880989893516989893705059605789538275321741223\
253597595103277745573821547571622089563431717945446776607848062834764354262708\
198892052794350694231553998610660238706644494974729040383109349078234138842827\
169755668364643449910113219402424567435239839917770203427490522323761298016728\
784501930606929136738946825495706108671873525422`400.}, {
         Rational[453, 2], 
         0.0005029209749355754233278666281885782512349001616452921443188829199\
918748498780765013334889012736911707642275913997103057531360683323568862091049\
526568882276937939968991566323839220806319058488956045897766164236867634962662\
618619090081723500722897245270521872451918030357814990742318818616871702834270\
622053301930863424490280545277655784324250769905431911757873102307505615845669\
020114573436967845606370831460734745360165557`400.}, {
        227, 0.000471980032385531927231076525793545171737844261473112222637725\
881490350166366109390307699758367295784538706909772610992790401035869900569293\
441503110169798943491731076476434792305602150257144951711393367805252116662365\
712548872188280320758916734638533016920693558108783319623611337682518459225134\
221879805379134806463594704223954410824414134169576256657557080861397978751432\
1292700177782319073394266315207786254795231506994`400.}, {
         Rational[455, 2], 
         0.0004234778559535671619115371130932403791983008138893745685429701753\
320169967202161315215254302470956726972626437783134879193339901471847598122954\
538418673075356469437125902539469773394333782629118615869358714748470687093986\
899864008281250943235774531064142296453871229431046168031232830060492993669500\
037982497985605288346408534415256943666402552018302372168054152296641944323839\
20047969003245060293991948270864131264681852`400.}, {
        228, 0.000360784029243033120021728082745147086499949171276973716161029\
240479953228941231546181931216179041552390856700927574109703530372063557461163\
617317663694222690128168857622652101373269577617805241670556706667776996300347\
228282131158166610144945339985506884137046878795618793334640922276471542872209\
097824601249020952088584500328376324055224137623253858571277779493160540565381\
4101305954779450361094686252258772718511967598704`400.}, {
         Rational[457, 2], 
         0.0002876119202602140040619120366787951443759915497002658073534662067\
195300329405917405958735181469090222896943284164090380096348159848414094376464\
516048648513863603935453443111096424951895755702924569315182953017108059336623\
770867410407382102716139497575602122191299363819842963632247975392836068284809\
288340443367702323936796963431045904331635521350690319542683129044331645170409\
628777913928063453740249401572710831141503015`400.}, {
        229, 0.000207835965648599168879666582780212952184881623131451790837653\
793333171120089637802739390996575393426612865671680242914179200650946883617478\
899868094009227361042389798217394180257661851982128257700566532208784428134201\
749235334184705500748499813303852438867792292638762401196207832538472625421848\
593426883343790307650776082162189813339960405656310389599869546799352718749385\
1001032742645601830980096048478932763608699598062`400.}, {
         Rational[459, 2], 
         0.0001253166268744504748549526965905776823396838191443884454986582488\
082557038382542011451524347617774550370275636698009401566576267563396291892653\
347395652545874994387711220715846653851582451787759707088347766202451377717740\
440292154674777421217782931762467952654246188753121462548514086780569479654869\
461444198496555157331985488689743000446232063743773721688178739433645428932396\
343730058615833933323617163256584031417369633`400.}, {
        230, 0.000043738424094325255842954216945688329410303608744992570620532\
619551739670068648757147075276735377110067658116408068146788360958060092581024\
695214924214336153394447056259590758621737637409593740731351565027172458613933\
047960556166168359395745230047398900632080423642389766518799524553907595107618\
029204198388527369197137727407482795315658606182596108348728585609102395423462\
241093195253722409925888132378664379132297952201`400.}, {
         Rational[
         461, 2], \
-0.000033531634873741176221949829086935574255592142546749823676610607830636203\
199163277188349121850741449858484188019114332228080723295015323585118939989967\
838590446931897358370102358548352542686448086900781585088864965553651005891786\
280807642584801740726045822364207335821130978179059855024160040866020984613244\
882101945986967445183298483308494042024555656941235300020196225953643404942840\
8271521961144959373780368290728151033`400.}, {
        231, -0.00010356260033499867867028481346967568867107352041091648575771\
129127147318438296286001544756085944360692098832750168329787115458240436381910\
672960353507015655110858832740723881211069994882297373308912155065261856729682\
521828192356838968185240746055443862365339568733372439259443126529583905990094\
276311855331964825136277977326597107057975018132511158535297960816503079950573\
57516685490745891974781519601534734549038701808451`400.}, {
         Rational[
         463, 2], \
-0.000163949589615476777731726871563014406222535872047229249492527694364352022\
830240102170560896915533779022371545766972074623749239139776248647171142566773\
928810048982491420518477040934844342911480792350735266214093348723166334261613\
623104354115759419900871330072113889485756040096891300243405566407719461142056\
501677571034967920196144352096368640627398670042968388136168312002874500934435\
2927127512445536429996441165978446819`400.}, {
        232, -0.00021287569178909419707685935264940976950958547109649325849830\
338518365306472903034122189790672443469594354983048261445383203283088335360572\
593703528760905423553622838620537607858679978240116244334007377016290590506943\
632066874262132937339872637258370370438370618801967386486860682222740142245345\
745077189870212124298254891303649038426787388540215110870583866761173318600375\
00930653089007614713372248020758529551236220588789`400.}, {
         Rational[
         465, 2], \
-0.000249144158649810610014033951605141560484848082879987278067321426488252649\
234940533788604214466439019962518059401448304974883748214646380654783940348095\
013194832494424252601458273559297492525630197041780752468543054556803367602166\
294142172478160754067305206440927264675064083527137310782891361871722672271529\
731382309950671012945822861305556651374220791186104832335921850964447748372238\
9908235724590876273750199171302949642`400.}, {
        233, -0.00027218187695263200288385144094700423509601482621825807111894\
491534193410218025075219664037552044093873458384128065755349507366407941520585\
956826908567178521640337697665359153923018555194900923190052962185721495810516\
917706797863018982824020495786900414422805545082922709215335002556749981256406\
632428793840810887103979927915215784827104773965775094410445793963173672232309\
30593337915881643219247838158198761483777484637644`400.}, {
         Rational[
         467, 2], \
-0.000282016658173884216423043707375281251103459307242896856500298460558673692\
645235380519214566266638171260093311313808832688073369335662805883333884122733\
679655120246145838050320913906940889928881558592871459760934720229453384017053\
766864076281576743217000941495064231890028768101770828894164973998380191275956\
076829327863538414387599825171186717804292078696475076973464113032647227469620\
6076513945665861192542733277106119733`400.}, {
        234, -0.00027923053012017927112345549495928809829179723444573244799638\
990836416608478635928916592539963089003103822424214643551136255729012376897435\
412939163479039779544559432118672610650989849250164836936325011861702538778703\
755435855306795332188532451899826796906196769384517032228667511530462185537737\
432738406705442302548599000878159089509170323989896986453325394203081259007216\
98025018906400227136097130339578686299582275533529`400.}, {
         Rational[
         469, 2], \
-0.000264893395418841371154069826528482347167992812346706646153106824516398364\
187817583081004619364319518045061048814531093521339152172213069650836390223618\
655598143581976577784839353616121490645112324653801593552210807384836527579103\
791204460339176811317582060899964192330363602737380969638058771854862179809250\
930048464983925130254833772556164499137792986158225559837351967389018508384576\
2670621890021379927603198267143263381`400.}, {
        235, -0.00024048143347015895343416208960166024102955455326364671095507\
924517389471498100068761472596144147875427896158305671854985955545928805601757\
203838467552999957377448786230093558118867374181195273934985720393842906325577\
402072414073353350336435338968071445854562828922635995434559746405225354758447\
198130250285297684075862300877193427953020122388677944605003235129010007072761\
71448624554056301903421754162487584206876918745232`400.}, {
         Rational[
         471, 2], \
-0.000207783546908717217035464735778805502132077533474720344174721691620399877\
594395233117909792341613184476583186899713094095791200645065714113106999246065\
592790861764048370196675646273019535132465688642885488365569002705790731785675\
761996567441468940577944040591435149126553718090786899805045328069590009038359\
947669032707870064362465309953739470489954368884901269139966124608666344829830\
1560215600412889313242556688393134724`400.}, {
        236, -0.00016880309558284308696801725866320573427827998023982663053209\
620290571235643692931663002124819212744776155853736683494387823802558210078824\
314872547244349802180496399191668918690421170383773194198457975379124976060327\
817896774041792683444961462319298881668130304209506460425345777776687414195505\
133320056260645300294728251035655269796120284571600733074044267540253734693783\
83600508051357483005587746769931551498818826282352`400.}, {
         Rational[
         473, 2], \
-0.000125656768120933623488763868319934989108351221965099711487806145019373983\
057487431549354801766541658639045723289626667778214130836277012790162724046489\
518795893461542656295829582698516813209500823350651573083692261881890224386339\
154094734615160205211836308811780505179355273309315564642126143805707699121482\
481407876544103925691076225894911970270659925384665209501404493284872361688597\
567365332447785238683359862342645772`400.}, {
        237, -0.00008047735115731024069882862429652314078426315635123102096956\
013623528867077585491170733341686538208109366108301421331542929340164641643389\
992176939123130766730484781694741716863069683484342922600048116591483553495965\
148900930913621456075676749727156116076641989661098572476266918419856193836008\
225668756190782495811710269757233509302157506426987236419879541861631981035914\
43622149080248331173351241399421358215633139655453`400.}, {
         Rational[
         475, 2], \
-0.000035321894091150020476646060158301951166492807040106705699745313779232468\
897010476711677092670490796998457088859057149645274732320456909456174829232714\
982487331755883264086764714995880639032132522501468812847896278683110259451339\
543192165370851519629698125738247374746163636100060906468027346006468968384930\
971494177567014446055632006185182488765452475579382853404127576323631797500464\
3996924957065501481538274072520661593`400.}, {
        238, 7.908514118832904569587081882218316336959359460384967702130885775\
823781717648523082959901989152195253555738011144504122541900402986413811894871\
652071702197325651313135445495715491023297898851866647613925666406103214662805\
777585044115167120249596319709537539727262162659938970418456441116354407622467\
707275899571045991365172755838344719969319238376655022067840261506834476827483\
6219930720958903832987267561473386638031354`400.*^-6}, {
         Rational[477, 2], 
         0.0000475374908092471119051274498310676771971290950588089592751715591\
884084705619227061429732743696531541418326855025280678796444246467486556477680\
960245570747923766188095974179618008592067299603096118479212389368181328942930\
107216488666984646234257988124424612399129749610272430462944509196396800842180\
850613682649908630932531365352213747084505151826729525794259689654701424756895\
567049615237416418290545437102734268465831154`400.}, {
        239, 0.000082167003212229833906867064484493959411167978801571563704754\
697721586739432199350549107698717469266723816667167871798961202464441176117254\
786885898338913755802313322353967921427717489686076766130669925499095910386850\
481778867729795013482705402941299650506625912407840400278101026715545204001999\
239111836716481140039341652378309620763336067562605133367578932319503803380971\
8468832188520130227578505968076693606847423880361`400.}, {
         Rational[479, 2], 
         0.0001107151924841189414175041604600985043246091378526211472952871245\
174034094523826471036788450727760630078619586718013145904920914516754461904740\
729500252870841115580098496260274748938330236052344912133241854491387391052918\
179976266335476984870028725221430859872518012895322716653545507808162287202009\
658312499347951746248313120633717978340902155310018701027283998808303188144130\
979992927701977971184721987240327971562989003`400.}, {
        240, 0.000132438127779714590586007252566109100902223013623167723220076\
802667490500725115781139453973726208484081275408764984747572227264206311909210\
976569087936700931139005477154789850399133614911663386250651483131790225448387\
698842769716148059744772731104406251072504666762546777719747866845789083617666\
230358451430479533665493693299814995558577639095336478151645243268662936707075\
9715885028685446583618776596653084285235388023157`400.}, {
         Rational[481, 2], 
         0.0001469356338422460292527473444203110414153503614166473051473802696\
903617444450254396730402333989387507624128064204727134712170750555416691923391\
754510491781485269385800093606975844132086987021649120196137292707043159941556\
803110177832951362029189694864627810689068241938986204303330732899753056309849\
803252430714497203957086795648534689607441318914069180657536855369329732154465\
560791785860874273020159536149606012611874569`400.}, {
        241, 0.000154142237379610926429438415346392663323560426983796325572909\
121688932528668703785525147763024745939283934467676555060412152948859589210529\
824096719523908493466133518039342650349350102170334529086075275562810187272470\
762330259717444553054592717765904346492942032733327687736844265797622431071856\
236618555994827832668533739036020729821427508072871140409677774252951192233292\
6132706207036966914505496244045789284255799922911`400.}, {
         Rational[483, 2], 
         0.0001543046657439904961634973823800073278710986767808026721089973692\
050359027361105813594250567380066644423557482199509719887174669491310569914784\
311235037186493628865347850830274299792071651590339984012838630220841510188536\
878890085382207094369336715504656419019247432293507837385680630057608499680060\
511645455469969428938060190132213837825397721162151865054558769462270816185206\
543817158873215957337078428346843322007654041`400.}, {
        242, 0.000147947829800186064303998705896477909073228332300345255464714\
223172426363144498480141603594541437525045591184758590362811419987842536878238\
295610779046876354154093384947554614124681990102182729624357796121164539753885\
683796724705662589669174780069958324105614826150182814382969690855569376247109\
522126813987421671816756142073766532281330042004692932606067870294234723135492\
3409672282206645121314513981196261718711687313787`400.}, {
         Rational[485, 2], 
         0.0001358318071763536184077407037153805037731338441890295766571931157\
071986452622304608182837192299514494190350973576342680482761723170101190853385\
915615419676898750525372861232640035596840892743472917321672258969025500503716\
488383017042595165831741493001338362776740764703449857100953282783207413176063\
444021732709996318305384606214615426091189993674918812533369941560836105744911\
386149466544333177370525465538639771511610535`400.}, {
        243, 0.000118901912460305569671466007676049435799728228426520660560014\
748558791166384567768896876628752091974822928807613038541164281113674890968456\
846359981451494628315482517663465067640667481617409998824492403073860825696236\
595988246635265747160988560231775156971433188985335523190368794053492788100832\
284705348222175579008200773764095043742354102561269728573279602676759178553339\
0088972859977483582245367157250335455369570719579`400.}, {
         Rational[487, 2], 
         0.0000982350348525718333604952595946073662608175720577632018202146494\
032921486218345910088685420650017517351197526778221954709789027119667699358080\
787669307443232073850002578926124173740017492837609461684228738471645412995863\
990145366150237034332039119250450058453008315693826908984734590415344727725561\
969986025394979782699527933150901993980211812675047068656736219609553743892999\
300259622258678572254401533893785457294928314`400.}, {
        244, 0.000074984266043028424361176436035250313041478448905623831058693\
168723302101690068407091608847413919954180704956966518002727323726318596458512\
166452604562150704395765081266671672390162292002578611648297794554006796584090\
600564358052500647750894466553168375546348865873356015798565726671034993096203\
494261103076901634452386875915693769830451743630157300959174973078957905310679\
3220729568965488991680975912745020013615621797265`400.}, {
         Rational[489, 2], 
         0.0000503243946011939203471426216259343065055660379483944204969079317\
725342143968253524947798502053313283445345857376874596014217444662513334948429\
361076148178561692634213008834918019364104521742860925665884838464075623298483\
693139573028112896294176349053785699828611507075420875579976101471560305439563\
287061530535066651309118790205649165008550036421462176510904840757789502381977\
770579948304212315110388969967602880472110428`400.}, {
        245, 0.000025401174212819577052598580718083858854232477042659969350376\
343643924458669497321089487762575165017862916132995912097870658157179560911366\
935683645051861978632101534330737566596159158824227066820449324697550146409072\
676625359799963272992512638091092283221072810550018013625106140788284259363753\
717646273723476923258196234255161697621040653913029533485503231030630549375184\
9614144115954029416782619257718620407455092488911`400.}, {
         Rational[491, 2], 
         1.2847294911903451330123109497342467814710028746353041289724261644303\
760818391195645795270186443213739123112698126066007371563533869699273989964317\
128536515004677222589725637281149257620894724196358953100912359584845909829918\
355028819051971735807259475980701794558237589600241574279963416240383807319974\
906668565583902691097883137472536855342815995683240552381545075213761830237464\
770758696342494291799122412668357478091`400.*^-6}, {
        246, -0.00002106946295794276873910814660612163285052193386548701585058\
558805775558430042575355411127937890722249558926047592110819026379499071046841\
715344481203975757664577061280579961998898240516591270465486998969118130006536\
092034506571694423512145018359730100959989502349588618207100127026733802603214\
137120737075855963081655788464468787761850518854071933326906587823832283868224\
32175578833557158959995948099611478014364466786135`400.}, {
         Rational[
         493, 2], \
-0.000040852374254030273729796926638060990004066158309797247021607993833555187\
971684817786568106771080914179250273137113129099896727612348106446740064727528\
150593984054121154049763629644099063281593105977228716047812620911549138886283\
180691924830223597635544951524131804934550250557669939045674001186719336782072\
469297219663702537101872443427770181693199975294324343605948119711351091457925\
4541713199179528332999316815549993612`400.}, {
        247, -0.00005742430670897254376541365617190862929885653994805609496127\
680919310468967134519304276274721739273177329298152755292880325609996059254532\
371326404454447840974238292462312630744803357527500898430892305356637397889075\
735084934105534368076199466639739523719654962015448775254296214657576109703821\
765135861857221523677941373576392286436399477552149918162680000151261203496546\
73188639077199918785578316163966955682864010668409`400.}, {
         Rational[
         495, 
          2], -0.0000703292497941910992118886663988745829756234505262208699466\
406730353898937252186531325719717613078603078029003795910635060242559761007733\
330451909629714749552592139785325025981754569597180603783658136736421981707275\
493301880136166068305946622739020875312114934813624487059851809898403212146961\
544794511129273558827663485541184049516871159700294498752506500812641740652691\
338817365775622230808669168826248541662816807209816`400.}, {
        248, -0.00007930017161247270131340203799698667556004065262352263878515\
700865814956498443272097768593543998930759954810168500914046019046228608211177\
921299324560365130624812169945740593593806875921223010679376207021911088091603\
121227641205938314266501831717160516803556579345265469218479248743038549070177\
197637687039982452826926709063159445866622263488956966963549202467440400485895\
79484505131109034227565465827740642107250094965273`400.}, {
         Rational[
         497, 2], \
-0.000084255848323712602093949999348120897570150293213323194041194922398416316\
467033207151249724461986391018917136520758610941668213422749878416134357949674\
777587014844449389576848747139993399466686666022432999763514808919628008961879\
196027732831597604752212252865127444411171201612191342874383967749150493691195\
671000760421453607500767193499124261716937630591934623769656994313397980474807\
8685366558999099866832197749767758311`400.}, {
        249, -0.00008529045932417196887725895692024297555861817514364069221330\
373787775176347086501495286642283859793719488480075172130953243062102945972687\
149850805063398250412422911562272063901630316925512988019140157505545304946138\
974822411948367246948996373484424031439862730819556075280603049639852244180854\
119365553822492021953844531808744030877070666987098550146071941029693547923112\
96039709217741380633834508965468242044617522069992`400.}, {
         Rational[
         499, 2], \
-0.000082656423895953148049270206719966710151961583969919519094459572902839778\
841143867996885435497664905687218578575874148361449161510604710204353673654722\
081604595202483424666858708217540236768837435372767642777118690048649354650218\
225712766456997803053419606981292126313099455270623735729391250103376967244158\
629018699876161707678314359270189939807607336705920622525357576898146640109545\
8903340008033681272783737942025864256`400.}, {
        250, -0.00007674146181005320459388133641837308761100877849518544299649\
190059523878017156374921331985661737402482846039100597001491301047645494615468\
632835367573135717581632115778162954036739370140682100021688159608760132531896\
672895521954768342925036626524707973897263702738749326871291487924538898985389\
705924425242045182184746089614024433555491790584914137089111332353505016104548\
0310117145632978617204944180967180348929480852855`400.}, {
         Rational[
         501, 2], \
-0.000068042543556108530363306146675699384481633669482533581076295693567499558\
694104865197271520737341682811979757337614058135744500865803016958523948138657\
605112913349272310825679321630852362625551727541096447382458352017467672389761\
926353603217508729037298231008359863676284517249060367489244642845785347212448\
558649427273659243160445362194717647468820993432426206528932263605572683866312\
8091842415655698889543491456703679636`400.}, {
        251, -0.00005713627957259091833894279559589070814114943134664121940745\
459864247680642239855722344659092431150195773404358450001229345165889879119054\
163251185700970637786025178136620735678534658956555174583957098917483867176835\
879724700193049537151438677231865054849481337738863683073301007320318208615666\
182162188667958705786870088940909940229937183366594434045956894836936248234206\
01030550166221722709369827444453231224175173132291`400.}, {
         Rational[
         503, 2], \
-0.000044648789300775003491726227612061368559806130698775325575282676357352817\
945270669188038385137709793620342398274717806590376239844657296692184036824806\
646407760228043972098311114806058301210651137231792063826067700518644927567788\
076113251233403053387917592682181094737154797024606011034286193886731046967311\
632803494469282078047413891855915982532585113122633408853800509696976077012494\
7779177320158384713552540755389794303`400.}, {
        252, -0.00003122579856124470025961453037882626102600846422876727456692\
609763940535572267447834576686414873654271687868298377419105386232103269963380\
008090754657784875609110651268983452689960877325469033165985826263424158514537\
105113222591320992557081248717488312823165818338847289451780512475210004370176\
179499990041010010785470426968042373784681807646660352189035361623620450119844\
42734616811349771249357382131793797968593910589906`400.}, {
         Rational[
         505, 2], \
-0.000017503307844022141123820990901768728929599201240321302735949929154281601\
675116819932933628409077597738586917756850084042735495454922830028948153697065\
066272064519047805023723497327836737198611534826050344043022968166463573241277\
118878126091227556841270135726660694805433206248612213195970712354096072909862\
061671872602817297646846301266669014183839280982904148395457469027080890975547\
3570158558019161083657092311659347278`400.}, {
        253, -4.08234403629554174492946090658764609051392023674730024363804205\
570038591928539084175728602270074458137847781871495553971333906311485018054100\
451694549696427336246308899295970874486430610862103783497901025448117170124742\
477087071052922574860349991279374403417829459350530825114586106095758060960991\
814611435655394404136501606212532223312592785311685215957413016399180753832171\
71050048081630510240065070651814254208412518`400.*^-6}, {
         Rational[507, 2], 
         8.4944984139770905111809131125440976146887528052970943648220172423605\
850149647634716506526948560593835656883176444321699068472293512991024877717013\
356925185817832540125199711224967538278937580376874965655430686364187512911167\
677156137759848026404023775504584375259791370845703244125706447916456015159928\
523648120336508145890861930846215911316538352069493116532045559486042465116917\
359354102739213422427584389198039085656`400.*^-6}, {
        254, 0.000019761078261906387926248514404942356704786829532339581555591\
891526814464915713453349589070231755125180094220561255625736283211166358620450\
787323103657065938034844848032056684913661555035299434723358577508311978867742\
197479115702689352600866116241028847631482749093103917809076369560316433044643\
836761419660881425283719701878915075581948075253105887084107892929105925430797\
3860445924139115707910518231243969667783556034386`400.}, {
         Rational[509, 2], 
         0.0000293413110998557126823206748253821032893764961645160404406693248\
047206781074589160367882322250165071093590648388018921936142553995863616759475\
493765437934784183332840769274703562059724037734007885732875858970128708406742\
148736339669615791054825280110556857054534257790574837500082375032080778595735\
194706183230078238653466464658160828349273444853999723396336214155160970194504\
243208095068178833493819335349703454822636402`400.}, {
        255, 0.000036958918855152568365310535350604164835217242582664951689896\
006570163933459586448305510967308530106535788971384089287081475654851495308406\
478677347947561973644477912381128645594400186000059778611369717947929639242419\
673639314243676996657258971520768746737828229001160797671344500451129237865873\
355035760852458132091601318216474934540499264554770896710291278460900084406808\
893777031374406031827570343119186774684431173047`400.}, {
         Rational[511, 2], 
         0.0000424410711655796894578596678281836117630260603284105166153910908\
342824518285329672802550486636965190273696973657250185805979567793870746213897\
801650694397246059521624745721272951478880577668756922590763450299235426813450\
593099112855534953145137727045327295641989296767611688158705766536372281212564\
567210325198612790885044457139176853766290783428983437393189873063299828049942\
492480585142982278808774274995149051020783296`400.}, {
        256, 0.000045718005955481756027789869977962542186404657744309557911818\
646746255273826360473285625488123932487833113520696696080545184801375031405499\
903659998236403222715008746673040750153354766742053346299767865870855240190679\
235534803806359870779543818874748906708852009937969847937311607858184864906420\
989648870452769974389998252942001357405982444381497960779339627668763263081162\
7361654920996026541489696444875366940638135006645`400.}, {
         Rational[513, 2], 
         0.0000468180596147719184009521649167045917769132158502415231819960367\
514730349936367823873680120606823881623581942511507428823914006676015441274362\
661377579096940052298004241945099143983428190402279664237452212563208396729304\
081142791459793922628796309059175689145495641398506114148691961153697309921613\
581943415147480203803883227240257576572144178662433992725276205203703839185689\
199084517728440401341542092379067949583085214`400.}, {
        257, 0.000045859291191702285223031457181709393080379781516380477418002\
011007662681524069761987028864251527087632912384954405181215009064233915667627\
331980155359751306958880688834373145999256421982809386128901789108333528550300\
977196123584428428417588587528817056786779279502388719204223505206860004999605\
372528427707121491539595885221427089383724527048669840917477787844084772070718\
0630691889351818238883715827030092139799850157131`400.}, {
         Rational[515, 2], 
         0.0000430375835901277978068313430268192330936321248593831559117545833\
369780117497220422123020846362349630000116908862680725602634759717538760212395\
556918043250146994654884785684229677414605809097878201522176344892612046149387\
445497428039160339170700683779570315169988085063482912780676062241707372442451\
456897078648374650406621963309178772400186892861953884871033042151407333647742\
083688760770454572632964140111750992449314237`400.}, {
        258, 0.000038612401335120234923000226898098196750354560796874914130412\
879567436357356283283317034958637860147833331954441453644747813876039512717358\
643826152461265738705670106717215355310381972122354438854865669509615553104433\
050364105323923417513343887682069963205310575058646344979121079101887561670394\
854703395012127307731242874125865531383995592676982242002612016064773799695524\
2737696642127186172921856969582841554112293478875`400.}, {
         Rational[517, 2], 
         0.0000328914013529628035649069470203757423832720308121603292363877149\
470713158355179073151606999543216188054299337262064779681480338428980271959491\
865365076577358611979689256474712734067820279352866514319848876925317530749639\
856588581730660234189007692758336761310404771641010960012292108309740653275542\
244277748812887064370942466790145585521706076067477039314082339141317727673863\
749569135437221379156539458824021600147824676`400.}, {
        259, 0.000026213468471751213296744360577343546227372638857299253560012\
927376754145868584594933428872009719706682158218075154366556605703642581617612\
788868728539010620007774220025368864430333720582427673753800680311497341464027\
075201019002164844305356378540035621334394653753990238917218567076201173922571\
518817739772062311260976486337618169038914095451489160863218719269210512336877\
9161602430747626672368149163320670417370824899165`400.}, {
         Rational[519, 2], 
         0.0000189322653232688201004714098506566623066732244966057224020398817\
069223422072505592407978757669395302662201615639165098487415742117227218273298\
210419787386101910574382486445200461441957679423501234755011106829591967516149\
968888492465201965098084453441249365510172334834785098179582123016811659666763\
497107646982818552299237756021788189959916286871584101141541935290175097788484\
062518828114960241309595433722989151100118983`400.}, {
        260, 0.000011400271338410638184580965170999559891851645796223756681040\
545999812260750697564990779557088828405080116533499605652907946931999142664008\
134531646605041485180540707994703699915667597634464130623997755822239669193609\
006689310503665358916195774096762859566551112793771424750515307376899395786097\
030463964542223278084114964301734368255451994010425634765086731072797642490132\
1174896990785699103455895112948032137228715116369`400.}, {
         Rational[521, 2], 
         3.9538664361363137570308924823182023182288311193082879799742060644780\
267974581896920550351261121894378371425943773757770134899500330619775579037680\
840463097239922117714646868722274508714202866335081252867319033947834444220500\
541218280365181068571731612600630987207631504854833417413778809543140825215317\
622212949284037621668035479604368691779503260401018670014104946524990104335686\
198289055172212885062310602464833890626`400.*^-6}, {
        261, -3.09977281687954699121180516086011467801027644136782696331487798\
846440491500798829307485460815536094548948785766668393892943774157053736951038\
564481663759449401889491062978680396864693404670708375147520761634924888015980\
082369494203104510045454534369700829997131831441071807031894195312796762300171\
156807435005837398138977364694995848253136778499319129005983122431392641470028\
2482773123552255384856130461559546983548883`400.*^-6}, {
         Rational[
         523, 2], \
-9.492814928992480855959501591047651518338289958385163909529804508093312953468\
000567389245371573184815508154562334908043184687610623669827247355437145856479\
160143910400845843599994556716018827647037138650851662155294214338591001247385\
031373471463022198740457918275955548518286164592523833598872526264539320682644\
285811173369644628538852141497552763782243444528834088468155888997169597178565\
21284398434682374058669433458`400.*^-6}, {
        262, -0.00001500572581378323839952614474220847858262403913712931178332\
279415841086331330999134311407981961144543235738538069558432585644109328730216\
204632440847206009895142486533257384112001665056566444274073396964070063971149\
035370201547742504278117473887350224646226858423296703153398452552146684739049\
753312044769482602696879090569938000929388298940607943739314875448146640761046\
87879002831792957258232497667094117118433342832625`400.}, {
         Rational[
         525, 2], \
-0.000019472605987894866529323944430465758938891413845201794321952031716660521\
617482826951187669824196698333035492769783064354888763651875047170374362925083\
175634489997635282621424494243718455874561205950179545623510996114051090682502\
197171704845869554391711500765268795751417865397510694125229283846203095904292\
427775823690419345712531936329638532531555278196220663083340340567820527732815\
5633273003531346158075754173611336532`400.}, {
        263, -0.00002278413051174290818178976683100861289715384445621920951669\
249892449541798688296316495568779645456830136614994012642061656515907533452450\
356614055089734487603556762235038244095141591270947649679487646376552384133451\
364572445663335971307308415343140646770718303724206227567412537820454543095703\
152462251464793489260981853450732507500674237707241419330289998220389432666385\
57503993107898928487943112286643403257322381235781`400.}, {
         Rational[
         527, 2], \
-0.000024887921498618982110736150650502056094572097509365725796872057846624531\
087565818790236963812872151334918137048748262375063371073901688363338108886609\
740183275924415481203166823667639156479832945418023584191337490862163851172754\
186783017376611897795810684861453621894487444801436536800907051730368657145313\
344414529475137542050683047426757386754627550586987766022823668839963797410654\
7269707622563009787643992079668289868`400.}, {
        264, -0.00002578644336444416363244331073268615777246345622861410660008\
843358718425254994000966722189237637740113463542745571289167550637566554666027\
388988916879730086557137222980470629856059320615804129933380766616045791682357\
634228284999126294044389972701218617169256375930339192243344732723298598201193\
607584511618468636820759298423111350562616652319757982942069662431782463128184\
54407176390440029500874343535362838894969394253142`400.}, {
         Rational[
         529, 2], \
-0.000025532798367054531107944940817041041541963974745164518922703292611538514\
470940260917906993481127610394568778846141206196456920809594563593786620531043\
563929552288259501036237994373890473716187073061688121344595806808307940301770\
216174496734610307238190328315093261224468341683142211895096083453458412399687\
854092802910654989050030345161488461716951964370571627005704327345667985352665\
114714269418929170481565101788092921`400.}, {
        265, -0.00002422459725301291040965439353588375061464009802115817221445\
240301801174018706230735536042471668340831208773336838228193145267395689491692\
676457533179089190162057004813868520979193391267615513947530755993086276727453\
317270610053431322015851438768880638460224839776825361806540442716712743377042\
062796506104088923400472527110746352620135024889285052404196082667803574130474\
87542750792732920358564047433552517299171275088099`400.}, {
         Rational[
         531, 2], \
-0.000021996515754123300708403098198264148234552656152933934311260977083165736\
929142990564368363151556591340709593211384841126076290840602329089278200856771\
011909292042018802300588678551203254214393155456048735771561624360318298775063\
773443066004600220154593537592940657241305488906290670164534881504296475822144\
375002539655733115663627234607185180085432410818498201044788973205607277749112\
99403765896892623287234271735471301`400.}, {
        266, -0.00001901191473625924445289148934358810320749755949507629929250\
385276225143886818093074179253716603764363039327965176825255338033840545583489\
603618196391610990268178513302494055916933847846804696967587555143403719623399\
659341386452194354134854475743489555145584997889910155698892281561663906253010\
618885316079225231531558365111890107125142903589951530742248305788190531194526\
50303440034070914087827676334677087997067363910003`400.}, {
         Rational[
         533, 2], \
-0.000015453600380186446448682264757493592809825501198138466205981390265909908\
142987423525796075874268423462641601288081473632309462376451160671928090033295\
196545087876105288370839691990668366757969217449556162754553248037280660257604\
529555299577820292718864791193792292224869748763989243103591773363230995853999\
687606678127382587615257311705289279646603602315589622852201100492540762789200\
9501817850460429335185530286364173366`400.}, {
        267, -0.00001151477036082538681351947565085157883033325961023522325552\
841851420895454049741194853171405915164015869824342877533479897638546410617739\
069201105429341677108455115606010734620215827925113882364070405732535658282558\
301234759724988576132056636086956572266660182818125791086632021439821515057131\
041665690593890998687270377254949593673691171023917534392656982555953277864724\
08960945307737109462045528075273128431342118816561`400.}, {
         Rational[
         535, 2], \
-7.390138288796827756188488072607749726336567564505605646014500106486215131228\
175351438597998632894135467298632667762913079337520990410416381936554724737453\
837871631567613877059569655472516784312796479096866804878517658923514219995344\
210006293066243718360874603300696108313631344811418941881940348712042581949041\
132468943690527501497269224254247387266703011191256648122440699202284224449555\
5968885448677283030548813203463`400.*^-6}, {
        268, -3.26749891361837070133686796391792546028313257180030970432741801\
916747765162239790007996678469612003371089775476419598170909631698567849959419\
890368621601469538694488675052576510247011252304138419601185284582983474747775\
390837046825164821822244770095785449701040815655490606247203382859204617850854\
084167530520903989221018506290796769775820381201644846966097359404742383902741\
46147239971508403286154907526545176285277016`400.*^-6}, {
         Rational[537, 2], 
         6.7959714976862788220771596498530372587266829430782304213518411641451\
403598142950182674015665628301666772337894085173852736587666750114723683741502\
984364255935624876583608322756435725933803537689210974058937178328732347641105\
745741319880859830648793252459244078688317819785885994653069991347776831535585\
491517466697315625832080094307824439936771232199376497990959047512152717473062\
25057544374297141924110576181619518289`400.*^-7}, {
        269, 4.298071119008604955262166194224932282602182350287766200468893552\
427033757562895658406494225792433767252743033012521840751349186982617895311197\
989439898350454603461178525752642673812269483155210092048759225361695920335636\
842780839099027892009376926016249828290360012451088428812616415173183349056474\
507795195901137859328788740776915637108914833175711016461091188750362647941842\
3846609469935873962243271912601544618106963`400.*^-6}, {
         Rational[539, 2], 
         7.4603000442550500800230752544963257744961754801722111807102994446495\
391376566276353523365096245220739057171663310288270437194092209962499395538583\
108984973951259196667403629404208754135096191002790457677972194463132009890215\
504696119716640082669497415353591384283027143587894101774200985671772409965369\
305956248781290062111636538040191993461056312897701699737263161497375905512808\
515374024793579979747004470135905472479`400.*^-6}, {
        270, 0.000010067502643515167945299434903445193628282448926020493960176\
682746844175324875586307495639127166615404257008972322084761596752528266432693\
404868077922120795484114965392415889053448318282554816406449055388754027041977\
663538941945148903363193493188524750304576911695539853056812203635790403377310\
569469660512075970915201177325734640208043836295601265515480197948519138668986\
7749591762640939433947843979196129588395161961065`400.}, {
         Rational[541, 2], 
         0.0000120517901580802765559914977046128785159983844055037732172478372\
224239870761350574718076200143429967423673916398568541263969618304648357961206\
573091103522406030385321428301775689604728052769916536862169044563145688038187\
850634164852533473024807387108961289515296068823096074524373536116848216367918\
765590857859383307071213662370473104541818367614006669939057584686792641003675\
447360359417385003837810854879468717849628635`400.}, {
        271, 0.000013376333969748048461676330685424333685017759532270714559660\
214767812468729579529836723436740138982476899422020484526626158088152866959302\
788079853814806125683920252586131100646798531207363389552638527415599498828107\
075663691512754217259061337534524294621048296857572029646043630811998082760634\
063077542963936931610984653861187202819911663462954738872513830931803395126311\
4345561050107674111338974045136869867749189912339`400.}, {
         Rational[543, 2], 
         0.0000140354228282126372907582655129320003058018451736622560830713491\
524482538692403696969842116874599222803978292021872773356935638060386060553722\
317913012564920600140106185216919930773360290880257403213977169706517390068170\
458718049773528061310983750021043508056224382551340622685658584198612009592794\
725955184752381243632624895249433411560132818581315248192841717589136480625115\
41740990412704455190833750819749995361454463`400.}, {
        272, 0.000014051424482005007685917705462466328587391132944012965030561\
430639181620325015889341815269397824594688085927293759440609388383458152127484\
233195252428708049556186431149192255636416032965929108219275903976815201666649\
637310990476751751082727959234288776421730580984403207625449841438610241233649\
163217428236012331167089212472012726667322783766056447535709645897595620108642\
7245472601313109102681164935430580370487960014775`400.}, {
         Rational[545, 2], 
         0.0000134722427356859534101669563638049509848513433143998394703757669\
802925421515896721049568422777706844613598114639219655097591167396541988992603\
761776399560969672386028312486853457669268454511299085136890166211640891101238\
723315444704365731839362436544368480219413513429095233804608616203488159439239\
485301144752984653072504847712777340461071750257427171451259944586323663430230\
664247487542365805061782676356455664586089425`400.}, {
        273, 0.000012367212683864666062080871064550024150978805193798532567788\
357358881741638757746702037886389860573869039522693577550139894720725814066911\
643141427265133457469389702335084765514905129532395252062953929707767919698519\
540777263411803162435092188894393156633065679355448678652840657642948732225709\
365007728940281940470151660680523419418760976053628423119121386237042337083098\
369909219816577233179793202587031659960029496534`400.}, {
         Rational[547, 2], 
         0.0000108225902330601143093194559804134392221931669635492343948206736\
411606563897265417696427377886258900405786081431427039219428827278124266987852\
194267805115513220698371311689170927417112428600577792996088660604900209622692\
992982134621066962364711519394198715199531559769835049642124791497777775525533\
815600503620678796897409690230064595423491746735985171890702746691574391391715\
100761513010163556799278035964746308709364539`400.}, {
        274, 8.936862920351110818450080710537548133570246195957388630991623351\
038243643568162007527024163451959180124004375349802163000503337484409010189418\
050678177485017100138634235069772560537763077483798740194778471120851902787096\
777204052169272098202490022223216676818176295932926341984022460235280920774470\
145589276153963393377597645842317339960617166164927859624272658582814795612202\
3503015962585106453409436010185414593729574`400.*^-6}, {
         Rational[549, 2], 
         6.8150488794447660216324612796317121068461271604990108332295309947088\
150424048387092229302032830690234850290761409373314871191701966179088875471566\
707036314891000422610734526881643349158551356814299965799873102569712828524801\
168640668448642712204864906950627602304633931794325535038331445023512247040925\
876231987850973969923343404797335039277977398376986546672019433321580434626247\
920797275677309347308465827990691444925`400.*^-6}, {
        275, 4.564481629797069218531649325465297332324949276470133547141830337\
662549236858193833052582045204524454221002252051142874391591685346007886379972\
545319027303462674178339331633159571833869920043664516270016383293812250037869\
726885864355536793447442390071183877014407313448091341171517268638073036947791\
597641878000535666703222467024684053374071064508562310501567913383954388981163\
5057736166038111385504387627750342278843604`400.*^-6}, {
         Rational[551, 2], 
         2.2897038954315590098885137085965590437719913282322477335660460854275\
842496188606890561104057602559210107892118707384886644788563634572435915814201\
873201169099415711818453999600338764641406618595132101983796581487884163859747\
181170548385363637238526049008567978117739191445232210883782080268993530026541\
414732883006749556950712985653573543198680962932581199943995537600414747756743\
087589862696602036481037506032452627426`400.*^-6}, {
        276, 8.856529726338046303995600858067332721060069154519071839278103617\
832022851519609598791502613022504397469541924351916169340308541735680895316703\
318680566403708514403629163931592369730563220427374576559392906535340301872715\
530436250199164017222233163203960127124695223735141294967171622451992304612970\
705308287320423976584048069269417255391895865359063135807613107243080378717485\
96126364443010338759588881707806781285214`400.*^-8}, {
         Rational[
         553, 2], \
-1.951855735047067149743970167601655844046958061218974374274724547460270763349\
531676529160028952861836490107336956868033670563458920929945015556097323406992\
651891580738896923418077982797476275701709039558736126270039231367948533149247\
385098987441766707108785662130277280034271798209041808093266874039352195082164\
556336665846544589187234941222064261386405058145571630761706765576848206000647\
0592651413393061676068913127049`400.*^-6}, {
        277, -3.75766922702198972027493976411349610050002867166272099457017027\
658253995847376613402033249864228195541012755414736368829605184933503004496739\
170553296765791512866490280664119347773434797618346371735182286993525776028727\
623819847325725854272325959492693240004569379204072336924517417061083575882936\
319273735236732781760710354748684146079460286882288000625079296772432140552204\
51525207481756151022989806940929822233170541`400.*^-6}, {
         Rational[
         555, 2], \
-5.270499185449117876385534528421591060518133513557467595267770296311968787868\
905456683510297563142138555618959634171677245557929439053452632983544939763781\
435070828397531450081361538258369054438479945075845104708436973932641230088050\
511933426466430315561389937459221189924109154669237652173755051621751321850237\
154066885440147951173146085605070053111633807376805737588918175428902995898812\
5526795375181903393064464351827`400.*^-6}, {
        278, -6.44844918120612974737961045732920194988739486173150001996787196\
317002287083007176696554517844482437766840596203285182288579943823785596857436\
023396119468785108520510667604035192339049309578152580994997173523757183428047\
592946500133706679160405642606389955472754757366448957328333839526871036177857\
055457898355843014585435951297621243129690741235273072187110443374576832242542\
48681541134992977258149268851971959007169452`400.*^-6}, {
         Rational[
         557, 2], \
-7.267391439375845090935301974576388083822778340060669111202680003227519341307\
691839176211222152301051685945147675231466365040121904874545006960219130149207\
305788863630398125848066857810995296729922371636104894456989313362114926770566\
054470701671051716408275668685384369087634792338147824558245939810536800738097\
884469754448206523028086740201177663132872323464632310042761422176866483224923\
0594755466192868686295380767043`400.*^-6}, {
        279, -7.71981118813258429020762842008245355830893886528038408378771994\
107094974187364291621956939777965901371059369235403066326487880887031483267620\
242795759637227164887508948908915240515407437012719870087094730825328297045176\
172731496165634430193295748177925319333875642387259898818787579011184225149610\
990237652050098049114852472436147719788493678564690722327157413521170753224561\
36044451570783201636316308591344436684783482`400.*^-6}, {
         Rational[
         559, 2], \
-7.814286692129560624811244799640831815970785581186446683692123519734146116446\
099075055469747061694384997126600676380198793366924568462497570324573570940182\
796216481974571647001350604534229783623096423411135056845083169982694425100107\
970196537712542987457013354476364145043994212709206644273683850306516047626937\
742492159387106758262587118741803571800313781201203085766502197073537234411914\
1576447002846173111785661227643`400.*^-6}, {
        280, -7.57383962249133814382421743646538812840960035920114878467263398\
809863738315572275029983840614275701467824219374620720308117680544797487141709\
448334208947367676669715862406176632872573583846117549259904059019420502171570\
062055758534430989710154496820708607958430410953268365717523626553252022979366\
002484772055561114714516303841100886828021053899348461239874389699381670308909\
21702146901664256771716142300609943727760485`400.*^-6}, {
         Rational[
         561, 2], \
-7.033848623031563951577961640628352607400929623413004729368544015661146773537\
935596760607108423368878253606380122979744118266647069006939618733465931354492\
436955923001667024501344983718782979944691576863917081620706572315264978778265\
496139139639483798413102766374597883432509650286552177168313511847153035800323\
851704715222819099430720436607331633815685649468174725776382233497925443067102\
8858131962998893032353856765261`400.*^-6}, {
        281, -6.23967634132636148587764037815859306933384788254112220284331855\
652187891481527715528147741847108851366484126250638053606230682202208488846622\
041068014001690376201975773597126114294372513410269330995167758913809679197756\
775566933138781379767706856457970579653379340944338436819284117912782037941157\
351171624288443078445140900881490286899843168330527554233404228627074738973428\
56320409792918654542317788656535291891757915`400.*^-6}, {
         Rational[
         563, 2], \
-5.243950156329017573575350105639327733095627115170867171776668321308645044811\
494194432868137726807507550815802577442936351838094486702583593638467541469386\
184373020200102446261543724547004772031901458426452981462934560439139098784521\
363064479558735629849962853298137492561717525028433350292776294049636151105592\
357980775889106467901229147103097084899993440491943771989111680706062428806482\
5753255330208976776892230597564`400.*^-6}, {
        282, -4.10382366519071901615038696334288069296909640206701234197655788\
677205404550952607698181263587559389534802234213037336506180159678880252579518\
070987915825609264548683410282619980143991777426044574911020260027037184587595\
501636829818465267473450751490180047564847860152816736883657910370395699539663\
418035484131772072845471195703091552800852798130717351270821775355937878508590\
30843467987688526525698103169845576408717813`400.*^-6}, {
         Rational[
         565, 2], \
-2.878220850913034538807988533772364015606112957335316279911167618529327492210\
709926731164822606341982642359886183571112419813821155733283653427041778481199\
094863128456237111139310059696705207487107109457207281373435461736357812620629\
200886462051967182727455890782908825362800613478352962379477075337190360521803\
759570951182325464958611371140586133085727374248440047642506225368547220940511\
6866315170429970453206044194367`400.*^-6}, {
        283, -1.62523360454175248009729390907114661990087769715141982081325287\
209266474348000493526759034214500116293329372437985988070650233944900225679386\
778209116457334539085217337805870611530613733565302405180985248200611377499107\
564118445230779823123171583827167922029966830671224732329423212858477399145214\
944131024240747526959983953633521432436540167021345238400134423267397927173260\
50622459439809532520195814285164790520728539`400.*^-6}, {
         Rational[
         567, 2], \
-3.996779008992067538232598612482890363394375487393373197114046662303813548759\
596649285219842096815155182035654072380631713574677744700775475514375522417886\
252013350354678067484296150523903240054002623983314227472117105062166742395061\
415565548093467222466572476445053600733654748022616175010298719486135284318346\
674194344843262593219680018514965704051529802616799176692049230932508513898281\
725848707462991387341609994981`400.*^-7}, {
        284, 7.488238145684496352161834691276667969987441811524033692383981590\
658096776355310185902883104606800052932193018527360303201158088301303025584274\
375840370180126884364307768331335799340200278497728064472189584968280249055691\
953237762148097478155770292912322340203722573654268397377890745349127979557906\
321388032912711255012759767806162998094779012854743771854510376763029511366390\
663283217820297068740266438703937838478475`400.*^-7}, {
         Rational[569, 2], 
         1.7777385922149308853543284597443112472075360195577133435894930783537\
054393494329454580131228974836774909148718224159804272466776433098660511287928\
539383030833701050200819763310150946799175806813928210261297450780329715591334\
308851424961250000392958521703819332726688656647492134733752607417285818685547\
875061148981166295803090449530994461731201404468545094209341985159617869697208\
267099103483993825434932820990058841888`400.*^-6}, {
        285, 2.652787714497942742313292355019696118624153710098928034952610338\
809988237624008972795759620247772023257458179775469728105927916725060792185521\
467495767672221668889244029858077002293870932633331432409275051214598917632411\
667500901023999324186659037961675225481347681383561982733235432597716775796738\
795797396647184749271303178645686299684654315704940879070750850433653108504284\
5522139448752677155904111579246415988009364`400.*^-6}, {
         Rational[571, 2], 
         3.3486894335952488883185726227877027524061235074189919405452158490232\
443144541545405901830232376070870273212001991829762999542484151660481440257470\
646715850523903514678052677948200322714842400063103979278117030360164416806614\
853875659295125664968511766213779900596484451864198934568361503419200143412959\
733568157156627663557319090302348228086386396782090480503520670963420850486513\
767880923050383999200848511598869705811`400.*^-6}, {
        286, 
         3.8496629946236784570938904604339282232936277033133808186034275739815\
733796831078175224575455187318626436895166957038790218130466767513437978235829\
218664679148986194046423974828056477992180033671921765618614279132753413251550\
431585824052661878582335687807875585107631652754314124743079013943890347211010\
115695103131534769280892568152278043053423888636279647680200139159243548145893\
469718654086466583587094508137013794269`400.*^-6}, {
         Rational[573, 2], 
         4.1493182899991535125334625833258299825327694996269623303851348313609\
354592036894319337564913304877921517420902792315321051232328748402587295979439\
386002838147406024142702003647164618422921747596225626434606434469071494650310\
692416084800217607093866352378384020103331702540269971592609696743422857395268\
711377572227267728058610225597294339086272084815947805654134819542756010923921\
645836682260165434052985897425336312234`400.*^-6}, {
        287, 4.250204900890348735430006511323093165030455392503051419135905498\
137232122004880030393312620017159092793595994262947875219378696469433966239062\
973465078050627560135903924325333501046124389636724336878427718624245281201715\
194540140369667430306138558839020221912043305379465709287229290334241246626646\
543257300340055954503743785700640910203231703406382617047606397377794180577759\
7298913775049645122153267889054308402103819`400.*^-6}, {
         Rational[575, 2], 
         4.1632579168984625789938721639838856082438548321475250585077395842775\
314243571872057977727742130998474092580178868286561192971142520010674846743055\
910348714579237665141437403444354846012159618568968879109285232175383826327925\
257911536774074395120830963582216166575047407355001608938171194432856614630763\
172245954397106825587399302948538622338139268380195359602112703789873330042200\
980534288181558203758749058997748787478`400.*^-6}, {
        288, 3.906117110062998445274712792463598075253428665685336680745485919\
230115115510896061217128699866413343624537254470267778158635437818706829631192\
869247984509330632088162895027524097785856456917240335173392569730997481563281\
369249410913128299691718809967817570019548599201324317524837654159906185063171\
099441878856437082284088436603004471725982289120024424310297106200263545130029\
6564500203685345864590187124761509199308466`400.*^-6}, {
         Rational[577, 2], 
         3.5026290001476513419377981238951125986081838479827929899303021499460\
919629989446641145956671059344876986868977789747234131382922410231006825797294\
970737238589374142086686784099774692036152261022011508778984235500277002520510\
705092654064047222591609214886781399459391400119344785622646257193609596314401\
453753122937135772875040494643685403266370010253546634255838212673297239940573\
611181581713849918345707890729669788053`400.*^-6}, {
        289, 2.980724703855786852249714304789069665219842674397629890326420719\
071803935332842347691994609525103053710954389588249010220404516896288445393009\
132258536884543867680916893800375241021813614540466739970421200005111185636425\
982671602683496134831408900135489819991872635253190356903081569567848958736441\
061414539407948458662121851277619312225696376444642720353489331546922170141168\
8658729262408643665643498640537954806418766`400.*^-6}, {
         Rational[579, 2], 
         2.3715180314396248425772508466336034185011766790193747380447278572481\
505650046720055446348361873713310058067991724637277756541702781735371486458246\
712077347781415605960946172471054238798410372349528887414554070446585273624614\
485029855972602098288279601300547422145318113344430125627304597544520314269132\
786294474281602090664102422626620925310658894020730570795953937011743564507236\
764429067208090310260774045077379925485`400.*^-6}, {
        290, 1.707174853581152985986809245725242263654736324527218389009104648\
704481354693266367263648427693043433075323136802140255912662764864011633036397\
492657401143186581635274896088678059567354741576107138286120242360726134091179\
515876476787109960447911876741946830919580020372662867432397675613433811609631\
750521605668563956986372239694533928988867390300413726423669203842872688062140\
4378664222476889900163551894375050913292386`400.*^-6}, {
         Rational[581, 2], 
         1.0198985770749836173377171257297790443679236396316272098301670810203\
216510634003004718006369493060002446463446067930272674637560935897108513753662\
525880377504592403580094244087063684563579777206265580175253234725851484300731\
158961668928372556528811232287189905105087420402379084542626361118664645300205\
438516492012642122603706601405769960281024875509850258182504278758900109162707\
642344678004617994411121283549948719988`400.*^-6}, {
        291, 3.403861058650570342554532638463767532507092278627982444525205123\
318677505982900892130745825697931504304031059328971928252623599803704216254521\
856993654390254858339831325888515217613629771461319448902609389047273054740442\
924963752356297609331177869297475939892273162406414477511733428749880771812873\
040985423052553470560872463478858312657777502635968710536692349333937818188061\
450961068942761217456648169355663610271552`400.*^-7}, {
         Rational[
         583, 2], \
-3.032842906322956795639658119456740557662905005894710650896655867531655521407\
781992542674593008496928935249082205485393109856338605566201248910249303078519\
001673451166779723999582430676495299825585498478625090680976752443514244063164\
153721214310566420894732743068353439911163535080610001102598332198820529187607\
124346420493175029490995867403665265791242042119627156106984666211647319826037\
820145869285156810925392965173`400.*^-7}, {
        292, -8.86691879560633507283748498670937381983105247167035157392294002\
637349549116842803667630797308181539150535990986213901505472219171564699811375\
855167716476721642591979068009940704495184579547531971328414901025123056658049\
833357974568575894342845419354676687854911177318059735558830368682531507904963\
666209603564341098958687893695225900276821031684065066522302218696983015749998\
8232123917557950051225435035965249010566519`400.*^-7}, {
         Rational[
         585, 2], \
-1.389810949281704251601062972792042188469143795621357462244221098607749709592\
248084311276283935952345999090532291381424446278410189024712968790445409719016\
556041828201384384863126893977533661567932599789122800443413306183343391265701\
976749669026882026111774166051719604183820613906716509410652573111891550544190\
421373189547452790190595719872110068844086559695129198766085116976298526774292\
7100275185804414809716276363015`400.*^-6}, {
        293, -1.79741974326512754133657959597359689227166037747634929599851244\
252728059303703799483290755982890648756383534925867887348778722557056463232590\
931745050074060678801813866140941150005379878449655764140767734769096556266313\
190116803134420823686337493013579915220541602012664950626041743267243374803546\
869137425102856234298415857765466829457545414705488311021922626840237356697630\
79819302959098638018046611269958639489815302`400.*^-6}, {
         Rational[
         587, 2], \
-2.099597611162953189384755871258315379876056962297319795804773401465878594274\
235738144921299601883742613405250461277711017856967686054931495930476577105329\
112794242017219800828923136338690175858489620162377051382792157838608533683608\
125201469987725437370954646859499997288350983314094054964418419899240081412102\
475975460433590289434865197148524830537747462418393344476439786617178267644468\
6599953203646203800176937466383`400.*^-6}, {
        294, -2.29153310214101734763354809792808689008608526194809502412529525\
303045546843297896417852874366333244044169855083245010695823971504836560132321\
894583283606837888209571626131950943379479688735845396669570615477977810968458\
441618422650240831440661636614728986109187284350957955828793139081768670622530\
573580541638292228683977560374055441916588896571983027754788761770133921516205\
94118380531942290513515510417313779738385194`400.*^-6}, {
         Rational[
         589, 2], \
-2.373357050584582266322009602478351123177596441814277948175620653141460399953\
259339887292628321715683480135006219934705433935526950886294968560282484248419\
217267471774520974758998351405824575880073149065998174790420001574289897693777\
635143056819102107190673368957112662269440026692187260390431105535033328537804\
123267396574329257914663596082649514287145843947613695624266222405726662232929\
0367770117721347275010685172666`400.*^-6}, {
        295, -2.35014568694408166449071214967126209990148669795083844639803893\
694342271762117563758057647809609427899475914118567746778631286209580766655733\
796141875930787361100786836111753545323674430280423798260001327466455889376365\
092973185392252459713953617922327401312524726988843428609699080985054675840329\
972678535562583185144019163748849829064690648797325540319021967132438606424274\
69965629897048689022134023533445727568409582`400.*^-6}, {
         Rational[
         591, 2], \
-2.230597308368611452242744803842599857910868216180322873931448077610626772332\
446958048036118812108486944479830538148050714109735827367481209424954033235896\
135017015763001041256047917619205208765701217330897764530412838628919669705325\
959671816280977803539040757070206846218648864134095063460599034927346871931501\
034998533581865033987056091153612286737524535079682564957768487515907518253215\
8731130417924868454707860390945`400.*^-6}, {
        296, -2.02705955176106323889552223515334334397758156758074459712364473\
222316533483274774292143079885622709128227684364102222093869622153806360998424\
309242204559225966727816107381436758621748940291176845607049209333184486387464\
251581422023229317709798458412900770191716832605962181133660531913186545045924\
189467076995458900303994583649727678679833542476712383442810677509655384480285\
89330637827925610079888232565518385541356626`400.*^-6}, {
         Rational[
         593, 2], \
-1.754450189468543518529748861776144922374240300904574785422645892929740724757\
217639610428415538263955135409173259786748845383940240785178877773364843000526\
435100037545119921532875617100933894720765482414367152714349572223513443371836\
461763389713373981881790651229638292365390264525400779435451635917924664617659\
538128023077818649375696269265571294088315406439964319201894662468370710303627\
8572084481455907933106290174053`400.*^-6}, {
        297, -1.42944746781261106300161192964091098233842662517928159059572266\
076858868762262602258876841539898484354333849229218893453464162894286648317496\
991086636515555731169725218111896876216241476021739022020509244174021084333240\
841735811125010828789262182256495411478150912810507305784450178079032994481498\
558597687473687067760945811183363667069482087169487896480930105135002750296429\
143523306185193142161656803611152816271605`400.*^-6}, {
         Rational[
         595, 2], \
-1.069704769010012933516494732641092849960032268251219511745107183346165242100\
258692338627715183055707039312474636377304440028861310672865054731918395815152\
003931480340196003598965041444311335421139479306776585375000329299413213580831\
860507107707471647428861134341686164835738696651110072986745214157913884990931\
124932220588920906100619654595508863603941503326363913511713082691497356533456\
6248714643584480428503731854234`400.*^-6}, {
        298, -6.92990207065581253665978413743579424972470380098350062071493586\
629993112180758072495085874315574976579488846086393684578386151629322565256713\
855996726255753151881580576589349300557664491342461192929343749473547509145204\
907461649956054566763321587480115846350290492168755757017893401947035541196666\
650439619437964227485283726789396150106084109227710693976006750109891472782136\
0277473944330794639873033756152216684532924`400.*^-7}, {
         Rational[
         597, 2], \
-3.164117992386700655397155929995410004589811588968808267427088125210267642991\
294858803299024015836022539997072642299032017678720055767241216518528245124706\
821380912075229113286331576636644436518995330607645727558866645931785266167904\
014080379445717766228859003630693780335628324936926072380244915702517280764678\
219059482822230752388760668940439459534006218298755088327523241158062142718089\
38661997727904330795378748935`400.*^-7}, {
        299, 4.412599435815171090664393499649650165280795924229818501410123428\
092951410368180942037884908311198666162341255218787376882495150613732765718981\
139245419557836406507034798984705739472658966956477256040128015049210268736136\
907727315153203023923191250587692897261306110817934226468015268848045306201437\
217378121638444870814954286794818218766347963993852993414096200131111649313691\
05587380029267163680094317217477182783822`400.*^-8}, {
         Rational[599, 2], 
         3.7468921939555437426032790220501556849801543015669950130462355138248\
178024585454626428298765136190589574541614628855780730669414183478228563531893\
639432275213631147851976902094579928450262465658854281915045358456938497795738\
537310592535398282883246121857113830706980870433837083762645227685087346381034\
637446820668567421814887225055074693344518912312199151887025965363753455120622\
47720094057178948675551578918140045047`400.*^-7}, {
        300, 6.636071534924754229354835623928861496923051780559705237546620622\
475274707826430471913305924781475961645460040832537221036346839830316983389043\
340867253807500660729654362712316536928399006051847171022026841050032803928397\
965040013434210471521257303438979951388146775251309586312870818740028987968489\
730247115697049859160432205588247611158511518919366964212560902439584983744580\
97639257821298045788804757982022597403657`400.*^-7}, {
         Rational[601, 2], 
         9.0185157412890952377083209797926739296699724538629901725910539878366\
055779679530671591846358049080636666549438123913876732432210361882863265955406\
163359281153814856170414797120734204930166897489600838085333891659907526432511\
438404505571246249764011224739285687662458378623868330166000012165437891815170\
586757679233656776233156897911717436572804506412663451432385904063531269965293\
21527865851958383109244069205538422655`400.*^-7}, {
        301, 1.083299318283971670134822294862119867341425635586979805210458877\
893929889462562726097838812595132825033064339086866394944273838556848166171764\
992891902863608117619605562965684340976745013842170107557681010086864968462447\
394012253989535605488877638559121252405082178115121818136313833604459018428697\
819435998128361978682806869949422504157818401033970723480945114418545424954070\
6549695340417855488983193127210749698550397`400.*^-6}, {
         Rational[603, 2], 
         1.2044551161587852097473250265469660468021558174745953002455342947059\
539152742317109355558753751260731420426920212037806822777421186371632770113423\
952364447071363465181761155453802803233997983343271073319330544038385512547320\
911013697315967400130053039211193874191541008794529804165779718429009421825865\
382110734123813278135662781472603647908453294395975243469642442466459358581647\
212459255544395214713058177739088772203`400.*^-6}, {
        302, 1.264905795289575653797532536163195139057905848689270724507708543\
662178421654729031306830420342875535824373396921596948797037479293707291244180\
394203074296434552643257808063607296664516266803659331570421556596320441922969\
838109362654658736462348010779333430269507051372430754668757713986512923118490\
748204724777047512769719887747667438875043273899287417431857114657751584241472\
3169300731785650791361017923349477747703483`400.*^-6}, {
         Rational[605, 2], 
         1.2667318151485523090271095540693055827609749326244210155684244780918\
996933803090648933927522511404651883297410837047595627685787722610457912249967\
945197394620534261783563223225655068771289426796332605908402120257117034879304\
450776811907337494834588361789660114695304669949407096653734472581484156533433\
662982795491958677277203355240473159903056471005514019336771370543162052991602\
466142633172795711506523303520480981842`400.*^-6}, {
        303, 1.213994581453324414593562769144560391804405997444401165491775311\
296833981373162745389153092092282701697329833167211310821335257115046892978858\
618366582713783337315425741354884276583961213665065018525184214776007976639391\
696999849025458441533442122220311433227369138058137573339422703757197047783745\
174015069392950295655388543350259233815554289252820286709736241707071828719102\
9768726007090640046145041721079544984665329`400.*^-6}, {
         Rational[607, 2], 
         1.1133591757967748456306347013925769303519305894293312757530959469336\
505416331966884067846344987850351125196692146769495997374106173920902789425446\
785467836383618798022446879294678121163225694579208211506083026893801672217195\
568521536092643895616868651280127839341288594133188300348883314104543830224134\
970060948034707522732921226592281572589603781033303719734352764195213212035992\
161719027371933555613660010008732164089`400.*^-6}, {
        304, 9.726407641353738603439963015850859943503139583787889048119497701\
562276839568868904548661444739281662032171834370753456395134954891125922841117\
770639421012441746553536487418010094124090391469207360584740062960300135268912\
812589260140581712672077881813062414996266922104838412232124022302086765933649\
123236102302634391831403584324686496010274901634046288112755613631512770123199\
626284600968267543071071974753119364079784`400.*^-7}, {
         Rational[609, 2], 
         8.0068514928895355439313606230430685547250335566780579650823753831036\
324190656016052946727801010359516467690841152005873643990713319677021995823185\
689075122432105713248565247316034432254389126809804318150600197826718777183461\
839713204486834251467472936912515832640563349468802100211029183783298998293308\
364752992079188866117150899581671147306510245249484810044119056998952409889990\
82262519356155674450288919041255713383`400.*^-7}, {
        305, 6.071664481561836901134195016932283348790142901166603104576740336\
666692012619420885843761478468250430104838765346019552825996891554259226813679\
003100334406523014773960890870462662890987201151116231721885387189968387579854\
616469719963148381964705119794452957413602946735614730326752779308942888122365\
116764296539258880625174460183225387734649884521747956396446632051902391655043\
674957151833940443657307607420273999623142`400.*^-7}, {
         Rational[611, 2], 
         4.0190026256631722595929981098065449807351136207747635080848557302906\
230158637943166028159331655525977061806776184375089226158318827177266664824596\
125664248798343016317937434854968745876323639745390730507850232580192105413439\
958157405869392735835374065658218640260414841978195984001367991101323703491683\
662136538853471712859218462015959859424714240860130554592666275354800459497192\
10499437895830851307873453058871528329`400.*^-7}, {
        306, 1.944301593212748299625948025817249765980557292258204212521912540\
406099852788205585976653803486411503271074804395917949344617252337784247865109\
763935686208655075903748145766901337210071272643929179278937834940448800834704\
716548106861262149551253452109744487397021743181572176397077067431783622853251\
902629658447021865149009036914541148005687172474164595065380012331369962897955\
610544633343197137461712714820339624596252`400.*^-7}, {
         Rational[
         613, 2], \
-6.363802469601079272373824413190406852455767752817497633887553645937814059889\
019616327024169939402763679757867187459362782556368059732778235501105369932734\
921594078710304610385621710578092703035877579110156021609588942339071333934156\
325927017745508884371132575688748330873926475183678842802027314150897038610735\
013721216184995822000875174339959430497226148910150611604191523903356426802995\
4190949761295887839543087327`400.*^-9}, {
        307, -1.92459957684080349168259769036180479349829747186627981085762827\
876225338761471156802859130503767440648233405541966726157693305483949441673011\
442771306772816718748988743551892162151542525213478590730224918109559287782615\
043691490064579080329716661949779202113792996701723284456139307517729783876244\
211461443227686370179041981198277144590273638176843281558294958035271571992242\
0406035952884565458546259090668021783622468`400.*^-7}, {
         Rational[
         615, 2], \
-3.571599538513881942542970087297004074779088315793441611751948552215514773691\
280413441801693162535739285994508843681274002197076035438296269263674570264083\
145772951657964016593500400287766511675126562786144329816454307360907461543477\
567454625069140872754119592807478574981138920784176014949374603835623471777836\
557614552320293661628885801717686487257556727506614566740770765894550586838496\
721812196348312119679475867884`400.*^-7}, {
        308, -4.95111560098947320225080063110207725950541044121019529218894643\
022298913647811040323126304270085053671400903289493108207520189264411518925483\
037603895670099679669654067212966293604130417982607237412949155933005884116768\
665789166572898323113917944679671099509161851919902262816464039718004821498556\
563951341791470196930806027146502200117421615027976251849651924914329613812746\
8463327645963845139882994480957833076798787`400.*^-7}, {
         Rational[
         617, 2], \
-6.025244430671987813954445584466586813543557145182207409967021273282153105703\
104275065212085318529435575704024620578442117636883305932881638277088193975173\
438258757447402402006772870825845512485213433817922389634913833067372301412539\
397632235763951310187653716408580148751094787301527408852588531391073321989197\
215390890344895659007700282363729864488985069592708386713591297316519293915658\
206023624380233786053325605903`400.*^-7}, {
        309, -6.77140294947316853184601200234665437491390804068031519625230763\
644018621791126231973939184762200389666437526679750810102946121898843261067316\
361506947044950439567911154370198009944013367351332597470738757623526588161637\
142174868420759569923491003028022818902675452889058524371561424452392615672110\
480915910659009443817117168729816221265063620194031308834098083967991332544805\
3080534896921489415326387302194499044346491`400.*^-7}, {
         Rational[
         619, 2], \
-7.183313756772407760272995599488168358959689122556621809759311288010129080208\
357486001295615149987855813320533006281066457771540121891416639185762689378272\
697722448352253345012646232474757407694107844049000511058670370132092394814386\
441900861404591543089994246750603466999578685066168572860594625072349833664724\
676168221705356982857058069409339073106858127936309917877824060190399915078137\
73490645795595683046799064199`400.*^-7}, {
        310, -7.26828441138719811836318791438346751665712212200410110395469018\
155978056427739984466337112569054634477903968323830432279808680967541134968114\
308935779095078424114018992851572936290517503539815667467330867916354596289791\
724632455573365007997079133148239038145790456920205381474509844558537187687121\
183306088131351689781706047033558916520368317022050912072605133763156415954348\
5039799162095959672721339906856809435384357`400.*^-7}, {
         Rational[
         621, 2], \
-7.047504596629796169811073378034038977846188982876374973467234734643212223926\
069913605324353699831799195337901600728658806648226812275034512464646107425564\
055965753158655246741360294498745105038012252184691470643248333636917242282973\
989741826259215129862217356942106449459915447672422095303813726211074075008204\
511240537175471565438281337545813760697207935867088393740766371666484398249632\
060825753406238333843493363628`400.*^-7}, {
        311, -6.55333719690422796867052245001017104074703108060437863767561390\
124047325817751698280673085204811591827549628705940691116400533106144026503777\
026455761513312456635790869341776221955733882509696434600708046521416160441338\
352753781885867671006012530338646567715208119663207150904148303048130322933868\
292264658021139307928417247596295609787652828449615024297203860402318775925327\
0732612761560289509962416605865466963185335`400.*^-7}, {
         Rational[
         623, 2], \
-5.827767421338678375587974622548259171573783118966948717718129022201033596086\
325746363305225059398501129995807148295776940700489978719538687970002600238287\
492387364528822563202495445776631466269304309114790639127142353933118299845189\
493492954578108118918160487125610622671189396205317033428931221617246369262195\
529757529970391806988363832186288580673937651473305786252222671555835173187543\
720164207941980066221378082146`400.*^-7}, {
        312, -4.91697372088988764184227355030254747015438435868652473816895626\
386053683602476319093700873881391309731375243410415826148343860328301516901882\
940439698085386056787145531285399310087825031800521383945302866416178247958449\
491680006238795098453934187832775844361704404451507664484847958030221147446305\
917653535024073942629107950568886296319643433977290826711578918720400079609771\
0166859621213762816953135529103589618468344`400.*^-7}, {
         Rational[
         625, 2], \
-3.874583359248643625477599438518281771682355163377670691591181009986062554720\
435539666005656953557112059971214680347955373898318582055723827127240472113406\
740040144831683378270371851069994604089441951384444616084079081743116804301506\
445350992599336098538500709637340776100904040539262734687052583845471028633804\
704814503418136483907107203468500731564463626642786750770963047719095977328265\
598060388631236312541906280893`400.*^-7}, {
        313, -2.75445311040808077049251994734614492854215900369747057819322085\
574958094490989753545587553262017900923733325184176880610838168358816332596304\
496057574682425231764728021569057688749999430427490782876579846104322528556056\
716953154285632481257156215147136791349336116941993644243375963377172540071962\
232107242657841977906183099385128708285252359811290210631946909359100353468169\
0409007845912029301210426331284147102920652`400.*^-7}, {
         Rational[
         627, 2], \
-1.609308241665776694268644432212324268263592044470433846277370737207213890752\
763314104565264682316955955645525785780966158328216090810878434829591151721626\
174646393610779983199197491124378393253923220287650339890628549466405884071714\
233093528584714955598769387503551557662016685778743215840488732274157801289966\
303259178857031862137025994859941208252398804630412947790142793757438560226401\
14655568173491226730888638134`400.*^-7}, {
        314, -4.88040336733401525178943950764755449591602516596540482282656183\
797083357463913080447289864592654007111101973856695123827693820369090171194367\
595428789214484075163764908812383369412560435803732905382378153090481128687055\
517384357060324031029868725333305441664270820534380832571339594311975285707063\
111257480254265720501176683347785002463354975486379179555065414535820318808185\
523501689009054913642856503840908751989489`400.*^-8}, {
         Rational[629, 2], 
         5.6084685302468264150776548451024161056090945109085385174816251648826\
685912503888801284883442173049052448651704381792546807102916865780842075415832\
456576555985899089230592022927540521046556463464408221499715131745217360852365\
398226993018962183023727955339483718880734924262883393140632384149775916409774\
581032779209115054823942597105255536439861925318152990100189717535637401637490\
6506987249191004657314854878421681142`400.*^-8}, {
        315, 1.501603290652653564670412390991691257059552700977586288394603403\
364555174353028150339685847926900226124208148632040761945495471996831427583112\
614560011770948017702205861472529421268040550747900033803573145498458029848717\
456502301629261030456710455710294805917798245358110403397405357843835754308527\
385631484666174834937978106957099945566604923563517864686485388668335685592082\
94593038637854981986163650800923976743786`400.*^-7}, {
         Rational[631, 2], 
         2.3020208795564132022592712189122500970373309198328616790145012051451\
658166393053902327677116680789048903119976500369390227741111798347257231442301\
828411895684587313827901402181561971649087296836100577219038473283927464958541\
653834409306335359890353834484369936130785130194878077691772363785190231547666\
113870640090296035681808129771381386306142746468298841484767578381136283223702\
97448203779443835881438760906492539794`400.*^-7}, {
        316, 2.938862469229439237578769382393814361910307627851271982119934209\
046385690964253340665936619389917104964572515818875631513897271447833549290184\
490448769651913274188301527657292354675586187335612839979815634637847398731737\
241490910167198984992679241680061165195020447032575705502807696104816045887460\
698772691644224766970257212723335287119610606277756695900522856498781262055002\
369568884272069812369867269643763517086619`400.*^-7}, {
         Rational[633, 2], 
         3.3976935296460884006863554707213061370149907889340320393940379042539\
355121325863401464692858020846522754534216885727088392443139582864455112049837\
735229163484800680425068187053706281553646106340426652092563591785542341914878\
288428856051144623739626217919985712017508451157403722959952525634471014290374\
762337368472354945340452295496462133361345222702165374240925712529582116411896\
62304866971665346573699987158112827609`400.*^-7}, {
        317, 3.672816401171344980994003819052841174955562492867628617483260563\
176955849404456483957462382870348829426001517050961706487001061551562977248366\
446215802154260035203258351406744435647883462153310800364249199156224998368172\
350306156140488385358588760968825996292440969970158956235313977967197551959948\
227641239440223569205161693293515786627010601323406305921700649006300721003215\
513793543182180312903525705693059124140319`400.*^-7}, {
         Rational[635, 2], 
         3.7664482268983765092941124807111500816177140703052497003224509199364\
091854848900045453726827695003082448334654850933927204045847127290612437796203\
846195528822641047756167170217264751633150991763521709197461232159245794000823\
153472834278014435655399524573552069126790984817311937270615781362354621026904\
742955582670133711427066064461185737051156019227200676445116608095957714660393\
0551213936858928476503331055347878409`400.*^-7}, {
        318, 3.688208286139563303771906188766906160089736868599441413141902402\
257578777982329863208838850302904748671189929101498977502024472601395262361780\
808491521644717439932120112752653780166129766679500854300825934546869183554814\
544541006741028614847379510618402722026519371690517987749742958666458836294379\
622030228520053857867829954662778449934414798700326162219673264007105418399737\
530401765449999308834726542069857223048114`400.*^-7}, {
         Rational[637, 2], 
         3.4550817215282197192039982268112107031971540241497186107113199449510\
803256037159830174736174866914988642874971639883721360683694667521773487833425\
881206710836609934641074787516944164075476438471320707036241542253287704457775\
634854531429446468230402745601078562323137953146515692275646204602468181417259\
487060240681684013655805707226506835881824969231634332847790811983088004138965\
70153999791988457693131304430908694605`400.*^-7}, {
        319, 3.088037645677833561560488192124654278525761515992934393279999730\
931707805274096772517972107464811568322928902477276318840882522543832195398163\
172535315907284087470938891071791194053542155664133511964382865015613605007277\
423605634936818422230663169980026750607661729546317424399730085175473110636115\
511494591789376025866532050828720718579855059866005042717553456506073500162669\
414087436261861581446285662872500180584304`400.*^-7}, {
         Rational[639, 2], 
         2.6120883167578740078676677089732544264054110687917808553380676112314\
216592804808612797148864603185969231652953864917909469364309119742187537088651\
223317803009759540828878287787777910352479636135468388292852089129735279121251\
101678885152001998519843227089361241260318714566123779018780830388505933324508\
865494649631318768757868999575149690758908612149506768801127896836869583319108\
41175711024368745022045869690065536071`400.*^-7}, {
        320, 2.058585046293033543385608586010084266335638024839687980756617889\
790461159400067972268480901437953250708332011975796668372048188504076734395636\
195156454230027369411192076496530795863111049401840745340008086931968957286977\
338792695686997632679355730970700327136021363881094820845809239134523175948718\
979345427359997762185981405746786086890031715795183648916622943039227493823352\
086695584338551426621394706314434362271628`400.*^-7}, {
         Rational[641, 2], 
         1.4529080340711926253260067159513433660576464183639524845913641425159\
657765996667100659983622187623246034552408260663402581240902426888267607134858\
060453747362839882418548818917313236558104360938602678093784947327353109795583\
410686917173780191013127959064016314338816055042477825072095691342833957729980\
575968639053300644670252400019507386965261867357883043349982326146242838921904\
33947016941869505226661380161944408099`400.*^-7}, {
        321, 8.267248684203785838063009903629067056798003773980046081023865348\
323298547745730371717702629151318550996493510789997023212748517503301481438727\
278859408396891643250899036972276341083397357376090297806359801118191917319420\
695493080352277515078367867337627210221769416044618259729158389772953554179252\
948631546579149131680853644159111987001315002275782623724510260137316554517134\
48258428749719200202929134919259705512875`400.*^-8}, {
         Rational[643, 2], 
         2.0751409160381795030593643459007073729175359545250103698427531768719\
988893565004723799811981308290063907610981671313818670617220853678359001026413\
814481197922507846269491509108885662687598949965457181695896927022537470374804\
021279850948001877335810277383483990788921071395068419850627532704772443492002\
499492757811772817152736987020269155135373978926378288067939913522735193361920\
3016971796977386820190178769816785321`400.*^-8}, {
        322, -3.79389558432840010891227827543500044407164107329921387199695468\
073668841467723129836445007682658291641194754575558958367445219809799595492680\
898615049736957477099222621538291927664034727324513338585767538426307456924904\
821870675511985908414318115637402152222551018201068903854835210751141136641009\
707392171845885494229344396045968659096773749271883035494606319242748427926286\
561626402310560041772691775120448086324113`400.*^-8}, {
         Rational[
         645, 2], \
-9.105642959957494225214548173683802595570195797222806716475050960834826499693\
064350131039388988887045047029292734275913524301006695437438640873857743396819\
031771349510589096256731681727282003865954263827344355501505130820856245423525\
469290528785895614578912325958193366621251629249473334172057906610749224956177\
633704922606846802036993216654758435965680960820408519199514137086767648150772\
02992194949392043087400500051`400.*^-8}, {
        323, -1.36852576360575533892764093102687765801162199352728096084156492\
972722340319860906675486573344610656265776672818339495343522020694575006290662\
623507786749168770583038159561427914457958997651436065373382945152831229303100\
514638561063724824286746627935646521355873872518747313279297038784685768298536\
238406147485847005368524013827542337301617404251934923559944053767497892076290\
3548423638729350639886260765439983777529299`400.*^-7}, {
         Rational[
         647, 2], \
-1.739924890697675893403317119211506701546304942642512241924108302198531549099\
646428868434739161327350471763023826504138363407803308280135244726483392543661\
320691766052051664625650107397640535652045404677305989898543299474936383935650\
683144257026680012230001750615432566288370294002216484574216818554250724678141\
836148527144797269119268804158163899379818386886373758316134410333701388268320\
03528768878228399166078260224`400.*^-7}, {
        324, -2.01445362112448840647697673726923567570361937681226605476633635\
790220698416352317061009363194400558222061910286438020769107964237375841732414\
272058358764297059726860508822443943568192672794190909617002958845358079252176\
227339560188798934001835203189024138346766998513417411314506146868057668575720\
227467897802771080658662777626932789378258240525215345116772480093132709879580\
2312864196288967561363977814058576347522121`400.*^-7}, {
         Rational[
         649, 2], \
-2.188709152063572038502913254796707813522806887679488126482430541183780005308\
040839923741934618163354254946850685860259344968438889459693136063791316902421\
567134422645949247209994619903322890364094399002728262642023280771765804733707\
645685031025402554756324476242809033889057702884109088649776545612663257639318\
921863490784329833500566577447790536157464101221250825850700875089804791896594\
924960961798578598449539843625`400.*^-7}, {
        325, -2.26272602342840655687403469562825486287454499473260822097906258\
131340770192936408852285211926850448068601859788388558642884272240286808271897\
966955658646212193303157107618594610439436643386381116083949193253903480420125\
097283055044518250475379993495443412194569280576048497352773755890056470571410\
294846607785210229139999192547871720222152982293260360732996768404745820278079\
5466216815952678973779834609258042739642402`400.*^-7}, {
         Rational[
         651, 2], \
-2.241596179528895122430212601958285364948621943364273539042178806410377119062\
929305052750924173831673184539821891840997371649549630409780881463570292492350\
310347023372980024416339668787580826031193874770276674521030589631850417987084\
428532512160274213189446169599185462872846719989696950495409651827015826142872\
280121854860801153706408825997545958798903370779329187031278639163954259230194\
101123597058700095763670298394`400.*^-7}, {
        326, -2.13019654794214840656687493599490850858374611521223453938124807\
534805517691923351335575955123943275680546434218062668650841776766651720735454\
212534614940834454837812437402079257668079393906921032082589976205459976738382\
099580862601369338627292315366171146358963247737520907376411075760402953097472\
683595694931499107045379949627538924787812090731245243532430404254913528834482\
672129629249634816634855761367581429365872`400.*^-7}, {
         Rational[
         653, 2], \
-1.943452005790052803432721253092142955036001221359905700889915216723203393349\
824042504923150447845121369141872730956062797964461218543687361865409631504774\
699116278468632789349105791858813106281452972618239760934364293214794888234843\
416778139573545249205938816737269406699295935547823768675514659081465983509628\
166396558662028511638106558487693324499725516921367704640690131769512950488321\
893425619197438171109064944451`400.*^-7}, {
        327, -1.69355123346774706732499271034092942417009247720489413647910098\
564508110985502804486861663586496908141875590112200846582672417175263142455598\
259918717513224685826292961395826767664781452851565048576776170489404105854689\
818003056186344417208595221580589908541898445462283893250443856718252848130141\
962100936976288319143427450163719141756286240046089551015016672427287078504584\
3701798802464442378214991289812461084689712`400.*^-7}, {
         Rational[
         655, 2], \
-1.396046474264478782910787231861847981473998611999378446025511462271852442669\
513000867149589695337252673652768613641522103366691724793287204898447487132459\
783858232157024727894174322751442762489751799514773100197918125392447338608627\
032078018376223381851481253159453424315290810950410055605774120926458840609350\
982528773207841791702478088088807717666684497486028518748527259828305829663830\
170154208922116573107133055328`400.*^-7}, {
        328, -1.06645522428658270613176179311095499416969870464746222942327112\
263510053757587776326367526905833238986308707907673668722671123974786214690067\
816737427515850953496338638914710025638266090608043640642011296239378361853360\
639940611195275650192444917312431118386606718055576110560211889174429167555736\
733336660141546776859754388491230833871583536161825272115477850098056379558150\
7198917159765302883545919519337519353057465`400.*^-7}, {
         Rational[
         657, 2], \
-7.216936448988149977497168077635212447628097191247363019255467896613037997956\
067347741502811596578831420834630675393888673574211275563309364526651958541136\
072595267091342667634400164847838584169317583474787708390754422405669983174308\
908225606155298944525396533467467222072532703484029115395707311865251326732786\
938853951582774073597611012498324527462901446528618956661562797638007832546708\
65139266598089136760145782723`400.*^-8}, {
        329, -3.77000727000863427281068854533187558271218245898081282639009578\
562914210810862331114811411129251737680416052703420802316284935395561359990727\
047516092456028380754591645777169535384358418922552583091258481656315043978586\
378840910954968124089302987630486923236903574606048134873676514007042006385099\
188299046046284137321794124673845161738542074750884417148706030609874871909556\
593663065474815409018679492503577948270625`400.*^-8}, {
         Rational[
         659, 2], \
-4.692823952336457039788974047882924462177101362002416661463650764452644281112\
719503338402022966101263490167687636840334041115131826066079863558898972420296\
962397547942881379841641922779778294314500753521764177804866945573634419779070\
068967948260629089268658305752640618703109529696071803553647345908752254491746\
766057848773893798583012680220423560085359386144143907428305599729168260448133\
1966326919609909586439547983`400.*^-9}, {
        330, 2.557973692113329515614688713674106855962651012070130082032324100\
508449947803194834050469013196015584168526842893875209914144943574693084238472\
286546360139108263704922018867966161657050492940486016106065285519329742541289\
961448076077992820026342298303595397989665754428999169609747845259649448602160\
627055359827477052280186731147239514091825260076812587118052171624435870599285\
29000735242103118503983838806549785482227`400.*^-8}, {
         Rational[661, 2], 
         5.2061499386582657842513542824107227503420429516233538817435742509896\
133891724012752087973603515657559731697618152146376817530757481796872964089314\
736663518062197193621352476746081120689172064957238524516840742729943210220439\
119757715532740515156477667814767815458444710616478758869603411421789264013887\
387461974287817753461645954575416788554327383096338792843640170986492451689283\
5540601335273486338100093015786321131`400.*^-8}, {
        331, 7.391873243624149628776119333347173626087054257344827007167848030\
862648262233273063391271789377512426238320116676978129473368364149823623683522\
532665376862918364224381514171450756499050790897028505338707022716910937116817\
606040012475802550359474303993967571018968542521986170930301720329403073727375\
928444094004013727572603113097698515237665008401000659295819466308268812596277\
54729392363606602977703544644121534728104`400.*^-8}, {
         Rational[663, 2], 
         9.0547269717082300724077498678198951043006348750702174647554237193175\
201102320128743845639720829751580211669595923460979267428320321018733428151911\
106029509522834777720264800084644209293196608632338623225963962990256878553831\
516071230754200139803755058954548686933646757421723151263301133517847792955747\
670715502326042343215988401862691526525222264933847046808304801809356083463437\
0791609545441020561974387685234110553`400.*^-8}, {
        332, 1.016964621688311773481403006844785814436143024242207735248214717\
549907250143667124569645803876297603104893585943093656327801179335030311433866\
596592871408331564664004479512940241895657214466840307317220573106340411482622\
905208085631947226585894233621835093290070827397997991396200072133452437460247\
917520971852179134213258108686632421198664395897183789149684606459526598095401\
985264900255822510085408807133673739116071`400.*^-7}, {
         Rational[665, 2], 
         1.0730785479686966652331409780393527572960875182465841333978958088896\
418349629500576466296829237163009709329516557347226896787592246677317403148751\
230121991026304220783517904453423111574022851890752047006129334619432556236752\
547728987472432092704270573755186413418435054537217753499434409956640322720224\
646457617176882708331830335391930785358486227367271672536440887984157215589050\
33625811129409348642966747714108968233`400.*^-7}, {
        333, 1.075717500225131694186497760194713328074911048553853518866295818\
506435658175325959872779474883315960359303093308473720207674108326341472694929\
125980470735508337051831438207131890956602766435574501146197990669287706986520\
080995046972159408339437420361289857096494862467408683460798075398917237052536\
085355405518879829141942814309472350622531727832444104258446508523262407044321\
886704752920451389777408733908727524126639`400.*^-7}, {
         Rational[667, 2], 
         1.0287277042277311827535479597124836209248270469138320693200647808072\
709789125887157658193490106774563522863117359299932491928414440560195076002144\
749223636862106232470865692248614356517183142377245525142097455893736232648201\
181025977360494470391974863322545987946123569589674515877947359452319009636052\
323042042184280349371108366952114754271995068328225040950468694696710918932568\
22248559841220260792861156570678072025`400.*^-7}, {
        334, 9.378774679451531079702547778510192673828250848699766096344308544\
250285005955399362992446188551970616313965892759917018643528595436054496249130\
557978816253266457584208596645546537042897650429606820084665746220525806303128\
651380031183185446046012545012139568094607456802266736911393619267005917354748\
707602569199376007972138818937156048572214742375911594698525070423408280227807\
59094849878397751126993358144075891064617`400.*^-8}, {
         Rational[669, 2], 
         8.0997713218191069900113211581535814409150090488434062421222895127410\
074616459335928748647158365681337644329240334975593883659729357493460958056486\
798579168394898312710797294528799523132568483994378140417212355996048660888751\
722669896694566727216905172830332175973812352935509173108520574657870602729355\
484403409621030201782320553005190353701507939394747309190323249236545505490189\
7840151014785595287820113412558315324`400.*^-8}, {
        335, 6.538703144639563063950781018125333407975501777647950048446615516\
057246618380313191114418123898738153371473411105763376484373433791210932178763\
091427031964986094560157048834814550529370189687235308259416158502873034968608\
675751618290462832777994998208842783482037481548121833220325706194214164824092\
393040796852819343679138654875889504291915046967289555148838175496958434736253\
07906997797875350003433759450874233809988`400.*^-8}, {
         Rational[671, 2], 
         4.7815190166605232061509805791565929476324699689052121534227408860248\
807020352517931317860510190902500597855818446261962932357046477880834914620076\
669340610945621083492627953172491864415519493934517909971901024572089548901642\
635708689778893336419621182255202728598707742221896645048737283842696849502457\
615960633286188780558814184874883156654636911175067690172514922555866636617014\
0047073077172451579517113712105764552`400.*^-8}, {
        336, 2.914827518620304046667565421466311348142895596626552593430529871\
896678098436004790277592651812503410672990559707867770649107535056966741656405\
669401735201395090001250487073548487210107204754210973773269393274213001503116\
125190543062887009251025545108512638549178376464933346472648215173979917737874\
381571509456886000352530700849087204557626245281539312797830117916628518258517\
71483896725088348523414446066506187556318`400.*^-8}, {
         Rational[673, 2], 
         1.0303483953457805183070583259107872988468169457393612275621589426744\
333101024506392828642434440712333625292563767088912828274452534837756252221113\
140142935026634153142834174142588913187080221037830043390552363104900943215077\
403811212643456200235076448238334337118478339045846162313830275360300927327239\
457744497362558202154010665957194127010139142155382383561796129563606993402880\
0471544364060972516949803290144701834`400.*^-8}, {
        337, -7.94767206435194956393118287949404512448432379179554511985234183\
067810663163140104280815114602332430316380081439785266547571837395017167847567\
150847987871087047673790940349886438551286078595063212907734769713087844333777\
375152511547528768085770456540479515741191056669571728522730444867885988571026\
911141941306315535454968250199600836518549497425730175216781451393193864181174\
36918446161841533395323759673255027180127`400.*^-9}, {
         Rational[
         675, 2], \
-2.485643418901485547622246788977433530852469516656231153735026957940538034020\
540194757966211359555012267876984932450488060947661904827349235745920479413581\
137226658362576772213671100217981966533462181064076244686105551069110743735254\
174962446774252147205566827193148174277846037390252776045727953988975891348369\
960912707892702209832626367451301938905463909755259414837615265469394978705789\
70774443446853248586814711457`400.*^-8}, {
        338, -3.98176169482332514173605671630410378845030433342294426335181189\
049181084826385176754824342740126419200181709572635224450874003198151099746201\
213528513524995029765253137649273151196628894914969842865721652536419839217916\
656650103424459561795191496705042847655624106732680643135790794613560207325488\
488129999906687221904898413794172320227661036044623342925346086911179845184340\
12570491809859345776040922904172635751957`400.*^-8}, {
         Rational[
         677, 2], \
-5.233684003454028152837287243093344406250867098465423993848015534300958721783\
533242905108193918470769456367548329796767651877666602611434947111296137883928\
763289137824085606068355331271814737614050140682657421574403527035390882168627\
171878722659016978420817767427271507396112576448208287612367757334804693583674\
728172065797099775737533490289766978877642784760140985006166853075147644866472\
44343726629629701014058557199`400.*^-8}, {
        339, -6.20714378681402065752469758228181082783556783578926888150278337\
695354732913305156377344595900358202553913144649478439512498203051840414082194\
361372261472885020280113114751881480665380511527425311552437977546223332454883\
098932783139731145231766565134187086938750696898785154883738199016374585726960\
025837728823799081748053040112895329801285960913380661130627347380250878834838\
322395692112478497080136992205239325534433`400.*^-8}, {
         Rational[
         679, 2], \
-6.881216393301353568488108578469656243045672201506330092139259162985897387309\
776531918131899764454006403650377687526528289573700493981739652995970606022916\
004486113816451583685251322968253212359972928031263230519919878691645424206951\
579226963537705576622236218293197252353266613759024501317447941503247167374641\
962264237571814761588909844720519040251461541784545909691962165772102897208702\
72945297841529125381753308095`400.*^-8}, {
        340, -7.24985530826628479887896803135765335041359438589934852529280739\
307492344138118677256467970530269142075100034050387689886694202130977100055549\
173158055132800126588387848404866690871289242146689096677189532859936816887034\
838306348875475968617012053446707044472613220680491143840963650197509449303114\
801084813042488962443387115732430283701174535522211247916807017656774436397519\
778381524990677760169166986147361331311552`400.*^-8}, {
         Rational[
         681, 2], \
-7.320733971397319116835046569506728666574738056245397338095444580885067444265\
772307116456758003076126409831390338296409802489138379146877143799364661778393\
568720986117507975078450779450484481061225116149714254763446853932453595537427\
381062461984214916446959321557510816550216833375963356353293577230792601747462\
789272164216900091068999464229556540165798292253951920329867447519133539096661\
88269058052477909446228615667`400.*^-8}, {
        341, -7.11210080368699896502470692821568766103084364522729830332499463\
440614165894001145333011840335218117817412682689833482228602188902480083143677\
663478081636506222588350214253573932117083804361896678101886839753249498956554\
456735987139911176381161058245904054180095986240581094863264761376918071000465\
632391646341616064764876557645420692781539453129150915622427684566376263462304\
620667268335529817111937609942159475462021`400.*^-8}, {
         Rational[
         683, 2], \
-6.654375369974457770917374874517935900773918560916932396932454899363540398413\
737508246261624143989681869019300345216470480297743928929121489630203398071687\
257104820161227332752347225391852273239437964734556734305722041374952179967003\
835875785353326305282224946836639403424347513436582768112023316202398070322070\
902205528946757659040511835306795096799950367933155462920652748562490151786323\
4547245373130102342243341618`400.*^-8}, {
        342, -5.98395813626343927112721173783293708918572178250424008247783120\
658869298417403437614765184796289536638384305799231604880653576976320715343742\
744236119052352050069815230897544763688673071411613440445610630062646141498989\
364952041239611846189893731524370675710858280066727738279347788933148343928194\
481024330341437125703363637422135079037664241128437227754183640905120598048459\
030276336808480098830435258038664314943115`400.*^-8}, {
         Rational[
         685, 2], \
-5.146639098123033448259696544200528292535314672102166313697125540283160089431\
083359367308557840841634596373232430895018401881583618409772775883101834212519\
285633573478164883654033251699746572133699389443042339272143092030381531451498\
253818313100429186412499885736272685126287720916703594504142974969144223965127\
632008054231109166177767937780678946185115199308213743144755803358741972514589\
85677147995739942935709526102`400.*^-8}, {
        343, -4.18855253881292340220636536754695517032149023266566639175966665\
748358004210768236828253457899904205521105946013014310423188498380602111656716\
778048961879927163138131776479812417165603933999686721537393648119315987191477\
784475114488781658124643026150628069082303232283276444961911359188740250976696\
308641259253592837305848569558592503382977997260609002963714591636406516124897\
292386926757178719758015559291301202629876`400.*^-8}, {
         Rational[
         687, 2], \
-3.164386905875747458058333258505132436354242333604017007379152403348812666098\
693929822264876973777986799007146090345069202750154973291402818851737194871683\
875340062832245958944037855944418434391000248908298094380642898522586258865760\
342121437631881003214384895654856039453800177771795673011634650146449030026860\
718882457553669557373960543302547723701184449958820198959318474023529868120392\
70739330954699179684655444948`400.*^-8}, {
        344, -2.10732318258736933259724998242410950881189042699757427696223786\
199739729791111021434836411196531180856994518753702243781255744732323483186196\
971093881399981778268384403818190020098264215510556822908038450046732135068308\
778256786673002591596613272317415393083857140715437236915314885829427816548549\
801907885668038240522096353275927922875712480357231422730368368543923597194753\
516959326063590348647316841556832255113057`400.*^-8}, {
         Rational[
         689, 2], \
-1.078217858188875253398968549680725343755330568291745119356096123534337781838\
338853552110661323402576498676685080905590490358638700367142307195959615935806\
087646803667030910241157399086648716878409947136063092451463792871048256340594\
673036011358906731504129312389818549646592601997634408447051812042453307294308\
093800442339390718879924539661155159678176347218870800004558421431747754195862\
6204924269281780446169410359`400.*^-8}, {
        345, -1.12712221708638980919333824358528254614431595346463247313366259\
675340495077290622640665466248809294736009799725791568543484510280472353655764\
184481471141037812621325539941760537775136484435530095199695802873606926517555\
439504898865015153537986090660779672146123870020312949615181383527383486082365\
649731871913858337569805286889500831575130396712300716069673168642795873951023\
87886424929164841076592535899305031162968`400.*^-9}, {
         Rational[691, 2], 
         7.5223642481678610849297362729693665411498984188637262609494301025788\
567435480464095187906129098074589093222935457434731955090131134495312002304451\
712914167003809099511997765318251484272866252670510804879090822714760117000939\
280352985825562443149576482874657266271521182187554887844874505581732631170646\
814468236450317590654804565213241320401062363023553222792071959254716767299557\
877802085202822818847791512280512695`400.*^-9}, {
        346, 1.490816061126872015114109831565291888346581598639598785552529982\
874047965790155731503554271168281634652705207053341319462635575302612982525210\
501572083830909797226717051280992244237133942891108929020312681315022577821539\
089962575179161431881641792555657207325639320796935915574510834483456787637641\
228021124835502963531997951149315734015129788336620786888087009232449598609469\
73670240977602914383599593998801520998922`400.*^-8}, {
         Rational[693, 2], 
         2.0771195242902399988899146716147284133357167460019036805524053335382\
178602275672548198610377680760964797258427485552434247069822558735777589998625\
162114186949568008870464722298755493992431682192449028734995870238974125826547\
597879928538396497127838517552686078200406418375377633326096560328574801232170\
232170242972906670544633958166913762463883195738953899542371521304799719939709\
4930346401738334895297747745427510261`400.*^-8}, {
        347, 2.502647092898943449477304794573529776210020632130615285578547746\
135719402923692665018936185102849518959511904684270375739933061002280618374909\
286157998228088217005952941330490701601593140420997301802072419792466022830077\
756938642901828802162281698754189672673249082671079027949413945757102772826407\
147455358689740179382800078893750084760602456553627538962632752970006812582304\
80049957853805962684755083427780716566424`400.*^-8}, {
         Rational[695, 2], 
         2.7601709672846177397493741930884456558813473998243233765132686837616\
171108340525572881559274184275729133930765126972464018350766634187205067283659\
507033841786554204658838404450477791341492436338871201839860171052648994591398\
367886747785250550296856908398846463027003193408518263506128212279968598598933\
571978004062954007215879159338838391816758940673219630629469203519209149847235\
1179460302117105741009413317691694596`400.*^-8}, {
        348, 2.852212426988184177837497851196713839230220194176564256431324339\
508879106289812776724157581427122496380064431124133482366600803803742983285995\
280785808907035050313498887117685655995552423496490620940727567720976516043468\
516172350295826350451886597823196845206110535486147049314145183911266347604591\
976963789549377708951344624900442793447392118306150308457764382069795834117340\
84837446004455572979244795690036396631376`400.*^-8}, {
         Rational[697, 2], 
         2.7865117823220134120515259486760875017406916783122436828688007575932\
102518435197705273812048292884589898718857246990316953560591237866913343963055\
241525899904308903488416645343647562892652476320472821069603368403085511457707\
117127974637196575177692647603757442367518734977348117347142869412891454900698\
919475723515252529012003819067952644247933908537129175620863487326445854813908\
6321111649110499517295030323315723945`400.*^-8}, {
        349, 2.579068437549685213971275569473573151898294302183567823909690934\
573389576789595606721996581712629305102136676055220356528469298094550855413612\
899655174111778777965244402633192054332773888060381121752225689243388961878950\
529489204323586899002559744607244887515556520548836860982904440222160256513112\
493685313693274270359371838405648023560882132855206852101457198660378463746242\
5366068028449614801203345738462744181078`400.*^-8}, {
         Rational[699, 2], 
         2.2509071726253224572035695434904646053234135062595314355989122591652\
434351027070403372842539223873626386635450698712833284597431628063271492140223\
075802375294680213862072576315466603081353368683893581960928079784002354661437\
603491967815886325133437688705725563741664042624547619786943445514756797252886\
775857317990996427670922705075958290438499353857547740641761821636580075907923\
9675307092053719850351358854415664939`400.*^-8}, {
        350, 1.822860571948494633695006766154160519055785939681504075945427478\
558844400585139137489847602112248184552745023493122005397614154058917159988354\
341790512288428688631769666656257166280929665057394192371577191009643084543833\
788106972058259944241214664228736995328140902925334746246776025903199731769537\
668819437618399142206646782951808671534023533682532184768281322753422735044253\
60737890480852689016599725352451100100539`400.*^-8}, {
         Rational[701, 2], 
         1.3230180120670110025621282579566853225889397776778559970910343289350\
692917424928951675253335733548425025028312409099002342376166764892046057342053\
073607375682390148995928673812221823228869724898946535956922653303929538831891\
038590367750022582949155955709917638383640787669014662663640167296228917891742\
271761279252932691293577925155184053680161748343304202439193624301983264625364\
8663101349437135598182302602984155371`400.*^-8}, {
        351, 7.763447354301131706553794183370980492036937878726500710804750788\
299551598182876676824039692952117464870558290620073958601033141588916807854816\
522174735918083594824204018531452888532722037897876848247551755628586857611430\
938185240959963001061240242350535798589745415223156118682034517160912167872632\
730128973657377844511029405179374249026365394908611970420713464826691899738862\
5901454822716375809666858492076270701424`400.*^-9}, {
         Rational[703, 2], 
         2.1032012595539497653703511994386620507622713396638699061799700661481\
136633166550686091502006371306495867219059190821570862383167843556274257610724\
516446761708181908156112562085643402032227246595979959388325773623980676943655\
693507654918377399515767670400237263509440363402268184036137119099937197467214\
567725646466932013671920863425962729360623610793434589129959030242700939560779\
119932915609805977570297594066762913`400.*^-9}, {
        352, -3.49612480374628117848658515520720360959461359830733743701648180\
867865302066988944508798272793104434697869067727284171121956778871890217631445\
169950759812604915028024838800396008881925623444047020656680312641920630423455\
626071171141001387584734423812724268587179485614192232208323824883326439869554\
650273261842297388202986473217302594144607297941924545890769897499511657251400\
52791017021611837041240392899725912099948`400.*^-9}, {
         Rational[
         705, 2], \
-8.791197277821103618956995231124756974434993401928016375909108036318095229169\
229418918651953415861581476414072956167286761067736474199895982915763068506995\
072417440655414067375335620629242590595888129717038009329574769339791873661782\
261635277275560283491238851976853565769918253627342356983039982415721920870231\
158188826195815128042997635700776356348169711805576453154972453525727630585156\
4769743487017229454872856992`400.*^-9}, {
        353, -1.35902181488349694796571247337497579060210050661287342319022557\
032808940452776163852230825546407940544489913001355443354469562978003494982797\
274993523584100624896263489698162249059401535597570981301406271752993639351079\
789859641105052087482747696879584661819046238522278883208031286876786779586772\
203498267780088233852998889180183528757593894700772416017598729322279212723331\
835075166532166571635393833720009887561684`400.*^-8}, {
         Rational[
         707, 2], \
-1.772130593198734168110563103212943684596106892498865131661803022285962426228\
889552075457573323747108976065436056193570662598843064815680705093959775976422\
923341741223371315835974656094697102755250480417517231997879166109816449282139\
151728931371166653141902437742971971355565654393862648997628872464379741850327\
777366825441692576001710776357708605170965725027488047732171429129660000987149\
97740035754694082242311150526`400.*^-8}, {
        354, -2.10483509924783738309798468773420728282350590207901015473304553\
406449653609789123805834853531332643053528469752148454057695183420113977024399\
708406802862692690358578986489096338655816029292983438317786532158024086888888\
707310009214228590212769306045463486261034985900924811986497801982508646513894\
216354792982877395016964956752070515538109845201639355787558146260118271618001\
199780248553943504050319371246184570726187`400.*^-8}, {
         Rational[
         709, 2], \
-2.351387724234804441195908566161397601803550388254973150384764386216195509298\
093508059815686763426078882862223446349961416936377574324456156491117431317637\
677539136979451585895506325148075950844556720904078143789500257274557888289793\
615872346639770689516177491345240931276007257946155222976757617088526816927979\
544723571664268695689539479835190103033009773269801791687569329539589283328185\
77908395870670097110149123176`400.*^-8}, {
        355, -2.50552520808847203101930171490939872223586989872538602137031813\
139239340033278452276548179862120228942129782997876051152116122320412699705926\
075881940090851437132444308012816133194301712642414588759207446063097677885169\
381692059667381522588116617370644693528728968663076183820907676558856206257653\
635279839012034097938451756311282133322888451149450229435018889631817647965280\
958651054548041709653553220033026975080629`400.*^-8}, {
         Rational[
         711, 2], \
-2.567772049580242710633439691276855232200690899830593712144551701835337614233\
897876225835929723826251228899316513864054673541259869510940668921734467130199\
568588207196321959550473969519608591861987857241682946404928062376044073164929\
237844407133433225253644683043295789636825546115153885271007167201827663353623\
371542744804366500770960447252935526104464956382820787189640867734402483101125\
32146694961276712268287568179`400.*^-8}, {
        356, -2.54278824682123339128830859867776679619536044847945791857947028\
557827289941053399231565372581486895686851911228039730616132519284768376289285\
396117146488952651399036271669416139980557929452375899480886872249196345798990\
326302365510078029600308370274785970372590932542159150821284590166754245967653\
762537535336084844334897489921980081456333789318942797871980760954253171322034\
632744533073469506419802952859088945907295`400.*^-8}, {
         Rational[
         713, 2], \
-2.437249985205982082630257377180575377431121296696472095246173723529361838908\
569153444014828653284483657303694058781738825896776208452750555411268968261436\
859669504258456062498983459361969126885432216653348372285391615212001095063705\
937949861582062862604531757051997437606336616288532389996697768165685199579511\
588027603895963906721099303660482242253218193178485482697498093792177807418364\
13880328310545230465148925425`400.*^-8}, {
        357, -2.26159921829611470155582203628709851123681413466258149912338818\
472991641721303710680602920689779011129289670106301160484676131405423809323226\
101223125445103793971046974225768498911853657402436622766490481312345658364145\
824826865129240367230014205517153044229858742369561856554577799869849756701564\
116321370950180510941812837710979355677649044340554918612318040710078818972845\
042317140201041736574967797793001423573408`400.*^-8}, {
         Rational[
         715, 2], \
-2.028887004364240625386398574268910764142978085138948972121054312088461445349\
903284765093918569815098164457034980585096505149142172105579315978362362582679\
515422773031786189506028485888785691585123943528054333246039265894944193346257\
919478766691188690696334691577573907393423935501460198567981334758691911178503\
363681754824423770356514024550783439707637948051087039834782454836601478110811\
21464859822379829878752094723`400.*^-8}, {
        358, -1.75271015418763227233600037481582474340516320830274488074760911\
174755536010496151356078505107234236820385781957323725443412424821689897839324\
736036962703308340084837188140722436746510116999885961225071439968669887593887\
638117678004149559367183468922792425498497852355528441100220795224670690139228\
166674094207199328803179890123581587990992028085299017087492638095012077452045\
527695197543710668328192689309886321865048`400.*^-8}, {
         Rational[
         717, 2], \
-1.447062448230204250933455164338682712544079922854025517679215276229382873763\
187842471186366958186398708671304505432765034964337576493871703565485591465118\
299912619386830728459071853309691900071613011767074068705338869573134125273775\
263567433785057917206370381699043749244623067199124209051201894006357647555825\
777049463982311833568959465484216873639760550180079393895849045360718562967547\
96838283750424068793795900392`400.*^-8}, {
        359, -1.12776909039674393134996661796239242868444193450316800782122470\
832509981722788929941310143207620577259710601378623902069635118257640674936210\
150813492746980802592344348994876459984907062810778151679104975690505629374064\
782392635885263872033436661268057577424406770293100548713986912087356127825247\
286485314359956259745219308143300756351038324274281000288629020912866231703193\
594220726084548149407020482263700833380169`400.*^-8}, {
         Rational[
         719, 2], \
-8.087125364800882503593192008172903956012922327505434857319548678924530822158\
558090354426523321417675743540979280954721264838220023602247517034669066293118\
868709183482508327995620836616042925069060919168399937205931185933964489683742\
672980267839645098974091704366739599501243563003638989055782261905011591829544\
822543187057719026505893166125707265745251226171106643173812908349833900265671\
9697010355428401184762820316`400.*^-9}, {
        360, -5.02137874597715811145542282172902283081180701750537899048409794\
670841724317258587031457592046664940555565928895330128103892075639208753062580\
936326202807299125925960770128545193644915809579957662652408399919907953449224\
260787843230439980459717718249746389268235987371105070300756576292789560444633\
497560503065944108435956192896819946549819280708314991494324825763268948936848\
36649935786002836790819138130092452415329`400.*^-9}, {
         Rational[
         721, 2], \
-2.212295408997573880127486566152504541287994885289856402330539716365477168544\
591942193360580908775862601876390138761756290445603937563379679693378591557561\
134848067861570976939395671600332401032100223208921625732059339661736237802833\
682809328963693530084104658613035691701664208468164224275010209677813117959767\
347694884652130898570726070410391068802339766609943489011671430825436072296366\
3652631375578700465074915427`400.*^-9}, {
        361, 2.482955734189414071362259413085533094303924855815318477362972931\
381729738616017612304737824692257193315928119322338697872951223148238083541482\
964044559692728650226234023864112204116155199503030697963362040256986300958627\
038704375383317449869740385228953488446692154121337886384053218956195273462114\
255863685893520519148670213456883498499504062223030710613651155508355739875290\
44966525378948141581477722819726433507`400.*^-10}, {
         Rational[723, 2], 
         2.2885914613304695203945957057597076321848803275207696353504361426866\
813657150016393432049331084784450943694079556745788778059145744327849800440135\
968304570397556250931191426444739825140912222795185135805322147460802538384219\
357579598365768936151266976684547153173648170132240426389823733501860810075777\
632692328509947383346360879988677283719346044138816127192286580527681592965892\
792662689044359410265122018909503624`400.*^-9}, {
        362, 3.853472056898174677779089912445874901735170001893091035721552584\
795768702622235483636603208174413025061570882737855142965171661110883320622144\
764762861992584584609723156821320723469758414724061732612005446611566711592746\
538670243737270738913648317678065463960666789758078259877681107426057390376554\
314772769716650913843325048440509868991380042216149272539893476154453387154363\
8382803629118207540806920541624767033873`400.*^-9}, {
         Rational[725, 2], 
         4.9161322294301938799255593750814281783577648754798253436947074780041\
381896773524042449269520625187926307310070351106935865699546447511193350898991\
054687158014300452709191745123034995081818974553596060670998081281923305413631\
155955725661278007525803279568470610870982858643630068244843681886899791977315\
223553694127242249717400037649438962939903701327017332320567597698144130091594\
470724135149424513929135786095146954`400.*^-9}, {
        363, 5.471199476540538346591089892682911022428336554260100787739742795\
913905592147395692943405049363097632864637323784650949672719458248262983701420\
730605054474353945537512089623290456737021209836443142933706782889975261517150\
618803130594128595106719014436080743651036800692666273636529364234728397341007\
289905064652716116692248229519630349915091452026353866168613628055808690075752\
1715641425436372731881445904023879224742`400.*^-9}, {
         Rational[727, 2], 
         5.5451306174068539735398850135782663598448224114033802627055416464427\
709712847920402426520197930690991803131893502644346465754582999977300952758207\
728217881779170015204391512483433716844074595566907936047322031520024269887724\
430149417225180514583485842930012095796242574948270384217475761673132432860821\
083937886755472932502858321888515151689255258501392463617516831708384021652203\
394192715665338228892502702541275986`400.*^-9}, {
        364, 5.152409820985994924784548389049833427645135509782014338026889019\
100281700742956130611330710972266358038323866892925042242575317661315014540150\
676433671156236935841790735680053209003723222835185339280767998566603530334282\
207973801649972469485631590684387585333697189188143059042194940063166958504704\
689064188599956900694748753362242457528968635968082743612864486127671609115930\
8282554679655870129989720460021655503241`400.*^-9}, {
         Rational[729, 2], 
         4.3644864441876351044149119284819863821957999887702081848857762679986\
142991769130199019957951154636669788238641096767673459289765849688472718837893\
382446000436815584652117931675937520598037203410634472155385551156279656187690\
005600140752881813260738713503551417828451216352771841157870726091848367034470\
193422443749821057932018354693036811693918473723608030959396615912661575343152\
091066301018281210038261549770662003`400.*^-9}, {
        365, 3.241296735069657478315573133687032049916134710022356082053551388\
977729120763638122487307896420391260609970730944449790780608004013246749711683\
968165407522464731603062557189951755203428675527055929854102797291127474032302\
370701626877954506113421633377337618152060424158528890217993476555913103430901\
851563290908550381525752294283465155762981063778453975946250146127753968661506\
9078538275487866049822694294688314431215`400.*^-9}, {
         Rational[731, 2], 
         1.8599717125559183735125152158859448633570479431396709359822235171903\
212541325152837750656836964108122181481154849349630054312062402571239349190712\
197275391853390075266859495740760225571305753554640243542215243435033934154839\
442788261231568279409376463508655680850641503163960250711996045948508186148999\
717492274606257671833392286903171614140375247010725210221945389407015642859555\
651930499321793140642965050006045342`400.*^-9}, {
        366, 2.909851509650174300446026006678706217832617446769859386243273223\
029121147496507754811895683685905648443738293783350047389452403530302120127977\
308582668355031110707638278084327432192471573573817439642871526909648127595799\
422054756814244470912546600040564912245038365902962525108184680814514304114335\
195114656058855737535769432998632707626795669123779650679362171080138329699209\
70876016211016562226080832679614267199`400.*^-10}, {
         Rational[
         733, 2], \
-1.370651774920610278969233024926599164721555974261605667035123319877022559719\
566231531588513014828112456164286857043445995786252601547052864983188219681788\
614816191870255311239297034123086283552756986632352304507729938488238852043623\
717906838366990694635696368191553798702126983837848000451005336165077516352625\
399550081723126382554911577583868325274284700127405358841075912292650610717260\
1741596127363181622313340131`400.*^-9}, {
        367, -3.05315348128672050884158743371486804724729507661748998410507186\
620405386034418104913510092740890159697103604898098233827434672770541064958434\
509966769364777281075899993449727528605394200489806352332522120983402832184057\
742359465620807393099052892779215442223785529240654784717908034754606074426562\
145705376094198362128201211143015324464724841593980820252558981000088691280972\
3838168576252386555893094072031023873234`400.*^-9}, {
         Rational[
         735, 2], \
-4.677579517362527731508318812961773716574303572974712419745437523094552130066\
535245773335094560712791258087473402117726091987276063447793419098975419065822\
414642502845248739928264143145457106024950786658827389016438517894435663985375\
749802055250877990434888766393164420660159490065647630050228414770329025712715\
113105031130971559975952012543019008648664749258458310264914718798443402192925\
3840661609013025399785223388`400.*^-9}, {
        368, -6.18859915282466973157024614165748547632106910102215573038834173\
376900864001412786903944735412636079257418724174913280812324843792737055296422\
301372342470870311857548936114846624842264584770701678790971656879585287100999\
217735399692180699839715264721622295287409645991042337772211621239748008412536\
415762144508904366389246307439380125430400383380009989821122502097737874310968\
92561370979617645258154653780749495306978`400.*^-9}, {
         Rational[
         737, 2], \
-7.524260105988836302197762205416275194665456070485031122044080927649293793344\
103955998265368212086676747493617599502333135351756470374948679901418670204624\
305830597400719969833103458936906123073466968701000750595361401244328032949995\
252919832526519474497898903814382676837345650534990854572072565145543447828838\
292213536802546791063078659052881914472038278186514958917420596008880513007609\
4575447048302457739340240158`400.*^-9}, {
        369, -8.90557828215792950140894995798909881424901233618213656562174767\
040411855538431287830977190646080698976869869048422102187552990584004406453951\
200761263673005772338601927002483528551024162029439583012077269177151152041072\
414294739195105634063054938671521153320600799900776290980362899253605487246382\
021550890032440445628789633569435820089525816281490421395247671808083125434225\
45298191126036846568453877281396957139392`400.*^-9}, {
         Rational[
         739, 2], \
-9.467116860987604783115211908459920146841125879286771583095722890815279268982\
748379416301820906088687212131412577916251358833518087353293277153540161620332\
113695042356316315224387799285283915900965429862835425373816817630280389494462\
912593264195174515690073688459708071341415718856778708936874310351543347784696\
870135568835605565436527907117849314303271907362190567919337670453646780513664\
3519026608870880307002855654`400.*^-9}, {
        370, -1.00492250623607507215185228002437737051534931648450678661667935\
724747715652547427843559765483800005296224998549504661449926940922183481866283\
415612467510370392365774146218078383846652803940624089652055262019772772168094\
291033389923830709468466838578438833281233516036153802826548537832620009592797\
101152207324300022207461857957269219559571590216979822881345279161851445123890\
208318360442997783421641473603846339050326`400.*^-8}, {
         Rational[
         741, 2], \
-1.034941278661853814240596798086845781609802133469066719840779607799883401741\
601630666240551071312099757136393119678343374597711936217487964181856090113433\
456716442780263538332843174662878741484196902449953350012529771135764585823021\
164934082933606383437485226562689212636561712390370135308047167760765332047001\
385853847779386962173784960535656770272745605039215877568585100072984802407071\
37577822402990503012158221883`400.*^-8}, {
        371, -1.03815990937323964912714997351027012894726793276903935658187155\
822189106322118336191425836356926902168128666089160793958287170449354035409684\
795075222741216810437448311292367432095818575993587873749335339684646406344467\
365382807745847542184946613916379462900544461560194401243372106758353322336457\
168387627007823936488746733819703077750799598406052919845525412478093356090735\
162624588875439832439464333016824849472634`400.*^-8}, {
         Rational[
         743, 2], \
-1.015438227126533500753268321337045259720745642675705197082654588525486246972\
391795811489559623820344305806373194975235477293906976165410346999290320324482\
424639144119546769215826915838251968015205711256935567232702542600746573386464\
653972174399934630301946954516547548632767275111545810116612027921171353983411\
232139435667244897130254426042294738449371080657050419136496679733084141729894\
35480732936100880327169007694`400.*^-8}, {
        372, -9.70269317676818027534403020509429491378844712027368768408133091\
764169982570527516252720322986775499734811100625167591525783343019818843893434\
370712335640059577302379111593697909970905809595182636529836214264683854638869\
360103012456090917553078899212931743349927779421439689373489371821484773903998\
370234672163888220626214061059687185547513828221656832679425795405295115196090\
01360151763679610368536094131653608646237`400.*^-9}, {
         Rational[
         745, 2], \
-9.054640684330074648939174228803522475944456061679369570745593575755581047150\
769423022705004733584050422488193594490129813665934667062718801745249828125091\
029364964010367804292101728356738494438784556171690729174779589599996504159603\
157429426105890579545042079672075252387504480184118611857701967619593098150853\
326171166658986673242942492292538493837139257874699888480294712694955797823209\
8983033352186274758521006527`400.*^-9}, {
        373, -8.25314013575356403457603056352281633210654014645006197648268679\
329925768092227508278772007148187802646595099278917734910285455752242149994017\
776086820662123481440922021055836244754912638549845942419655715408745261716648\
718860576151244578329538920226226209478093153764951528507258184810776648857976\
971068446375142328124694411743745198418239964524586855232498471527172810941992\
66859404779795826291082116476962576784446`400.*^-9}, {
         Rational[
         747, 2], \
-7.348542364043939906422643895397860507481635153043242529242795377647275440887\
184420399551865968322562857507306578883867221961934263380079745919874938886198\
030815352864459229883097648419003402372320550693224239811245080297692531107668\
498258538370008724300053962383697262900841493672948926513042658860580796445318\
137982115612796997725380075794283008219484765861846308308746550319789610153883\
1856124602882765450241020024`400.*^-9}, {
        374, -6.36885424392856782299219899103473942567649740099374942858113934\
701477409070553758639057080259743401826528570498209260281082245923407220572627\
541749942706069948041995164047170559753440599241799795636796062931018882842681\
697213610829851138426607395084354512309893991605329110314866980587084055484543\
873224937283030885039442853902179651058847193347877388393089682583523957425375\
28256901658259805744825418450508152809496`400.*^-9}, {
         Rational[
         749, 2], \
-5.377544054970865104808192253778370232897707508051648375833818362370071635356\
307325302685936921372965582129820941100371517221669724931818866359491812249360\
112466239375631145571222101659398564809643646473977235922970103892947077934793\
094816165486279362104306304613082716199687843178925116341083277121693474506612\
586732686813040947366527573654675967277076648776242793833279124472299425021378\
6722169189587398702236048655`400.*^-9}, {
        375, -4.40620144968693113981327874264417045931445434009716667035374696\
377586884919508349995891334094101990817050730580269118750281352051682323501507\
185313513205447664976438326390272889015989451536272514610756007150493048864820\
253256797181857706143080069086567354200854490549859916085380382300598557697069\
945368134629921619649464640932911514106370791886175807505669634280610540919881\
06406882993189753786685147745034884716387`400.*^-9}, {
         Rational[
         751, 2], \
-3.491649169137841603260374699626237437500376916967399147241848904800942101354\
866491213175099615470776614938312448115084191711361100277800798829863968880187\
111761131125193928830281004554707228003512163147654725896062089455406540542365\
864358039175537756095192540102790945761480031229754463960061706144424911277621\
617787513178208432052523492462146346471073451551992842777470640391626577427283\
1977465788778458390379298619`400.*^-9}, {
        376, -2.66827450834444179757867499819866322110696239627990584815425144\
443910767999588408000315291905238136269862742966363503784745382454842501023789\
506638723542672317206787090054588359873887245695678403393485270467996378706581\
118770491544573488390284439522188786758482848677176738677636065866045186092230\
361563143576719839307692774617955398570722315811930611193717167570836940492094\
02088405466621536565840317870447571945941`400.*^-9}, {
         Rational[
         753, 2], \
-1.974068222974252430647065487792968441514126181810499716139653097345229025369\
213996063263980026776113825912015303256368338934719542907197646882419220356437\
134484775791482690100217204321920393704409840190479420791146281488803067971291\
989881761814353619568450451370418494590668081888390535168418938050973238363849\
624924240788244170882471983385629424033272505032124856913571835316946526126573\
2767028783376501064188633294`400.*^-9}, {
        377, -1.39606928529785831110127077627683905669204406626005656240429778\
219517592353394677743356590299673695465360420906922744636816949766451857126018\
708336648266109987901321554152722418952898198765858507064153688206218087066751\
364129221360225995983214784033889388610371584186933365714933682352674233539220\
954855907006712354794803322555958246349694456206692291273243515866620584360488\
88181018118723803792173756456586691890434`400.*^-9}, {
         Rational[
         755, 2], \
-9.790789015180945097637241786750454286192721749709616199054965748135337146913\
676007301432168081217759598509444168165259838227139387140293159019527080917049\
100928815254714956512659218843939948463457186744806762314222636165199406232959\
805763435339421274596366185436021118767630628548990148443230917404860084607639\
145284835483231860681039013808639534693652763261928490787025835600381190876396\
176356911649153076732769271`400.*^-10}, {
        378, -7.11951845562605993793233200091198282860487036600271549001074086\
972052846025273023737334959779093764504685163673737312359595539800480819648565\
390093684149489411421127080114582857086589749923922664255932919573513998191270\
631825532068451544899747254675283595233007813318411486668383707006996411562869\
522782095898615168020029640748684023789848548942734143730986568995408694170328\
7827711262129082747017045735281853560256`400.*^-10}, {
         Rational[
         757, 2], \
-5.954405976021644626697493290272396258031881443662864642932291888849826866167\
304273086698881818869432721889482439790201297820817221906928852362076583175809\
524145220273400298668771011415046568505889986919875122151520705474219782529991\
273647638275570173210322635954559376710868449912322637144529821430763977359677\
355799478505391390616851863795225662177951401037584476468211916941793136232693\
181273024347836549266089532`400.*^-10}, {
        379, -6.21749264884800324874942695367334096575872134173423619929399415\
838206350064373037527846236987707048557989963411301366334396971841677941408452\
992190166686627790674599495472448448663625982631114471088257466540403602074810\
445372001660734518963132210626897037615310601387399809193047232591313795829781\
743881025188411398448201639389858171139789431962448318211317563598779146625987\
4781448702697957776988615487070023397317`400.*^-10}, {
         Rational[
         759, 2], \
-7.865399252907768577552508737109978364555928430095642223043432353836554505415\
302775013536254246042840242898115992200698215366213130938224207181325470056488\
045141129518942730593717683695859596688955673513120632556842956822569123465233\
444418130592431579045271788098342515384911122324878689391487762995596352083308\
260702002992296611110304786293292328009451287844412430006582911940646992687698\
465231974700697561031242961`400.*^-10}, {
        380, -1.06158173722802107267091474296063149113130101580095190454357896\
796506297034333948403160942635977652067118276464495948072800274060546487896285\
276610426151512777594698309614539088944056778290793602159427646217436968464386\
985070423806031571121322866638276652316739790211575706389115531592939545992382\
398454050658538788535922954818220756012730375109336353811319389095042228276506\
028072906274099971904125542893423370346`400.*^-9}, {
         Rational[
         761, 2], \
-1.419579362030695703139432126464505534664336203887373985607628172415871164889\
692344634121443704647955482801980382791968440920618974866740452604457090985222\
458795134174571040497005664649943002506567258888635352937313300812253846132749\
264403034827873184274134505745890188037624227885995294300270750365660055957659\
152599568769168486417801185200154120067099720417200541433878007069157987298669\
0662419292403574083770453646`400.*^-9}, {
        381, -1.84833699526655728442413947661522374419396766964516526104557454\
986584765184909510456581460264436397988822022542812438630232521494290094131516\
225123484493699509812475170359868503250271122068592639322566052674518882375797\
125467555284322833151884969329774569449140015016042568196943552301878895464403\
528886287989238251426535175771754483627008815999081589057885311734428752490003\
22934882115671511839190630038942564657613`400.*^-9}, {
         Rational[
         763, 2], \
-2.314729281901132068396588577573302238639013625096331943527192440584792031080\
201920031742123008615297696748737194159356567311549122529130467563473382813978\
274437160915659180828966751286593461900382689608541318392094265694316897672648\
105078984098983193073225303083665713137076612935497567981136936615274811415488\
603615056989976786107379572268892337081317749970410558624070019640814274433368\
9075358933842663003561359974`400.*^-9}, {
        382, -2.80207588690226146521627860321379575958288077865965917331084366\
082898500317503109601806436997899120046793912159813645056094705132238977933134\
389951656691618449628684473334061483135206312754498625009896254555636381243315\
122717889279930202812666797861733084868756794434431778766660372966811924959132\
110975471785623325122814758673421973526639259080518191227594277586884996559244\
46132217368867686806936539628959872586696`400.*^-9}, {
         Rational[
         765, 2], \
-3.284305339768432938994873106585457977459155642987818904695919572249369826814\
089771021485832952177519309973755343082278475964130066286358949356779311215504\
718028781587075410600487547160900579505157449220681344003566413389144743391614\
006658474929090098301510489784116887470663824989564960844569175006915499594828\
637460830233460397112991708237352491745623163964905964098408667874246426058926\
6113864700606896473333597736`400.*^-9}, {
        383, -3.73988454649788283753813156902506369712007701065504493924946938\
524351702290463486467229461859036624941318683861058942148749447779630287257375\
321450483073886773779433898937006583265298507066709063028961558035875312767205\
634547400310416752764078146866000424801435483528779619732577764505599887983064\
074926248454649490749931985651265140373970515752360302502180847317627756704560\
29837571540237427619896166668713340493818`400.*^-9}, {
         Rational[
         767, 2], \
-4.150546028180676248437184989430023675208211333806293556077500239875472136385\
461929730756143345506602918453110823944771530985454087983239120543970690788372\
092890965774492280076184002687158715321949586201803613964726830613763602541298\
345064921732015817176073466608401783477220743374379628847846105967770276591828\
692868101587685166616852728804738208308848554823480868040241750742232385856700\
6064105874424600402275521031`400.*^-9}, {
        384, -4.49956847003450358265377143268411367138866042471267233943905492\
650002947453792552709668074122036503509940695433316871080659187703003778261059\
773790177905325000955640055560880964041787794835398052353147162758863372483327\
502988000722836918540451544570763163650406071703323040734640386901185603219112\
983247639724460770794913269748290834148043357755182858885488931910884887702574\
02563326346486847756156055187784676138449`400.*^-9}, {
         Rational[
         769, 2], \
-4.776734987301934750216367464437995406645909526717804861234597483985697029641\
352137185258398316614039293519244797190915251152507986609868721842491835512099\
760259685304940201928484923131347384499328903303533056936932946256145500031566\
637579130970279659848301880977771633334002452917282657902586313775987545308228\
950536738271431465027187215598934984957407340391945158652945111867050301886703\
1487886429007154385128273452`400.*^-9}, {
        385, -4.96359954935474538212450903270890157398716079021405522091575009\
858398185019933283295220342716477477078600149804787086907483332023973138367045\
145827147768037809882953438294380798320226176266994416223084153019676049037426\
210434444721341052325939807121285049017319680800626016940978625419063996634817\
872572104535223097114765162787808558289628872260717380027178264816522555260670\
72213560674734879216544779016671209160037`400.*^-9}, {
         Rational[
         771, 2], \
-5.087752336923759097117409105226736276806235984276160656170786880637371802854\
517723765894296082126662584004374224894980061802561526264492349511885243039969\
796462091402249659464735616959795465880799782078221334406956781206804469746881\
725124402417562306898606566751886644643429035822080315799367656542386948059340\
906461927101865606250508849928575986145145679521596303958445644687751832366793\
9498415790436404759909140254`400.*^-9}, {
        386, -5.12227642542161576351198049971182007349273224122400450946715920\
796489075835564516017870237769947090623470484093117096156926606622152832217494\
944415728535111369043131238944366849502262748311278331161449404569383639709719\
637828968281506267184037004936512125731211397700212235832279407654042689586144\
760979371236980019671597062527814941260586630474812037804516504617647346447353\
25330243802949006809391361509329136700956`400.*^-9}, {
         Rational[
         773, 2], \
-5.069373819745003962018989817045510139318324781847279198118709523962342730302\
322347681092935566636125027021511572856344792801428505774939590578290000534801\
861466569429744658730079149009589923450187054991353293050502615568521431997522\
397705309610155426503445438322020710888211155884236851777687100129266232903152\
814676001809581741305353195225002222009947438818128053022477093201709346833872\
3430169787567649740231341346`400.*^-9}, {
        387, -4.94911024504859732140793121426099060326066175675265864857222599\
823980871176910991856900304017851705674853626510306322025590622813824227003372\
592502571449150423943631249772236001715190741603060731008346662461617921465287\
568266044202724361008988010809371006329977300716571360461145319183689284145242\
586989215161493182302523530720062441106821919829150789811566317062769874380503\
78786614482717583482678992259963625042868`400.*^-9}, {
         Rational[
         775, 2], \
-4.764244985571563609719952183395200474018094697059999154929862469779610773339\
242663154362809463685376392502489624801716837960671379413237595742562896817272\
179745434245320410590697671652493083189077110405458040554374789570853240643978\
606226472497988084413555409480827875148868614851899961930842348825668837644202\
659984283577037995067992842678097870078413245201988433398631458680658490824242\
3172401838356927149762254532`400.*^-9}, {
        388, -4.52309780640059876572654157551078913412137782512975126375289021\
598089002707428775554328958197916611726269953195856869827980268445354873337436\
280504249470008826438205831594368981756379362753519372235544085664966133065650\
100983249809746215456688636056964484928792536134766358833226377942358754633599\
126539468821899306770084407502572326896774110872021779674656166053932119962373\
36752649123895007705303358851106574541231`400.*^-9}, {
         Rational[
         777, 2], \
-4.248147678646757151059726393772938370894390265607685071927183449644357373593\
729873002330556000420305419609795091728799823182774685321394892232818952861336\
184567406605279158881123225304494006469604422388089223730917192682915264223856\
699418903161883712175179799111900842086940852708036152884762704835855903603906\
558254463728204676611302156001596807757249386961220393398210767319081150054367\
6719443583181520313281594749`400.*^-9}, {
        389, -3.94545084423260832587826410250380305637425004875006429886304976\
751361973025668849957793929373479344907982039405749409601284562416524548486358\
180809364568849887329327223622260655159180705540585343015638808456762844297346\
146708913467773588795992587090831600520037431962964724474811255888346677955551\
749415070722057385691639365865288358508717742044559471661089525380142901009169\
27163496935062763169236872800830432438194`400.*^-9}, {
         Rational[
         779, 2], \
-3.630571004804014806762812165439086121712880933945882808982449824964299912225\
801144382226426362233267313665116152610748262210465670246459772530923288388110\
341476754190303516970916394087913303902534391665560975103419076227970248668549\
392715620042505991727560902535605771351281979136983500112455603398224231708737\
385538076729067239416898400097751658350915840239953614069901748229454141443179\
7145567709823381254502963878`400.*^-9}, {
        390, -3.32248062019066000521237954149786221184327640487650106911602771\
916953948513787641061177737237425394077069122626200654287193213342269635036880\
812024898444539169068574629625080541108370696678566307439765281120092377797691\
546283407542130727461095117320897789894325015136330897044203565825596249997989\
551631783395674482051089196974048981701199338796242352353003799721121380523083\
95868499968630326588999201947902933392152`400.*^-9}, {
         Rational[
         781, 2], \
-3.020191735462041818513574005387576121834918901867840209419203839468611952454\
797473467594354475085799307851755884961940756111344049266905518933085489936184\
350703645835763603950543658960738888469426055356821236767125582389956715605689\
720898749178036424669289300023176262620482159151826788938213969164033485243442\
033773581256379678999665975010503642148071555211309878141414847859023403724178\
5202543733449447138000559501`400.*^-9}, {
        391, -2.73723960983319821560481305121014682252092420891367739591161213\
737145523817117091055881475317146955269883220082680758479029327637281681821777\
890593470093179597442357536037604790744101676604161727553602286186301408809440\
243439690044395920872387382658682159698013881183437418953134991663722180462891\
301352375013961049711050697127155153764740542369912220191292228509075272808205\
48539581986828378374823110909906287414226`400.*^-9}, {
         Rational[
         783, 2], \
-2.487428837676314553317076239490693438249494748846493485571005538526424559073\
293032887561493862674105227225643858305708978597234628278701533421867629971273\
233060061743810209277036316390653656204879992943166825482354155587124539045801\
010678949410742691416705855290542648829127659348054802099090799267004975686353\
761187038228183596957646330297341622258275737047299311413860151372231728440251\
5102920187633021527265093015`400.*^-9}, {
        392, -2.27172525326645153382015573660462196893222006838554714593092282\
129252287355435097611755170471295823859784781624140824522063153833275506365065\
051400936668655263747637449410724995873404735489128540257358063952140713318497\
234634990879604250283120357684796406076174292888500428650419523833581518312181\
614069811972230999091530665456265701111138430607254281802905418140940082204879\
69714436714338170894522066888601038218944`400.*^-9}, {
         Rational[
         785, 2], \
-2.113255356062417467825090903288028499607684699645124684911506535483895441456\
329141933408219830811631011925574326572526708790065537345098930542755075975262\
293734403989432302612013648400739509497099408816169116210764518545411078982185\
631478711353083563119222189934235119192961062623826265584850400325526156516264\
220361190743548833282239106238363618490559818343812929085389499882257930718869\
9129911513200413353811067209`400.*^-9}, {
        393, -1.99734099870153014162645017765049432568907045969757096386763557\
450759707148386999962358767744186943765424976640753217769564090215878114828890\
403366024080301560846687247612171454280572456769919888950177477200483003146744\
705649004344268388545871770174059556087921428513807416873824157872640392132530\
348131810632734259566453874939581406183798190078491863987407158153184284995840\
0820955934603065020980984271700724852563`400.*^-9}, {
         Rational[
         787, 2], \
-1.919622504527411625241601313312652648828747498091373767190191280043852073515\
827974428274791130059104295290033440278784526379696602567761998203227797453913\
120135456365618566679463136154384418050978532862565184059991704540863249046608\
173159420734235187757897637002347164517452057124742084410368234729724606568263\
607802022674088868744807282129461613538960991960091823027942576484211011413134\
8751249147224665507239311077`400.*^-9}, {
        394, -1.90579416250829590429747617320883961323110560371829525910887585\
261259700725362380539259084639039127831071293918889499287415450057489492896262\
082798097062717271546306182232077639005388638202361819407464095519800092109114\
242702963946038977247635053644362300487023172803808041169081658257078866899500\
606804936180613451621509409144654377608871425217504905715797179381619158495750\
05763200765532703593120023576609860395647`400.*^-9}, {
         Rational[
         789, 2], \
-1.908022333141839809546099246933986490444775045750796780467317512866165319030\
578255521945912607260107052546546356434711156911194157661979040066688571452936\
287258597873609760370848038496287958171454701505537879851778660902594983552526\
570456635583871437149226787959387888409807665388284614377967112319102300049087\
959481540128322670286623530465363936920471560945338058143887088015735025781141\
3909435793076611082007939168`400.*^-9}, {
        395, -1.95998307488513183172444730873231286311165608377959008687603985\
911146127119908579621490579299929026044617438640305926023031421688031745204630\
251897663595899084136330727119427872088324821322920970787963860414903475978090\
199492314112402960899093271715696382628198122761811957530999961747787227082017\
435508654516209927688597710632573407819092113140894407128643529191076612464625\
45074072709068720647917329989212796056151`400.*^-9}, {
         Rational[
         791, 2], \
-2.069181552871754028739789175028945950012740990061689596190053390247438719914\
839398374794066160402706873897825752282757322396991535223262385679443617381840\
307126446305888604457220662593685809110850367500894494701432738436425961844960\
028921294134152677143220662658756979642010276789193778555875356957184692765997\
473582033318283913472820392921571830234881037373785835189532136718425981696545\
1791175871134276312164078174`400.*^-9}, {
        396, -2.14127832992220489334346846234565340188741002670231210789459837\
313284906551731856159837937281371828304439011463247968391303927580044136137345\
549780965372414112293477419767372333880510539063776390520532837970214757471753\
516989079049314834686359571171893997282752429372459261780670510188888199585486\
878190377531143921690348405050104113272436982036703019973824445015171877318243\
17362900718066657103063098865280988260938`400.*^-9}, {
         Rational[
         793, 2], \
-2.262774660112658778437326573091046680646520840338834218276093814480342176148\
526822065625600488301348584718388018476875231830286073509889801913782738021393\
474804907868937552396434777250927089048868659347750192645467772207511052466315\
594366120972982523732308640651519701520056454367412452387553704485247834306697\
327128839256480494381794312297577739529773705420708310383341221804414503233863\
9911506621949870581203585904`400.*^-9}, {
        397, -2.39923315450780725925923796672089788197071376769325143042318176\
542510697316063776508299797860407599597739169897506832891444526059006707406487\
187966462815780483694955432764585512892438632974051605064215670469707870241463\
900797069702707605491005890682852377526851344822088398375172795874257019761241\
584594817027727463138636528621842631140715158507206177276911182770762234921832\
82655522118574525194315024731555733219336`400.*^-9}, {
         Rational[
         795, 2], \
-2.524328859800945656563349238767725922008508344512825760898923137488400858850\
891600972083096446572479503156794050969292420089555899374773018336491393602840\
943182925429565465306138256545656785905279286012578209611388204080382602229037\
315879654919505303830116864775460880425057438152593796164469364744396748521827\
955801865949767094149473429484827248500271186480744696068631426784316805601664\
9694363712716463417083596232`400.*^-9}, {
        398, -2.65308715762509815178086515825786587031481081063759802622373105\
530513070113585781072534898531169443992309556364684463643775441703951074718000\
850603395427472735093490991079914697895442479129980274652347876273314198562955\
140761559494901486791132113344888911846263575333966063846515765107181429322333\
556719967048150723929549450819109176614442187366304680654731481077796041778658\
87282252520309204531602924468779302698634`400.*^-9}, {
         Rational[
         797, 2], \
-2.766820235899273399209174488852768912185820852546863312477179116021016115894\
088404806584132835921090742115352970639372122380906426945418841166905622167689\
644683817159575286024418938148647293115345617426075868185280165732960790068184\
370667684107630326044283017450305793879560839578651694102950977017625224703659\
250501656892406145031478517966189220853998851209017660441150462600084187284694\
6978996895914185173629118593`400.*^-9}, {
        399, -2.89116530835568594821581824935684975812769070331584628720059378\
954708146479480031614355729135835123719352613613037818501966489258494037922762\
308866634913360670372552375757493542675950297572422606816905353930717452657330\
978271266884558096651483500705465017198048618637200293165548550373598212226671\
543797674044278733094610803205043175012639580390136513517036047341580594857943\
82263211732525400089309759354857325458216`400.*^-9}, {
         Rational[
         799, 2], \
-2.950941306468158271225515828234168769976335235359717204855531411543613033776\
462540744609729942559372436116062391457210399497654397499719195051661805965664\
795612898515717639158039637138074551614067896246621259245937544688787227391085\
594065901904845371197669587371570898114495251199901155059324670987392976479960\
646507100967360323063984696219907189918976143067696219616291150643101713035493\
044282780832437847646704821`400.*^-9}, {
        400, -3.01459946730700679146843932727981401597934752351713788577176837\
875201693290581890570509901981281362818072990691834647434287314528484032535675\
470770353990996285709352853158405787598483417977019186504546175997123103529999\
318294234935966661287301554759477152369635634759312930558898634519958007242749\
212469426588658619058220711140585062192320116062692017724949206953647439267348\
10509164530428639191134278319759405694005`400.*^-9}, {
         Rational[
         801, 2], \
-3.043395545961811585228074323082356887986381176012426509403195188956361208228\
335420910859244803135520362738388887625175178245930599948411177292935363053187\
180332694079321329559606558558664001535374178896504283465997708581843152408525\
532901427956581006315423791552539965129264469087525512131476788911010074080088\
395286161706689802385381952853014365407753440249246862050733629351374480852703\
552811719172790112264990579`400.*^-9}, {
        401, -3.05343722591041152033809571487859327832494128189464861910011780\
268692373043012146697647015917300307540717283305829769533066715383299110367518\
915253961240304132813710485920832615901803530318687000918944497356149753022873\
168218952291495707017770013552832036374969431421882341053018706423982428975131\
777445297586291396541247768398532120459334566681194196065635342225409458120355\
97603395268476985386265439213215569950308`400.*^-9}, {
         Rational[
         803, 2], \
-3.036514686616614240320554034922595346312832110160293605659836067340546912415\
803870747973427582205569724190535140658395881672283968123032608311801561340098\
873558229071263577454408756072865912500120473608073451571279140690141285633583\
410758346674364269123811730633651899471340487608369074636129403309123412109345\
533273329729357788397422755580422604977410197442356567790266836879025341364601\
3896790730543874726169759551`400.*^-9}, {
        402, -3.00603298712272039220076645955474997912197739024879789495129666\
978167716105865905138955311804945977714917648619687119858481448624261423454140\
863946801642373201052371473650116786243884599611988595729577567064050081481049\
693833478068994785709253308394134038991123263163729260027036790963919069196551\
073645383843530775023884018743502316117230582961286007862071001615775939819938\
38037262328276911223135028698946423105535`400.*^-9}, {
         Rational[
         805, 2], \
-2.939246147643716725882598220935919624534934536361016639137583663216508220105\
279856399552371688475435475882076968894681525030998541141679133907254603953322\
165193987174259085936218284035874710739807379206169730631676399136296908859242\
316210235267809861016834418251375516467957510545897363834873372878952168626164\
989500570499143800961632950599976836232166147193628300434165085289953515342439\
0454376951532828502487674157`400.*^-9}, {
        403, -2.87306310066636860802052066278329927406119718770784024854487275\
556742139637818322327768186119692604743448279306380905835450920335264053604967\
386215317665696511611057703980978145066334381362423437429817333293498109366899\
331908644711223056943933287821390461326206474014380224326049351946528921306741\
598115061352584101199755416815973390022945159406447488455933888231956572934373\
20396131635300967462897926784541365703089`400.*^-9}, {
         Rational[
         807, 2], \
-2.771122194936425225917407955755417345274391612112799473129015823773313022963\
944296078819475871772252407546445496468523609510489580001844329098110961360235\
234143051952810353059898517436337625287443555949490837287305844516066621578168\
171026354700016000392714088311667772574521248784900234116635618369554493581933\
889088861796136241985063900212384209850706923417731916578061139527775588609112\
8134762014113865810578478985`400.*^-9}, {
        404, -2.67259861502824847954754936376853350623400785854474842744922274\
737112298423617548971303437794595436913063471615272649975312467967159505782374\
352336851737432981313076681093573322150767624146982510668564727835500356127397\
099401661786274325340055765013718444849683539323652099968040437589672697652719\
256237364010015916975684840505143768837599102233648323101113698826378818020960\
19083090691459007476320307801823789252849`400.*^-9}, {
         Rational[
         809, 2], \
-2.564682795370688946729643851111022120538080832344850024502791850825919290665\
022116132749243373413261868121309376321869961971779314195313604438621793671880\
011848716475408557395666058067373318750640626361049208038688210599140104576847\
103469740683601363625185285994798240601804327141674889651744759988854289100232\
189663537753055534060294475645532689618988644820371390219992770844119657354050\
7954868244240639064648238043`400.*^-9}, {
        405, -2.46096842180948004465487488010565376647329672064541996742980945\
570049371762108440188507392928850238737462692276277446470007440858747486769814\
358174030059329542170244196190696090058681072001941575363861855988004006183990\
347047233091053459099958236823207133933692152754446778008720489074729815433135\
542975491432576218668537952701844760154151163088359070761437084452299562692518\
43449673476537639389428506700490420731012`400.*^-9}, {
         Rational[
         811, 2], \
-2.351298666551934600032091426118969332137906714043689947198367109082656577326\
122695338926538386437839366537788179940916148086869448528539376565535784983564\
151745666808049850370689147902539133736011641999211811039144094346304918858589\
310922664543500601362195138982089623541251174203764238189199392987610793382783\
370551154096281759456434165516428925724350462417385431689409442040210557859203\
9005646618818620966850279146`400.*^-9}, {
        406, -2.24590030412958062725032424312291180735313047918266333604635609\
747204394888181124394850570776516806425661506786164477986732956160203360212429\
053137272959322128184156071218174618397752048764320161209787861813826421275370\
816013044849353224546031971669912523740077347771667010501518161242166846028558\
435811119654070696406736614968658060141914238721118472202993000428691672057542\
19037950384870228238938994727175196881346`400.*^-9}, {
         Rational[
         813, 2], \
-2.155686449747819162095100574467119190236412260522737303789310877058723984850\
286591814044233575400873703869285864989715185071425631621702277918640501198053\
684378589290421468675758768262000394633028944364405252397182219419782481725583\
259651303627356038773138192944980049321324764078226707166176610310456491224613\
201968062417441904320299014750086271881503021967056546051646596445762976264481\
3687928731843424135470576378`400.*^-9}, {
        407, -2.07414231115424145073207878223970383585639504082996079234717867\
026340569173093964111073711170029127037917491062553458429403573905532416345511\
182406813187146501800541016020069530547542984453304304357563499787488668820774\
920131856894744539665782407439412415854867514970330304348027179726508654755896\
813290066139020707627652829959304438151533014545846052494361683740173924673792\
18294889779219142985282010167342973320894`400.*^-9}, {
         Rational[
         815, 2], \
-2.008908710910757305678887954070733407620309786093248419182241237210771433364\
484859190508599371301029031565435389668405201629479937631202825257516443995730\
261688436177008763468569754762971322094405866343570633208711372535839173874494\
735659338743733412823364915455717774840336913630005499611187617199950970355145\
468745864112642136876830776656423445490110137652253792370169576668800085883949\
0692575009248416203885304229`400.*^-9}, {
        408, -1.92732440056199288285064403506758747011269982079998971797373148\
344284036433666788054868119694111377770010566442574801607334568666009330750291\
110226287993785622613419908238191656843124111538870475592558228869477047066336\
922311247843098528131899667144292669472343710136428920275437991819970152375077\
272423592457577008149928623377607063778058594059185838064196627192419787442102\
27211241616245192424297791873856248448162`400.*^-9}, {
         Rational[
         817, 2], \
-1.912703277864828379904262563833052533204170417264895163240632586890538774712\
798912847519585458454408433108436834508565843589356539375298730634544897995088\
146616046213319123141639776320040943706384094977487877984632282750383002041032\
554913813946810861520308279641151162568317253019013679861144723702604220734268\
647615444433281799875107839398223855617504309945222019735369814289774589686120\
8371932042279869989387492278`400.*^-9}, {
        409, -1.88603188628738365568133884735697931213093143680667021778454277\
734810105378145890031513215585031648244470475877813263798837500626539324719932\
450703413683133762768860628815825288077228768117264660076701454193302478137133\
280619808140338511155737990783225232754912491194466915444830666070344474956373\
820779871376315889546352713347846146661683054496848333907128149307541113481300\
21090198515012118018885418034695594150671`400.*^-9}, {
         Rational[
         819, 2], \
-1.873288268232875721048659596800228247317225462067763648998054449166046989553\
893144961720563993994092103270198102125326852971716251170839289397985040938503\
580087543030606567718850989431680707879895515846239566378090519389740310180460\
953987166754182323056911884421281233021306529216711106556280494968761000508379\
576887821517026963672495543643048517866967787970005825957334179044683312745692\
6051198434993770353271175856`400.*^-9}, {
        410, -1.86902172497868828519214399747409995027172040071267603547676712\
338611441638870428460626832313869116026526977190682927385928390663096447109483\
190526882065452410121839213820966421680355464622895076606901079146565554157133\
513745322412447286704076607882278380534140945314355806045726090893693603280425\
244685581615778326153585690819034520226225986723426753736325674260272074768563\
45109236485160598970992985778239743646625`400.*^-9}, {
         Rational[
         821, 2], \
-1.877656958008209606201897567119873765217571631808952264848138077079862991580\
548316344581069103996099262245418787889098866072003758076311328043575929807618\
022682178639222511495361091803809147643785735327493426695959170251143044279573\
421999933890922823179538557494474131636519606501234330409003490033565228027048\
826165028113811237908006873357631342284352968435483433890334825614913228656849\
501080120498783851902237528`400.*^-9}, {
        411, -1.82222682966948082543653363946732699467760517584503900625962817\
684393366841993021724873450356085353180051753632385935465323106843899749797342\
975750471620157760189550238388169098807981133246607178284331389377713805328587\
450607143727411765469092476684232525333671534554829809959400284054370579003491\
392267433178886005603624127242303447496659730859778923119246897421237850148674\
99642975316672114288969400936056793696173`400.*^-9}, {
         Rational[
         823, 2], \
-1.922237028834701127122874071560732934350763799092976252162995043269453362258\
437229697051764905349516963971558588586624649712613432120605166785034131261205\
804734454663969834309663311541958684195842847293676871308518729084011240709690\
719814773697023163168704510428582305325599396253404957466507511483297770185921\
911271251361655295455842137953967372417238726436036784563523109963654909251470\
7850788857079427334830050217`400.*^-9}, {
        412, -1.94519508387279072259564406985539006044959077108783013582087291\
755696398156853953791026466040475870266779976504935502364965317654118916772162\
046986088900063713550345702652200157170583812097328024828896551095757052254277\
331127323983993122950044074666179331182119019459007729710122802461565418423483\
884725992107233289813188164083342866280294268538493719871443437642917774279956\
02772401152727610209380892820725568107573`400.*^-9}, {
         Rational[
         825, 2], \
-1.956269767754870326470236945630520535297742840889146028572059295156426424103\
616660822829314382277677122212346438037514823939515444915580544990697870746050\
739519495526789963217668064982645754234724857646918731984760939198120955199177\
721320561116516269546896237593020639363744181536631773048007530516276795929296\
472784584771159439643603837073451823874182494121492311108494917874918043007828\
9941836207285262481997333352`400.*^-9}, {
        413, -2.02150955816193881677957685435009675920115050747507972338846583\
362946798454821993070370613412635307281925335812462906661003529461652759259677\
666975806736118975231556281654958684563891731329124928201198370978098869956899\
274335717584080993616603659760218331903320259201799628533840465242303164030856\
112539044938455256484405980412862967900151812174724654457530801702620640391180\
30444066043551079818455298246211864721116`400.*^-9}, {
         Rational[
         827, 2], \
-2.031110802734688691154554408723077570443687045107648892011947327452022160689\
764675082599490162718659189440961198583908005104995991526439017190908701310478\
010896939768090293742035164076834700629454159718040180579654122103268056222151\
981827907265630897806640112904345768259163965882407858601516764805625306214309\
098940950578396384162103651855390635905828546084949138262069180291754594284625\
2084162640996939944831665304`400.*^-9}, {
        414, -2.05755160237141082326794080551176292597126094147335976492689161\
996384615823166100116820171731131909799483357420898696119928564407406833685258\
907149570200268627497326681927555882079110452240450963622287000135962816986585\
533408398908888439687725968591351820320992050685140616295823269192028800401233\
070109421849314207777907249634696890276393963121892279508462690045846422828284\
65533180902035714912917416018246156237035`400.*^-9}, {
         Rational[
         829, 2], \
-2.074187534054416680523528140373869997843125426329188137593166348110410609184\
554086476632749923336354112227449206273597292883261113759670143426702650066441\
953977327928326112486175472117584037541551861137490041146465336635189400693462\
669501463541312849787506339677191009568783776368840314427311193047776051153600\
146730732686277480195765512814503138063359221513461967968708302378042506553606\
8607562367364405507145413977`400.*^-9}, {
        415, -2.08513764493505189016680607003320510315781453382758441891361525\
157817630273109994323172749056809636874715692836164525769614215412315694565090\
508525209482088650201139881879713616732931574465727086448542717922033062944308\
723701283443482097226019485243445296952012216076425799136835260753299040890442\
252053160626403127726497220683188796105152773529787277955202673757725991764932\
8003908899527555129608027535670627552354`400.*^-9}, {
         Rational[
         831, 2], \
-2.085049172235516060256163788345168888833957432567131706069583302762882300960\
321217021220454343393361205588580465805615614708939812585285966245519596517518\
838546574229952220761563791575831143813837882598867145881359731135696912369435\
213121236377436075189652660906992253237866562129639050590817899869592210118805\
564670046677874615933258233226001354441142474385420252462426154188618832853945\
5928823577194418077164744592`400.*^-9}, {
        416, -2.08214257194976630123289658264510320489159567158874429755388296\
378421848191204429332700008025481258275617518331423425727291344598728476258957\
030280075045858050148280856883813559108473851761850524402292916855077563104127\
915988976627834035484725931205312205447086506903923497309910953079526364214494\
204360517105209498189383352283913257365476073472808422042668405455851758404518\
41458039844958256641821404586710338562514`400.*^-9}, {
         Rational[
         833, 2], \
-2.106780012746968661273507306212770079910386347129624979799705272715607178990\
699704940017996688649643869725128600993599467197439011688704006308806433982347\
413592370924188167229261185460017961566929111410056048109656763203433081757241\
267627597471346102156621259956634262973985951371369464551948579851097922236258\
383492752526437878078408964092736057155979408934188445673150515133523863225638\
4160069466103420561735962971`400.*^-9}, {
        417, -2.05748673941286725888553181959848508867948940084007191963046602\
363325167713053949732605198936533800531227519555997284506596731470820591593498\
099181042183997476631437141868973451196388075308776445318939275100884163405394\
209741402027206492017696378811812894401407145835263901969827534577293214169190\
405337904501867868855020880798610951062231692936377731549043752824970944418943\
84088928139121002831606694823576396381301`400.*^-9}, {
         Rational[
         835, 2], \
-2.059296263580249131351994146148371556578345182101836597927041696966834756623\
188159172379079873546136981363612205687691875834077786329480779613908013714880\
829214846661730618086220079598066415061900946154995628230321382281039209995746\
733721773217787668541870186975575187403204577366192582187911299436881207188520\
012922743567854627948316710145165670856026975274570410075002845422803309843560\
4766584208811306953715094597`400.*^-9}, {
        418, -2.00001232919165962199388655865518771527701073832740433808491811\
857812748826818660208760156367603602850517181548714839826793323788476175891145\
704864799808531209706999246555197555302312610954696787046395472233929130222828\
213919180395457202699338416105860206609530605946860407140418346375400908270171\
795586318910093020005388630365217290266455555869498420468301342873408969492107\
14267027187309203994182176934201784863697`400.*^-9}, {
         Rational[
         837, 2], \
-1.960531927477899313543386188531451898187731486431522238338753325599251937316\
433203220072363393564195335723714459624313615908360762135567452485066484786928\
698000342621125406527374441342269667905783361671288916039849144479725797000355\
210300984493054561250280961032393531263809177483788416664503865714182228592542\
451396540140014553158324795447978976583194947857853439075057770488365011469823\
2639486173482025492354947379`400.*^-9}, {
        419, -1.92254166767754120228378876889282963266848621585746638013639720\
667939208989842479319501564526886092607712674479167466870103559373304436925806\
514829410599851833543874819693908026691760026162911569347326253389994719974504\
922856397686624551910635809082584701550541357163274779598832301343710105549220\
028430526362549085583287470070527993514422898271498651938235260845489537069271\
7919792671469000521185280513505694161909`400.*^-9}, {
         Rational[
         839, 2], \
-1.884759796159607619717676924926096350030740292672060637194078927551215088037\
014011437591528221412484535539370713203129628173958640640015467353902261674795\
935774973719977919562012331065519807772449568327343149388888072548526616246841\
898722053898180685774645247444327767925102327804469081055625489271978544245748\
709042546954406146725791733945483485614434811193828334267547850905743129936879\
5220528531125994674246987085`400.*^-9}, {
        420, -1.84195088294551205046024546443436360881558015662908371316722805\
847264156510631548036687654158651852092178466302118654616320891731037978100706\
038987594235897380478488088496895078844117309592543530376281996410186643283796\
823237601246384398859980319692527992645137632195095924781829989438968135524723\
997234497087263177253795229656319267505236967610593958998086760426158260997321\
53231220483867386390364072278917766873472`400.*^-9}, {
         Rational[
         841, 2], \
-1.803826764812632705105627653220140613015089230200227475581417531478287058397\
280463281490158190424808124581856634922107175141878738620072549323220872347616\
440980965919838034148951591178372136507267591111787085148389519164843440712076\
840839427442333571567569558820723406920848704887032757828534765996603316506876\
610733566108736169415245391960976168268663474315805136229226877562047844531272\
1541674044123846282007447068`400.*^-9}, {
        421, -1.76038351016484526042118430928335290026955857559880782839742842\
600481976763591226410630917965703243459233026324582831553605778203750761023226\
639763853545817137334444593198030764727055313243678021682065762531704523111190\
892259575998455934459346081915695070245436002855352038061965864228391640082886\
233351731043648368234765987496731171402813032532137730974021257539858435578629\
8301142596930145093612235625422884381315`400.*^-9}, {
         Rational[
         843, 2], \
-1.728539737747321977439399622042605339117721386491876339248953574233186072300\
843340822812466565425114383331536718971435099311350512054145505634916852094464\
141758719359467321415312000984995130071115797186805727205215675091564731108432\
722372198466169899395164462658566115010949277398292057087620587991089601850657\
592419080364691018344371244936571325341837294192136303859767427908059918510251\
8303583961950039221443126134`400.*^-9}, {
        422, -1.69234772453366063675861297165481553949262737984729088182521645\
424654229503688037206954962232441889019882515973658187497742287153448226687838\
298907131605137770201164755741880495269912057805910257605151635746261082730552\
166353058306626826324655753167507759510061169853560870331329913599657627868535\
059058555444523807323363284416740605113118544655893186141105762377323229993462\
57434386623119512146621373658827711283921`400.*^-9}, {
         Rational[
         845, 2], \
-1.659959497612592616727979604373909000349027188061902666384021101643837238283\
098125651866547202987939809162742826481839184373067190829312331009698014094579\
369916229880254252393843644804446845581679123299444740347125376213535083847729\
156693672397454719383650269848912903438995737370201013164304735483720960855707\
037706378319029626695444263213787790934219192236165855116844053956013595013914\
5475791874642647198039549447`400.*^-9}, {
        423, -1.62918774375161243058185898532139894330132347127167621309224236\
866852244812261458521895478076979246530242893784325784236231438777582032003594\
854089876689009474077127964256322845028691228343465135197149155009096539968936\
558233244773966284139870528441640802084747619532802721530100145895592688491753\
519948660858083191009546989890301918604835550884685139406899780692654845549808\
80652535772976372527119624477914333944656`400.*^-9}, {
         Rational[
         847, 2], \
-1.589664651112015261628167689725326757610610627675639284405255220370388771430\
008594116952257207735741349923940561397422070484660418434386671775583942930455\
719058171503478821231948041930594993911239995318425847569194361151001290260248\
733723233493704520571333575636506585518784485793725830107489494299024953116240\
724571009792691852089248440325481411538842930109386534240050959007067635583724\
2378315427708092930342697736`400.*^-9}, {
        424, -1.58595208335746655320921912595215818260246254707006650004336756\
061585165091391441173626861205777101682807098811039151413963089370144408640910\
184327350792483333262854871748187441359231789933843140377009445781603223565656\
945520962820398255129832747209943939319364543984252004181952688579622207369612\
536997479859168460555762523298010431444276675504424712049370659837487544605474\
56070026024815128323748802205186924344169`400.*^-9}, {
         Rational[
         849, 2], \
-1.582985643482658930071675901155688395088338345666626233019632082248820166372\
041972102527886202493867773409689495103270115335805472872023937453339963967928\
032784675881201434644059434756379453818852703183514853632457981537576836048828\
889171885781141342906555640691929488674964828229558811147287450357889565909439\
072261589670979807022740040966722110423951938129264229130603757475917052177540\
3596506311197491698549624005`400.*^-9}, {
        425, -1.53231908014051146502701422979426960128520226925770683988847350\
512917019744062799510746809841414319229203152685370588231472699936560599427928\
677465763802571424101404728497652058702491513905773218605867760308837754809575\
151297172210636822591490825639496710436945213680660822630463911259853265445358\
995011608877047521944783915732623366957832607154886804623629222898267604400221\
43017998352569997211926191210141231779346`400.*^-9}, {
         Rational[
         851, 2], \
-1.554384516304098240090137722326796188704015772613790147082525073092885202885\
666390788867184610580087510222546905476645274895132583433631144260822110727406\
444168653011702331621783837960622803516623348516126527075224085870916604218749\
226739169062525418341577447261437066815005174945625543373749610909852761604540\
348726599151169332472098198807098061038217385399020579296124140135514393886270\
9457639284556782736901412474`400.*^-9}, {
        426, -1.54363414910034944958709385818513919152325369659764066739795680\
934455462371048609240678335132247963737907742893318692291441571252294792218923\
051479979635946073749016343087044461384944270704586685383251612860685438699897\
958541897247857433675880247933253089723417347801196361690465337047365676083218\
991489616411946987806543387359591428578534362080086512095133435120507792564586\
17712703555360752697307944651251268616852`400.*^-9}, {
         Rational[
         853, 2], \
-1.548279180024851920975901833103801271257931381472719906419799196511803102927\
300619411438363862385407719170012853605755102771024102860942542896316596749698\
613559559775538352996840705562865964280111702030433881345733856558700509850515\
510144169848323499290013963118333407078451688715842322374905615631294908721111\
271466413832966990344262730079083099782061504317219535965982239316483445990225\
3233948525507740135444776431`400.*^-9}, {
        427, -1.54951627347880057629234552286773752827255282924616352839171081\
890025233076387987989195019768582426124795436841577880906680070263363356228595\
775397872253611990013029526652770484123047749380282058270712095569849230762368\
673965431248650581507389003907830796110661682144701665232093569022454419874944\
967579768633796863599610371615070798937047550604239917952486352340347843261544\
50794804517153282198975479254678576325163`400.*^-9}, {
         Rational[
         855, 2], \
-1.551758788693886836905889622352699492811475168488925020986550814676657545581\
403045889460292203268401685574305181736756721641002836601829957602563416296481\
160629375817970661677134755688472218636654386307335882425669697293931829623630\
203460610693798339487635949029709841820545629139974105308996472643991519622663\
931071844333033445087227491945237862121733646054189367082399011913980704691208\
7841458845871679096092712393`400.*^-9}, {
        428, -1.55000379280689692227788345528959209135179803968375219163308132\
068036969092363000088942192047711106951898600926458302341008803470556190143094\
189221032497703940338640632681935549608086049073918797726913693754504905016046\
219708998129863568357302404607244161590153508690442034251396373412622959314344\
355051813853293032554126012651608282654609278064749783412152814814723427431320\
75333637062002440030089835413393082712754`400.*^-9}, {
         Rational[
         857, 2], \
-1.550622823344803394704850937480412286880409787322345033902844109452069960766\
008242627471529397062183377376239712446889835021507578788186349796685494611854\
809554999084252913595043453576419983347320844356527892938281268432186121462727\
617002649927392865649760415973906528239573267963283407597802668229918181443703\
546913322433580397302927695070020481232637455722324624865182739137002486916174\
6089894356322747963347953675`400.*^-9}, {
        429, -1.54835638042876454452970333689466853717041404356056861447130498\
075017724715799513427942234698130636280954078990374468221210372061457215573478\
070655560406387342194656047654912675832103494018460777582370269865366454783719\
176213103269296806312521265534372652403622855485708353421364794931637624150751\
739085716126406045643337293227875261968789458775673460557091026981197727293474\
55978115000243365416762547791607328228958`400.*^-9}, {
         Rational[
         859, 2], \
-1.550004694405203414344232029906047422211738814638398734245585452498786034854\
622725794340841553362538228522493091058819238991692597212621777539760899530069\
112232598212596070674855203585915909807785207520625971706600697921540987798288\
055840692114073076182702498874371802902387862194843833982293994488169105292970\
102759510913333640684114939276490358432678485795049235275727457990675018839230\
4900772210608147585229523625`400.*^-9}, {
        430, -1.54673271655923033936091025918744188835144040020595268255550955\
844324127517532104635413960449028116515437289196357641152468279294434825611911\
303470185689146888187846286412241417075520392402746831594750394129177454931293\
681211288514665371252620039351070044744731568706055353114895240114421615345192\
042970648471520349760644911108651346790002107985151222937076723080005016829155\
72869995312312167955961124495953671172101`400.*^-9}, {
         Rational[
         861, 2], \
-1.538847260745057652581300477774684071793757357752563156383741228546170258397\
624333953931267051809612121572374631387841358532820505077223668165074491869160\
335994937327781640224120477565845384867344186280048894031014033919850035040890\
441530948146697191651852129336448379035521237685269040733786576835708615176905\
522715959837549046102454593265162984747906000415034166516444310588390337592408\
9022400370948414632770937512`400.*^-9}, {
        431, -1.53410726723165250978184933510058950668942750886975378719721758\
622053570837226999676697899715801459617343878567647715438814975110825841619277\
956222860073240508082287996885423391648312515002019217842350770693107170641784\
166175184219058353298040333649193933753613558167767444018597703972970959976274\
365407476815656369217079147282131074832002493936921128350542588937778336480901\
98595091403113333438846795051179453186993`400.*^-9}, {
         Rational[
         863, 2], \
-1.505726475869785541565285131819436536547405228757017695559539712647526189459\
704230988266727864217531501751916927419904893201328090135346367438802772049450\
104158812007716920242328704788974811475196713166417775240471520804022989437384\
078933047280702303824831477843075606203633219238207915670461725570872766923959\
872015631533088377361220754475273339201962911922929063044519332257726454523422\
0914275036112389550806293065`400.*^-9}, {
        432, -1.51346631241144446757017138790878162988615064909685987396726136\
643755434523156893068255692397827249088218490645215539717476482528877652781331\
935778849579558633895129265782438353505712921291844613870484473074132192028653\
876879725285239291037626360745958272824838091942252958117097903074755159494595\
865567145441280974127409741920102263576690017127701253803651123759731193198255\
25045885596952344630545335111830939586519`400.*^-9}, {
         Rational[
         865, 2], \
-1.498758712085037601572403228642996368265713048526518095448373568527601906771\
424816600908867185841527274696081319678464756405911911889432036049274469591710\
838366632936078768280989966172696106546337159237598185607887743217024597417270\
059679291127334872063618553071927784394162692931172505754535744640407384995826\
306734750177937504284214180517480110082671010050043695463235848605209910857401\
9276165670068688759507629103`400.*^-9}, {
        433, -1.49878957144847713087955583857988706091302679245986779899190107\
266418808797486704407791018886275943542524296210004808425639159987458557832497\
287868654683822192656589861440777927663428758215617825486778768159591618579788\
965502287380816324730260860489916130974925104386326024424639378235158105477925\
680236664195413667879481373570350345611615502950348045130664383084086469199001\
35517868255629676773332209837407675868963`400.*^-9}, {
         Rational[
         867, 2], \
-1.463493524849718596221675193197720656675494897967662331183008471473127747672\
628685702827654480905990462992681421101300784924472020793717679041053163414392\
105454130643476719714011291388737681240278711399601227483368588966423259095030\
302947414704245310176561765763175257759049588529518617300833242114576084285416\
381191608247486045790880609461364969136895990121724520961266473368635389159225\
9605868902143182699063728481`400.*^-9}, {
        434, -1.44888298493023931678190262173515837597871203775802529352528421\
927467965873135934421835199963718246275667575942212288510649399971409366514497\
874324593557682039863025534567720151219378210659200731662854126142905391374748\
812724815424116194677581406513747342064152248710226790351801917237459826820023\
044807008145605236847011927270767770806075559971101262217333368251443356582586\
5105864912817038557047561720054158240936`400.*^-9}, {
         Rational[
         869, 2], \
-1.430204244316248775399797378001268725586412327728122344290406649280524684345\
687531221805635152759601834269920580874470723634179008699818340680084529210808\
116276211982760385045630784149765091738709895770706428325078386759054431879672\
228048059213834631806559689299388669692018726201394278053698188167380525687009\
257779600781456925745046753147818900872852341141477236453454803941387891962761\
2893646641593305088300405218`400.*^-9}, {
        435, -1.41059080102858435884587653089876907566999327550764373308912071\
597813201959999837275070357283645714468410837718152281280993891073754559506450\
921450331379227402746805609500940489641796780475053107086358438932072094289835\
569293622545960080774209668330153827716493383561754843518043778596454346846046\
379602555843110104282365602925161219137337741043862562138901425944748338260587\
06645744364848140143069730254475718494233`400.*^-9}, {
         Rational[
         871, 2], \
-1.391860964695856598085558226486935688716226991070607922462356847647207741248\
987760591231692878926508030279177012385700272220047847740201986794435622404309\
086835835096435096869516554230626504265266271139864440422459513532550154475133\
805473438373922464014262843550713534818622395014256120166385036176426300185633\
688854946212373554920147344459737010654316247581671367796450227518143333300273\
6919241856427953230342209703`400.*^-9}, {
        436, -1.34540262054986975288459369602567290308842353190157052579073467\
208691823603348979655014909991207906728692751795907298292336909093872185720099\
713493998242722408305522460161548250570548228362562383295085740093000103318877\
576808423482164259424748300442269445786428027583113196377090071329909587526699\
536478896043132723791454663814729374783306693749350118496203080859785078336752\
09276793033804787048816674562106795318241`400.*^-9}, {
         Rational[
         873, 2], \
-1.356685179091537753559854962658338604270546314030596517846982710552234300178\
836938637042599235584658464143206095305042023135266749689332290874582251584333\
167326915045533282006948232612909285756158314514984983485732790286120137276914\
521795427574224423819878500152030549135969463587696823248626869882475578474649\
710761208658115887764707438587261695182272171295315488629657998770453202722763\
0914810620933423589109326248`400.*^-9}, {
        437, -1.34183305135888328135269250827836880177903031899433501137208262\
178482339364770680897020691691574632053473820082641474086983998916378263562590\
082107137305944909532207155714991783302578897166358443861066074577800400068317\
733940080851705643656182943176483843069122103071155349845785886447337903474624\
016088844597269767563235735905294099213109348279694881052897350818668189045079\
31962491649256929465836485927424585315444`400.*^-9}, {
         Rational[
         875, 2], \
-1.323649469556670908290510724952597855332546378372418720236808493117038249522\
560430399716298025359923296120397682113305593812881724870614551739186608856392\
026568749504246939596028521485402205262994027643744565720606076229842282915458\
535537843316179770562411051793336641351220477917598757872820786122804836058027\
885350829400539246630360053660796776621122182324436346615051556616331690896407\
7652929092904274440606719845`400.*^-9}, {
        438, -1.31018442614676979179101245472409158400425386929808171038307923\
188663250242185505361573865773502275906959132381596816618220895756031713094603\
902289698729438567052137182288956237600495232698827072686628450280350592857733\
078097943846151457899194100577774431662976304463426353118516894085527899216653\
231404278847755148386439788925594258303916549356200978497570350694861806121141\
17781342917615554956650654878119712043678`400.*^-9}, {
         Rational[
         877, 2], \
-1.303596335051011402584292925432868196639740612239856377336705304232291456488\
786822913146264054764422532646758391467750701023009367971147378392027580660913\
840160025980181573725967060390253188846897379466129156382727971413844847781247\
513702227164259242136317818272171997174719106589239393490477695177851394906047\
822410910377533586401920880583396662823371124451200202086123521733623101013513\
8417358987216051888357752397`400.*^-9}, {
        439, -1.27465119673485995706820106338634141409378443981439415463181626\
370685406968709561418619068200816893286457958699284129682605765329550215979653\
986065859739492281998428442310178068122288845904260927630343700543027060708591\
636174789175275171820905041743091768402404450087971089025866618681199209959739\
944111141095625556167183542300096600425737855669236670622171638536756875462331\
59211636934585006729818340420895307703547`400.*^-9}, {
         Rational[
         879, 2], \
-1.238718577362005725736996696146799233264885318545255018442875370722839445807\
481089231474343803203391262018560889734465943240157660959313229641911694223524\
874989071015529002835911229449752408090501781589065478590366995744236878000173\
888687670585691738086767933043262198162482725080517916865585371542757343600274\
371669187758106779259083224565481464747027819688631049076451122395274355323069\
5784801484768479108134585143`400.*^-9}, {
        440, -1.25748106805615751472411928561081198598981205933957953453776964\
981200965002017508066345062555903991180164239783954209306232671786020106482240\
733229924189907822405200206471729318226465665324829455304515701266329656624447\
957428948703251791349007674610568310592696116741439567255330107573490667976073\
809595225079796222053447559961188875778765753025311481605174444394062382189360\
30259886410579114220913562472213831644937`400.*^-9}, {
         Rational[
         881, 2], \
-1.245540482046178640162574312359247281037660458609000544151997428189491112953\
626809859307387749315396321958459253021253145242142556259944721490791663123217\
719715193797297409557815788333060339216610292503612805900705154543504047527038\
475281626349864639381494891891913721241047875200926989788399074468735368160132\
140596250991759091942566912868478802954232072795067339360439021386205740451616\
9043004754018370721122153728`400.*^-9}, {
        441, -1.23929394027590241266492968116571918617341090880936777529440866\
258695443996487950938117871173281482407452907902464967510143355037751750708109\
056247756918735174598635511507296058434621651368231171353082631141044160922858\
532395184080472853311690608767889039438568777696972067546320756973155339150651\
808586232204593281569376575369393109442524055907214214608072087361426130557461\
11166663027433826720160132076804340427387`400.*^-9}, {
         Rational[
         883, 2], \
-1.229857030864315516748705697573858904018040333578597842884013173675225752818\
084941748474939297055313464781879592258329462041085876389959333947572700705869\
450001256579116389968977106047087740520477473193801824656369773152313804213050\
661976486736564193631645104718991699383340642609146243378334561010834042269678\
815702853487311404314084199393598371645662558716335550994520741342048616781609\
2576317115826703195055466491`400.*^-9}, {
        442, -1.22799868027732314225605076099731999695074003040125927116186842\
749936215978408039252813574480045178627464401066078656798398449484620585600939\
254144151868221918248499866959993166218555499303013201863283020622630457888407\
681216374111585479176213559564003551134713447849957450640247819849363298284018\
230718701972935898514381590687488166569287068088305801089233693449012525412280\
28981318775307396045536878952229194076189`400.*^-9}, {
         Rational[
         885, 2], \
-1.217564618756865494217136960613111557639836132145174302871464269351310773395\
228298979823007559882571746713053658956750170674077650450394577540115427054547\
529875988725100867140701535004797257991366614215015856520393177201991505460846\
106346649852532653527551461103571947527705776154224809685076495357495572030714\
797979511061625450691943114953550553471707710792002855410574073684454713615143\
000898564435191564506279237`400.*^-9}, {
        443, -1.21458902923808804043157908068116818492047232832620162881862277\
659222050554582107410672574626362847919049872533097414558657501927609105215144\
137927364057544431594014175687661529449151421926892141060110391764815114461309\
473418692699760767317313980477856445832582367551374866780170405692805454587873\
059900541712649275933746342295645079042527573028730362242933033348355205107919\
11416538623203015675918602981606413674913`400.*^-9}, {
         Rational[
         887, 2], \
-1.205322745882444507193770965599944808941238352250758875690143369498342990077\
482025586564895449897667570288132186121985448403064276729065005958819530601929\
298302922432826423559410687290023764880468755730197611912683543211081894225048\
626911547402601264304835695130726791044261745686985228148550433038034643081664\
901166617866299660382687796290096976265384865325267381423593161165000479919795\
970716740213090679539298184`400.*^-9}, {
        444, -1.20034438371635210790020655439422167365034045052782750131847861\
580434389580607584705688694489070292387478688047386003591864000850975794384444\
338100035564557182901769045120755524960513549973615993558646078833423323160409\
151002116489709638145054188405065491642192496463309417180559172964037457921894\
555948731507689360563698127769668109820385404845082308017400921654110568944084\
00062334449020321144337423816198587247591`400.*^-9}, {
         Rational[
         889, 2], \
-1.193309562816945299000554343797140067896109088399212958682410624741559942464\
632978961248163708724054938748337672906221149322132749498526321349600026148725\
272618182672870371686766728279683991747093150586768769742709158704803054177357\
424539968889611055758984166779245377980689898848831813745515019064120575765547\
933432967745593209311268650876104334100964306701455760205624450303221715083146\
6242467348591024039847488601`400.*^-9}, {
        445, -1.18442543614309259922092697250150625094392180125659811937577725\
649471292964226590802029603533126060027065527790250312408279294528099468053162\
622837988456684454259758678626134358017770667959091267397186211986816296423074\
989820874675380874561116135477569669258064880218468498748542976449638906477799\
195643732127736232406621598630764093476426286536622001654691051603395693215140\
05679009012592342804082024542581683997645`400.*^-9}, {
         Rational[
         891, 2], \
-1.178689486003836358318792104603288364539585254896079995207975297475222842123\
497554770836267771908816971668641483392772244723689964649633350969126539564527\
190801176210896412264605739754306416844950448469042662714567165745899005714258\
846821290488828790053629140930133699727276078154434919317537999428082280220873\
569989180903209086300656790200566468283126041694000827755962577837635360985540\
7661445526741782135618783634`400.*^-9}, {
        446, -1.17228018199937802592005158789975417172374667149649719880448130\
592122420791966375964660884920894866063637536780040854253620204692595753337744\
419034399578040142963807718812713764256660407102901769726071087139080078146769\
814507077633174276734899356135239995143708462807670897712080778760455998565004\
295781597361321760283468249034652466728370092619525331660429206304613739576289\
11543271947574531822067609964518390425574`400.*^-9}, {
         Rational[
         893, 2], \
-1.137944243783426955967921269558389184001143428350244606396898221272784462877\
497737044728835935720413617693238937978165003411023973008159881350140098738980\
586607892213247916393376774390216389475584884365164368039035052492233366922115\
113020097296852459755884775554719460734603944151211452124476993005277902189662\
562378463247453119919226373961326492798445360739096141768602261677360009217341\
1495963409129219386640582483`400.*^-9}, {
        447, -1.16040547064336744787473768661845613881611170706269883499246640\
998271047985862670499229699165832261293546435745887965723515173108090355063520\
711043294526546978984321260663183719514948170069617474454705403840126467093586\
990215130258702637391865818033308786795659324607758569665505575602410634999985\
316318262388218316395410443840986096240902755939067636676134839014399271586125\
02380598445826979935420025408737980194846`400.*^-9}, {
         Rational[
         895, 2], \
-1.147039145182007407415923521251938499071379531853470496168986042429520212860\
075499752276438186132488886712210929776377279320771137831714410019680355516681\
128845265151983687966614837236341209859941019935371641256151518165230580471118\
578306425283678548830386598852433880232222414952324706292199032249941246074308\
091287157436759902035340739490581741987958251226523981300895446438003581991419\
0512307086946071717351295632`400.*^-9}, {
        448, -1.13806425794930205804638701728932781830570798361466553430875362\
853946551689708214274092414080780169000553576137188551271434948178435749713095\
642750037474269826884944764036980728758247910472992069536222242608107723196384\
906833011027256180911155480871036858331352145325947317083683245558259813018595\
325024026828105571144006922370295173712483609947052774004387345073912400073880\
34167091951433639252694463626458361751993`400.*^-9}, {
         Rational[
         897, 2], \
-1.131477176506282830683879674164243028463754616823691025981942206012320189718\
197365796890088577986559830194820990838253073857745301273911253277845187626983\
348048049143731135946178342224782105629436305496005770714377101378442054198818\
202062642028717781328019838644088273953460183354241346954768034674900625946756\
748123220717874534037394516955366625387825365684814791318782173748755515578406\
9401075554591498258669880071`400.*^-9}, {
        449, -1.11436249141412123768181782850254262945638851753595604669331549\
262560660223750517557720622151485944443291777428055760122792243456100777901643\
032812379743303161877034946208486271748067306517141456223669915094628996420091\
529558005154059806520968921509645473272682743898648285310482468171965910574002\
283827481464771927849176569572762374547195985062954918340862674329285258301257\
07774679686213349484330781513884218058207`400.*^-9}, {
         Rational[
         899, 2], \
-1.110515700316593822550682796196442196618873221295293609420965265902558023657\
847990309933152258362455929304840124070097143177138964551538564298623147517476\
085271676804074743036090824530570084754708028649384332194276271446476925195723\
763471768130163816669640900030223239542819580127602587029519378979274881327511\
183159886161627037792502485855780510710069604851237502452041512744987622159206\
9746626166470319156133236312`400.*^-9}, {
        450, -1.09348305573619763711444703868259634775274055852315912882596977\
533262176885837389586767471096951640225439486681260256238360020100326237063054\
269854721980876763086516712035399183089721603129572853423602730769618692116595\
113407518186490827282931845541727964217754229613387293039278677013489196488004\
933493288284042030846571783576488382284084569367295167475552451335374895391309\
83808485422190424301906399665918484363756`400.*^-9}, {
         Rational[
         901, 2], \
-1.079840942505152218669580061231028789018889111856502779760680010890206220676\
440392321544690533936847419723415890747262671008989831318174450190144433115643\
853420059219623485158378551451428187904658763144630781790415066012715615329947\
311421662023677926884896771498169629736817849005014425917789139510233082540178\
114445449747821832778282344911522623400093022377229360868059890772570006293364\
359844192283549040148864053`400.*^-9}, {
        451, -1.07238649163451891619443290758153966407898717158597791543336551\
356820173186420349448725594524140025878352135242863606834149849672948468174248\
909191447255502791525410064212868855983592297143874587898512729077213699888798\
258033070502149762407102150018401991562507571954000622423749314285993537249331\
342411828042017421754932709080557287236369273772367499470142863407947232484761\
46635219113820150220014087727362373736037`400.*^-9}, {
         Rational[
         903, 2], \
-1.061424152086662563491604577793347951038275705335400141591393197652148320448\
419369148903648542251466261480925886501532093845681150875338270655679403151995\
152875395552863601888824782189237615337940039011404528912800174326491212650706\
611983692565896021014277292129628862191452694491639854583759599997845616097895\
958541456256235361402594410826622141831414224887550466457271205337352723968300\
2407011196443270279375338761`400.*^-9}, {
        452, -1.05036660257712969681097029548923876523410750273809894061756169\
838883472279399489376171554570338996052974155135782894007064395730218031668169\
721059184794349776134004999686049508284699301305557908738795003780477003922607\
171782451382457063010920549687319570813747951574259769672682618365484030830667\
694872432127585044471212420381336114729144218955306515488210317907910446645824\
54768736281171968906240195659842539055251`400.*^-9}, {
         Rational[
         905, 2], \
-1.046908302058271281729475718831760317550849907504433488678528833346112827087\
538382839980469805186233026156454808597137062590468439941591175948763413064198\
312457627760671022201415548103624021337029321423452061336085502703324029936003\
620096380789890996735656451983281429974746403034026598804108943362051059687274\
037581103221744085743838474450111685413783554290090693310824830101947439007582\
543606126503348071446637979`400.*^-9}, {
        453, -1.02682594657760107682653675600933359323951459751030769199640382\
023964692236830079013636545608786455293338933068992620848050922559706079031095\
200193060250482256350514866158929787938533267513008606795722156370618331956897\
967423095749242664760771770413870116040349343238153883406139616947742609492630\
120049834556265831942220058940217252170211197802224712720409637876175000819888\
82194557369220842421130200824697834695603`400.*^-9}, {
         Rational[
         907, 2], \
-1.018793496102335498976164271340122618379268617371812117684316271760057368528\
995536778510078444396365048481609157387517888093718045277260705947151789804797\
613853645818303480068965389327973123659215195756510408135958526767919699846260\
830960547972005941426416138565246999313491052826297552425349726831904206612569\
122488838272864093579990279688432592429373640111280030335412036591778564796848\
6254276019781289344100651116`400.*^-9}, {
        454, -1.00788246506549772224600233069547183648541003712026771377106413\
614333428272386991150762033972650515552161309149658260344711476637280763899115\
205159505553508838821906063241952449408745704500270304908636180170186102208987\
193212428445043615296398426542073582396874357906963816607838897901417875440806\
721117730193054345458931336412465521354974949875692619800046289355587485170568\
42234212284527839741739750268922603977436`400.*^-9}, {
         Rational[
         909, 2], \
-1.005173501352420508324392357597929098010966426964112122181838144163239362745\
965117138066894321965273319548341473487882696351479976893971180180895306892412\
128443286752501112398187741757676402763710939548030132458400569643573391373496\
295228243171382922069008339457527640769237117439733588481446678247251844931857\
109303387172319397017620566928169328340996787913882389904570775973209214376652\
734823177144162520917128773`400.*^-9}, {
        455, -9.92936277380394314371339235607522985479587247576098465677239811\
487280052653494245041143926365135723141762317134844993576140392335114140228613\
407092191072177231454582294503009499122150099593491004342549730378965465842949\
954927534225230499117733871855124943826974453789229524521844476624506061994212\
891258572399088225772418453867922685203261721874126426882288276901380637642819\
5505992334369680114650068853346706290365`400.*^-10}, {
         Rational[
         911, 2], \
-9.827191170669111876403462444335194389634804428146602533536203492768769027819\
482429375908749672804476846869016533732860569742382726850946146504366663977707\
822448881136685270195372640584540412356591997020977188955340600359505892243160\
777261964011453921855514475841089223985066347419661969804184710095941433627297\
287940526109611700624434866557166659343209312711990162071764412957888010357241\
552228203650624010376333722`400.*^-10}, {
        456, -9.64989516873797274944571811791923940028484688918707868891691766\
937012926293883868876772493199694618385793043130511078830747056827810273860973\
930096351465732059963753710978954877286228864379439410999511761894189039831619\
010596141282799645022046922048361799212104081166539665813551650012220398760241\
088209931157952338017686688871450742620882125516382438391546289298859409697019\
4807684019577388344607861282590323681317`400.*^-10}, {
         Rational[
         913, 2], \
-9.638149480141107634791517935181053260165955476312958300939215738940819001519\
287063749170464851464996344106330343617748983431760753577207816354760015098001\
401222442476874406642682780425868310567269521557376342925787444125670900314955\
024844521338590845181409958404845473361714719959348547596609054924826550445304\
728758060160969513551110739683029511629313728141380181874453912703687494814376\
664767421199178270344303484`400.*^-10}, {
        457, -9.67401543842839320637636686416598034239629273801727513173982220\
962229942483113732151236573811438864213544186463570478428550879529406993446803\
902714945017192838560444452600913651478417862207536237429765600866007498201461\
253138599304336531837870519114436079895799975751302122255015866550384357006937\
240743981188216408674903488307526735871743577019337958758266799947411410346608\
1234170651831637147244577344649886142123`400.*^-10}, {
         Rational[
         915, 2], \
-9.521970745824380009925770977239367037250297556828050677869886796726316567151\
470625546884230275567059399926616769861851746425752694771395110442112430692794\
453247137438587347530070124627844930059558474283688635335042264900514268656036\
901584092339517318395427917616572852192640889744190360340983481198749041866826\
493582163031277248325969192517232686688116128567097656826672504969256303616180\
21467213776132713227595861`400.*^-10}, {
        458, -9.47591068261171012020104195425198916606613313783167767300254343\
312012053812368266350437077762055827521564157579243062317774530035979878164315\
746683604466506741865038235283807872805928895938193670593101931963238530349913\
722008966830513867294531778079901729716844696071866505649481846805792866077928\
258834659113304460836228281978166761600094956387882356286640787049384820344196\
6382700109665606810486230427836757830304`400.*^-10}, {
         Rational[
         917, 2], \
-9.477182980235707378099695767014671565579856613740171523416550199173062371490\
747285584482907982326927587214352712407154272313104003456559459968193000705554\
513440342562802880766550487772042766014748658093189509118623256654109962281233\
035682162272452116973133528779232321709230899149938430719598071682850057816602\
722353164098620955646781903439783318503428196534978159109741058910173535016940\
53748898199211635721189176`400.*^-10}, {
        459, -9.41639602225577056578802183580560185925512031491006275106036605\
223197941925962325428482806314515219813601658826041028832665867352309834456647\
944132976904042329974813993837119034101781742369415632642046242933922138758374\
352917044116473076470836404480605038489227065547596672374684773509755006976009\
959396483607308633778608159657303626545974629161433396203982793343773477255819\
0005599855952002282393761726949392436555`400.*^-10}, {
         Rational[
         919, 2], \
-9.336029653303803038653919418235862930950386077419892506653683784483924838441\
058942799879866838210670886056129651457867257783010758408481396285335919612029\
733927854947919861965885058372638677274161405681085888978359517822963243753579\
315715171184102035858415412407880470315315301947798952957378850920679061411740\
729021382531159167736883753227616370574166299269199340883576383749899917795475\
562417040088427183199326373`400.*^-10}, {
        460, -9.28650942000628133785457239933110671769563647618562091321450518\
683019630262842309413100787919757006046387831009465509280283707588300394293066\
383991656586835976624119977341849644688049797280968266615993175542085832667260\
826310969355402510854132911473031682257859177079868645056663662820868553101343\
387819459721752959265010670113141378176168917756972796526172080027763990034687\
4155772737519504711262891987698030851401`400.*^-10}, {
         Rational[
         921, 2], \
-9.046443421276626659490022164291264891603338905083351053162938202002135362330\
793823757149422281945799371433864887786574495359183359190046928203404154947734\
999435816823974256070496460584437998214414435464757221155633798141061265469230\
161819379322891946103610796125446469743765412828510394825433942738680495305316\
748932492615118043109657601449679148802715755493336796508695470068490108671209\
362079244378212605176631316`400.*^-10}, {
        461, -9.17603129457265030263808413105025151826585646068197468993034200\
700709701719098395446666706751314700889806214187008311367468045197671013618626\
033565850462989158463543533314364233041164509308411186694873902592779799652140\
613676216982155042998173671643520938570553106331763650682360122382569073470833\
158262156005253165505978743501852408517352238494602947109342361099072553242432\
9018982796453327349656424797048209768088`400.*^-10}, {
         Rational[
         923, 2], \
-9.058384953694274082624412611028503642231157206513660108524523718554119239323\
204313020185866846253099285212750469563893785196660068373811014613696476371438\
977283288180456995222417303873940558807126138290169992369431459549167203241095\
524725691017835987748002167778823758428685611422917112035491168571868151589106\
337965217315830242495946596969411490736980230403575613835082829062442693081833\
245241928386472974116763598`400.*^-10}, {
        462, -9.02158254368028523421090601309129527363927003769709930922534919\
698117478569542952481578447316756909094346295439414919676547411923161672411650\
492485260605413411794846409391196372630225075339268253959858726332434031131936\
895005687769763899507013747685738601033822576837075988291277478831419447093133\
923705975091297809444402154738263824380705788004201023997770184811617098037750\
1935518771028241065604470381015343918333`400.*^-10}, {
         Rational[
         925, 2], \
-8.971797155971401012558053553285069197337426234152549326061717002088887310688\
677124595073438729090208288392084451316492417372641379604380378476054667420851\
598740665922324533664900033873587566232580216679799102404299924350318303317624\
519704465073179919073510062342270458996594264946581718132961645147644133392695\
357030904619814196027876366739320769796209432546897740870884857107510126858725\
247242865340899845620700862`400.*^-10}, {
        463, -8.84962766983569172077376577472214378299254336835170875228684989\
165847448920610454855892766529811886692628384368681163982762233460262213821835\
076981718401666463173027108839874133678063363564168891344937918678407108730348\
286793612246142714121665281669643346754484889215869929838715429668570276130614\
234731874680214652962315654832877500431837877508247944748477230399210383821445\
9782574113593681962045412032092598168115`400.*^-10}, {
         Rational[
         927, 2], \
-9.926585667017448566500611688994385700566571858920105554534515553369229993994\
628755973040530179726904044357757405714982478701776190713876880667692007373358\
174853252442170190672518707440791617951762407705411706171714110413607974640439\
975563005206304890572089898213675391841761304191816217015808474350135747262867\
405012160556252296257389397475790452184815581035730547384659037009214499489895\
917524472924266248966397661`400.*^-10}, {
        464, -8.73037997266528747889670809989132438982438655648171291870263871\
303644944078986929310436432591838876431330908263208973535500368261665735114665\
842563698966909946222113577708060760133624598538279025106375847509204286874857\
713995451605403600168229816059717261251290752759627420836322045813125645949407\
266101277741626764167453149771660024772046096590337654264416271124252132477666\
3187841446082188177920799155724838564278`400.*^-10}, {
         Rational[
         929, 2], \
-8.652596914005536160150842665566201061995836770781209498607319086843943981222\
399161083275898327950515293930941426233372344308686151025558043093398797428017\
849524132137716195748163254661532356316329316462098627138502282348024677071075\
227752082874051509895983177122634276471478777742804226236884795414653342620553\
278456659218049125933749680274903729800944743580112856428475159288159816996038\
470212627807080267891593959`400.*^-10}, {
        465, -8.59578729999830361089955648381317279988803872757594400484084453\
602120191683644648286683523584236966704456755817687376255082469170274396683288\
996764921279316940022056201337563991666404940986664333003161245121564054282295\
071274096456379515614305663925226991459029085136612543350901915715090105437506\
519725152237228214906256898808953598355447955265664841120696356081047561349208\
5505244531368303438697359000260402385778`400.*^-10}, {
         Rational[
         931, 2], \
-8.474847828901574337505082346807706479425952341657267132215624886733503258925\
441820343711610948266737682983612058305828335187026717994058572951726542862787\
457865182525188372931386512332361173424202563527719845072965291110441308569108\
152916945137319054678949526569262440203492089248219172481596690249331163222567\
114459071177579744515419352009583773339386089361061005914883260748431697158659\
934165576996927815283380467`400.*^-10}, {
        466, -8.44183392031188281176569012530866034089463949898002639381880420\
042629815360472406688774239141860817360441029777804313356373936363956095150516\
584958207402630620040056751103753932935434714553634585200942513065767750000578\
397765433012490708395513147318249200258509306227593137906489284501855610641030\
422808016613911466029243407311696209155638006215489055996112994416170764292531\
5092714735658920679374792909827642436938`400.*^-10}, {
         Rational[
         933, 2], \
-8.325375004365651009362635001075476094953895291167269359384316833452873675763\
037242984426591306717426479970709047531352042869770917957296405559698125956987\
891438366596359126688445151938173515685339868201874124404249233275879049085973\
994649812489545054897986881356239889365554594294731320290044853893590582657286\
960786291976113307383559861960569602693544544481756083340149658983371642503839\
431634675799642331936017277`400.*^-10}, {
        467, -8.26256644716032086604227762840954937675187396182604282454393064\
989232643164027045579447405371115097924977729681232454022487476352314489715952\
712020441423700484689401531805026322618895120256339148439737410501587074699188\
904091757582487245661291494065246941030798091586833845846479362818285271997568\
191190483851068461255394596695745193199681216741201688425841085185832711289396\
6346654176420555603669927950715623238465`400.*^-10}, {
         Rational[
         935, 2], \
-8.219861071993451873022313079643415851572717768076454240434865051334518982509\
704526675373929239062515081963570531618862329383250481014051143550983452296050\
846047146978464885225084248414652378580534914173227055366617223574564715881581\
950228871366347176107063008844204530164310258295613434806485652553432987977899\
639786601147672134635427327936719500704108229011883974225901105755210536520471\
310038352088397265386651956`400.*^-10}, {
        468, -8.12730350872247935447878102675741335158437713871225397886621697\
035320349196756281654907923419317855319810564275886434344030397020205654674776\
348810234898924615986253105130766437928171464397803220525227285306042917904702\
255859191831260639444014370126693854562828741983611825203269395407534597428767\
534295162720922875632149990945727428253504304750107201130868883170113271367031\
5341443302750741185087724688870753528485`400.*^-10}, {
         Rational[
         937, 2], \
-8.119024266992899107442606202459326953105945490345922830693274574179234456738\
361338425661805590716648423737789116905205486412355737697528906894395531940335\
778717152267705453037071936026918420105912471076341033802150989585459161344395\
344360597588866187249479219612821867093460916299679978016513610492655753402750\
803706126727876187067971327990933752612252373666698349431008482843797563245739\
068196566200103490460324855`400.*^-10}, {
        469, -8.04270971878003821926709461190315115744552630056909030703319536\
799423755657195303881037059281248785041730265158481411756287253269838690065355\
563823295073182049614950372968250070033398058472404496540707453613554734326648\
440410851210522199937395902080523996553176169537453113902449916182730015119401\
907794495286417605496510409906314293239726912039150440406466648852384277891881\
824409633499893822808575236414237003395`400.*^-10}, {
         Rational[
         939, 2], \
-7.921502056677066346150180823832851086501656787639551121601759064426382028855\
833853009567727691993291857129846704553908734694453456698497181074933248068534\
368871354622994279430195214042797022827681885389101347325676425507730502958401\
542602169266770896095764681406415369058004809115727271689909953600382783801244\
792576522659416578597023072391953064653339974724161164876190223618002311082384\
352502793994165805922579031`400.*^-10}, {
        470, -7.85714199423874659298145095809473393421532036449327647704036173\
167187206102514160973534624256396761058282010248452495258402331775795418596190\
031120422050974968634646320617269031507907307727911833062499188479995855127214\
407737362166755589973968101698726574776948075164186392151372613980027270235366\
267556235341497102785481430295150683214506122686257023064852296237073285440375\
2838832688276786917505468273102289566563`400.*^-10}, {
         Rational[
         941, 2], \
-7.835054554624663295931808778803176178577454092647192442791483744517336528086\
893970473339124942658084310429404907300129599899485144884198639855070878082367\
493908155237415766976712979077465269145036789708308643213882010164867831894987\
874371366741563612739384191540442223069103720408926518049395596337587953786852\
171519447907663483210928736466355174273696465284438409305135958576989780128984\
777155837053362815781591616`400.*^-10}, {
        471, -7.76198495487869451349636416189225579221205914618828564708202975\
385521942465872739010008276441241437392286859055110930742249532274985009840779\
414415951605243274876915167811966273261273141234090688220449812755826828350643\
264453306674231796021597486326467427875864666870838187300481165800137092746448\
627451961003275662047421053554169239267727988806513516146362639728675836220482\
1819183813814583713607830809813943377136`400.*^-10}, {
         Rational[
         943, 2], \
-7.647935898404587299124369362148307592110903753670322291573210629742067022956\
768557478657071889582339667561996926747791983034534613234866617724438878627564\
797544877304855896359474088587823624961527832333138819256671047425728517711024\
102933195799217598448165892616567108504003266015889458527892826097172251473905\
446782133063298063275799113104249913576301984077460801630052939461010770865400\
378817354149194415639590884`400.*^-10}, {
        472, -7.69692474041201634877011400724185711350924599842837224833011412\
905738884520980587889729220147093502181015146294481212375841143621368477821780\
385908281117047916381921211677583553209499517248520676423115822955553342441105\
062021463666676404752570108225023297586886045848157958978069602074285796267933\
096749307650303296747946560569191474023083112497015673807275643254642789917891\
2617269241393324335092574445549668337315`400.*^-10}, {
         Rational[
         945, 2], \
-7.651360000207929556428978193024447811319972746388700487229599736853362786309\
025996559089843825266788734841695821095268917725894087283491287794696542876003\
440362543628893028203425806950887505099590648844488855120598264932393599166673\
429117960694957207825022876012829405739297087292262376860156495589221337592298\
253504712373903329844765336779644171634816056267533264165820324381221842471651\
949039137010097212829111135`400.*^-10}, {
        473, -7.59868862927076201543334031462795035862211139447390827957486841\
565080158049376670406545556449860857206035466693470752983739826012353690665233\
369262697037016711647026978557798825279411638944032284599460044074497101666583\
658245905825129497900368180489754709098803568141686704924427980956395941793296\
598883971399833694243773714339855039397791230884277322067092083999989354518303\
1316006318681409979718870622634224487168`400.*^-10}, {
         Rational[
         947, 2], \
-7.521430848850941211033169665365389299949357376421258604600417569606941476391\
333920845649266132357525187354050097679808964609917234275281210609066587521883\
701460611039172514178434125153890747644544457238909328657039701864035832716966\
310539882978063259236161776747698942386650206235371621128156832918691744810085\
860895680780165509612087908901097938167065070465010029167840375560154309193569\
676821348756530015406584625`400.*^-10}, {
        474, -7.32430715963415797169593601628961265598239917918881337057650445\
141181501647110913016498941241840560571000401264497542033629134017286736204933\
851705121662327382805752939589989123012066544408919996157900201552406158215688\
621792412966446958936321230228921523153021817930417055562137803504726331062280\
111049814911715286640654694967604439961671222814758732774105795295637256448068\
142953627698584131036434497918194242213`400.*^-10}, {
         Rational[
         949, 2], \
-7.338595842744070758212969308358715119735417753367333731870197236676897780677\
158636004182491573730586726971150104619138524507274611352844287545001081179062\
429893226562811010835697095064597349860048007784383783532620802565783882558522\
375056512241205795643980030492455615000802216148040927476823225140234951001474\
966780699135326985262980547348607737761742980039003765502309321797816821753391\
506494553872325665569996582`400.*^-10}, {
        475, -7.33508307099408784158789179641530531667347856966855059728354269\
302164505145629447394103837875374923792811718582402616073868919679855068266566\
993617141339815179651814057743592545170932446077410588976168299667899124893721\
170964448094797720198600364257694943659943954647532283945987572062605930777883\
759523566765927079905554371974973456175637514961230749288830726323469182105810\
0943908660141419847394926956364978573646`400.*^-10}, {
         Rational[
         951, 2], \
-7.261367303709384728477404573596778094003393207081671971869373925188971840272\
170739173973271556902353947421439651702721215253256020033155487921066225729093\
854569007356163202486089192321571556761379156576513838319322958796372882782169\
878060488634280067053257510955586069052309985862564593515012716817005772583462\
972714417124137872566419978068939135390609277497829727276359967112774669215201\
340069174313166011709944054`400.*^-10}, {
        476, -7.25506233148035908910026422568360417608339623529886040028007859\
795379363203859068300576780255191870947998753814209334197318795132219483688027\
493999171496192790156250934591947785513992784786990994131453205428639973850161\
123999213264591871115132738877170274087302743225920439255550853547313303142742\
033654682542781807375917692134988194758036247780854796035586946645168244427160\
9393957919542488373107623969618640550067`400.*^-10}, {
         Rational[
         953, 2], \
-7.167033525760006938924470792524928928528432977126205646491424797812892892943\
782138478347253273097560898903764598526580825661402127155252281026706690270568\
672042853963970775264754348885147163970097267606706901296081251022030353153638\
770447473806295568029010982960053320074728800817672036204774678432419922413134\
253601340538738080118318800106631075498654042788925999536085377813434699570766\
437942191205794805592598414`400.*^-10}, {
        477, -7.07544809451178985247232925077310241271740744583250823922120397\
287041314294299664192413459745424201987913063349495305834965927428528144095865\
301357041173162685230088077796202508238646359664061988303142084970831257175425\
155552262993638606374277232738763319857887830796973700302680718467886062160991\
721772074690328153175897771889251315920283846680289014221184656251673014829993\
508314798425742761835449326285513217574`400.*^-10}, {
         Rational[
         955, 2], \
-7.030297926826504570115187044652652230435862495046210431083020949397192842948\
116598527107301544130148607181430353244361530415555724638075109788612260656333\
493717272442359062879716676808546019883490392748971142676837872750420676568711\
681578593610035768077231865940128904469906787989301856403451485641248935971414\
983545267658984788948801572271349730901511973382036618401496679051290386526354\
387127612545748726771589785`400.*^-10}, {
        478, -7.06658260641056887122443332053506086670951137716579423529365822\
361272278104946618759919189482875477917321749677512178770407054311349334852390\
431679309483943535508419179342972163584876031971116710873015652697254448591360\
704631075725606323245206970778979476666834356069891758606284173061496702114703\
374543814498759711282567039320530736334526324450273270172469611720773441639802\
113831218967554305389030224062304805472`400.*^-10}, {
         Rational[
         957, 2], \
-6.970182082990693168165065614537101222496360234876709479465094982992498419127\
602539613140087881285462778346726917645994246133952784223767988877567874409985\
454042141923370104174182901886033322963055277257599055235171477555893260623147\
644489635757410173957552190918695114038853557437230140194763882231036143907059\
273255473840475966696598377664230402269788583021671492926098873082046434659554\
429617525775221344908589679`400.*^-10}, {
        479, -6.88251144765315073830538074850831143627851847761795968948703764\
162558677426899282173620438637791122419783530759032296088096466366182315724965\
316461385720130828306578434846471446822682922071642366788783284537684634140421\
793402177425148795525626274744286314003384341826426599524239415353382071050684\
273074217295408698908741709866036624912505545393992642759917181343772941429431\
3225939534962078826722884261070463952399`400.*^-10}, {
         Rational[
         959, 2], \
-6.916461506628453457576343284248396561033574167009136367154957646192347426487\
544471336582319121872273334738273033927570815855361398162731633591208703472666\
014209319063030044661296779413857655326184669476223043241462777767981238385876\
845719001672274160963821268045021327781501346269228790921552502938366872258083\
385084104561154395282394154712817534874313033667538855223472897934401385681774\
420887246715198090449989816`400.*^-10}, {
        480, -6.84889596935830686139070506723189244891866292895122750071993599\
994294879059356563161741025073602861262126037819489222893025042937325405920512\
902613116008212569987275575692788261159330736661480502561970927170562456583006\
272763608013305328906397689842978851135402372000194223916177047848292807964279\
067049374722988709610480637657969462349772612905090835639001433157999956638916\
4917343143322151438938515816962294551138`400.*^-10}, {
         Rational[
         961, 2], \
-6.695473023546954565761181641478879637095897942082445141755915195786408395159\
518096749509167410879235078236661709257566704357601369127145493469279243115438\
852103460633745960813645809884776954073860428492270921206502134990321843787089\
454550454875679881106951741071476810867348632322800446291481195283324987076334\
384521797697010581902260566188694716349546743414879502707472211956797571162582\
375772073057714344177391627`400.*^-10}, {
        481, -6.71729114956625587210347407853731102477203119094346983949924417\
439433036157955413787276150579188668740097658050612845659809249147809131424743\
093721450252657088188047578821122894757343310899556132862609419450514966032890\
846223490267996264025770084126764671436325043442224708290245870623216378753125\
838510377736031411009649275133417584290648788873708097610298178620098126980948\
2480927059317249409455002228480463661346`400.*^-10}, {
         Rational[
         963, 2], \
-6.631401764245408681470121712063097873498780254842560744772105886419717014403\
485419375049329785955193850791391536453852099920216872879219601825248778657964\
334117765294844978556893240075512488528314612668269923367262972469932726328476\
705678117183226089032577018332455385867572121008075691629732688081644916857192\
395115500611922250144214360925213948885133895019060395114303510901915156234909\
297683884226422364241763033`400.*^-10}, {
        482, -6.65193225516537468968417062846144272052224464860995936964042131\
185218601376770220488276235469094524580100543209549422850758443426418040070664\
670065142490278743957483418483242100754495851432351637506690278270919266933833\
032981655808082405452619011087621148289321234299465780627820669475589547128488\
725564070557405411452728071181127777379339229098598342505596395230233588246668\
584311673780124208056656673965474591168`400.*^-10}, {
         Rational[
         965, 2], \
-6.485591933890777226921374389962239486549179045149198458530787789793811285195\
868503688733759633145658844030568653872257737510413861693689749797701059629367\
483133412052639793048543080788600540479141365616702686814974498898713066325865\
036551063015781327500488509780981665598038413919526362786708712411040975622744\
926418787170076154230186651732114501957399274783879308356201474194171924109893\
041606984253559428282242336`400.*^-10}, {
        483, -6.14763601504774511658168342538042503726370890753557359843403267\
001494577816734886639731636432699786272783899157255920718041999013924922715856\
794371963413253487836020702355658151036699013974154270467468621810638401348104\
081121798996540954922555577005614110392335530787695755806369764115561364571682\
623485363455671092893225737942177370191622367846042960142308911879996357686059\
7170779118304843642457476454300876259597`400.*^-10}, {
         Rational[
         967, 2], \
-6.450326292631483233380664283880272105759078325840031643152648033751929948788\
810051002062258451238716291279527578251614477995097038681367329504948441600445\
189648429707469923966194594600916574158677221547536237941588686553544141222574\
735007367265858020692058119278016612507948155738163859453900285573381667646174\
402045054635354542678474070823366792857331929251557461385458250980093126301259\
645451138803507942158892935`400.*^-10}, {
        484, -6.43052312899707728882280411168670199246029972868406054465973303\
936782409376676195296450653253008095656906233883453148304200984761268943651134\
483385632526049371578998822834412375059810564735117694079844471733928706555051\
722288476630127738026644494579336829347906433170926875404898661444793507198090\
804735130271577884061083754629069254291964972435165609029182036354400752545010\
702857904305050178124043675891938827728`400.*^-10}, {
         Rational[
         969, 2], \
-6.344334489655398864815157498313391975597947393310612700093745581820419337318\
222749255839449520449863069073868979445833324858941995793448636066469997115243\
094272158852403534421496538669863269122168210087794618738074655940390430640144\
637357977252121458762567692248899450768578808584697555558603585422916616358648\
781898387085148652542272596013890664230893083969287504432456433695852915112859\
598939224715035059536311276`400.*^-10}, {
        485, -6.33171220795189643910221712944546671045801145957679635550681719\
659606621479551257233048035927865912720730161974272113853414944743285060822249\
281035499358805590444431345336088205848375624152683455211360136388930359193492\
783316406361012586318568257203656991734809818422050738957429784813375556977300\
735652168209735291440251664839331570996804113166536812701393482182298770784054\
8868121412781740538451685368903895995339`400.*^-10}, {
         Rational[
         971, 2], \
-6.275899592519621999998756762134209624308170586934464958037786012531638003261\
297450169259896300365829790358640149869690601926424469688883919092549019145780\
903626351552204394052238914798753342015471566851433253626472589131926168258436\
366803006438622568443827410390664986635460192402178899147816111706224474830721\
342769603779211444973971365544970183435347752646056202311961567587706155520412\
745376121484076478609788561`400.*^-10}, {
        486, -6.23163102636501141152229159831003528867841031438197995577939499\
590201515739644163342695630723833573797504132192128940516963168223708934182653\
119903011575502100994001718634741090453728585304827339136960230046564984006143\
111192190507670332992547461899898042488211704170852187948325663797286493906947\
397838330880168748505778381002194058768443307380132671795911631824236504503249\
9380554989749230811071407952897811748104`400.*^-10}, {
         Rational[
         973, 2], \
-6.147010427305326316096306181067124254353467856993054424799336312297732871590\
231086790989960649359241279263305166981574928564507130726529503227986880384353\
514594549104557338016349818592485161167261850684224629656259433193909610979366\
875358936136719155348715682409076202276585316728589769088311338163647230263369\
618362571302076259533977281578066289346164668569742683181449795173582655986547\
149537866188539029578064944`400.*^-10}, {
        487, -6.05088657892244115788150769406059942550619278367815506976489938\
310818326518380652591683297126278252485331618318739920142293558212331256910755\
247045784770875478728725250612940655905905729085947038827600388850411353301371\
658766796867069776375966064243476794047613012923850541427816863663491359343189\
784420420856161597124431823721658679819228831151170437965822663433275334572875\
3132182090555685833598764387917527315625`400.*^-10}, {
         Rational[
         975, 2], \
-6.077014827803985427690539869595159321211227583869102415764029165425356163668\
600176491866982110725514165097132285825745784358699180265096029022706947765031\
378918163226430081662428617245305714599228860151662025889418506721899751360477\
090957788988907690462535945125710372986463057735688800123624796620720639367631\
655029005326746538872542349030501232133186715338031233713118954126782429637471\
095383803642229429799833923`400.*^-10}, {
        488, -6.06177045102500721306025870493305906299280337010687712514974012\
035135961116032701987218628500593393224826925320304336082678709749015133633523\
209994783606603225231581869384316778115521619366150604125035629800745322743814\
469199928487255690520490889650620301382929370412150165286725211778088824460766\
690524483534951884886060833347587993580553556525085790711792011355586941796124\
6079230645516769220909343848224064633589`400.*^-10}, {
         Rational[
         977, 2], \
-5.991313382215387920641182662349635874673041758486271711362678956742681017946\
352961181549477157479026433008083125789701106770446252161178508233495996174465\
823501882480758324048707786179555459968269087169303036168147346375036750292250\
122970572034639808884660329917214296725541416364827800031599882888768103073012\
681343816415699856158199014014324926482012368952225785235012050239707934799371\
550307499669541900805544827`400.*^-10}, {
        489, -6.07794011047611348956009968364791982455552485222951873994983673\
358261624647172047169775908214525091913333750605470739460576021237162030513524\
899667630863381344230946609954834064454907192689164375839866844247725449729528\
093974762334051351053089486443020368029529493011362018849741098250652651783523\
147977989187049331902932040736224348087020007702375519886519629505364149424146\
4039495216795150800925046175742807836117`400.*^-10}, {
         Rational[
         979, 2], \
-5.911370769249738691403753540378032838025663865723683690811743330817420663539\
042484534199577771879964985138429260870114817913077386909382767834877559456137\
597242564200599715972206788539339979837001499522305770130935063134331225245461\
089078621824125414029375507964112159746823403592887715521470548268028966753211\
305168819277650981962384525094013963507515779396283151960629925592042680936529\
176203155540730979768203979`400.*^-10}, {
        490, -5.83971142078374419445966571537994932055736097564703986022294865\
555786920981231295998154477774082282561986776971319198984430547616909201952104\
839305954792716845222154461917881915668860851136706323641398083636783183686139\
919116814237395882658116526242948504142541616381596062649257161813254180989340\
404325203108220601317567132209166956471665919220640742522450390521122802938378\
1058454973334467220842851373300925588944`400.*^-10}, {
         Rational[
         981, 2], \
-5.809971013394499007264679578652379176604604673915525429420417104527107484120\
838418957456840979261413911970015970305126628064994794711754905359536046300225\
563181328349746261089891140813303397154562951005069658625388851363895636447019\
106528379234307823177150823714376051182591061555823110268613158266203263970482\
050715550656156288103518627719281651349007952092484119878698211988895616045648\
187952797387881108358116384`400.*^-10}, {
        491, -5.75027895051404722698900478491392849597979827622961112927938010\
937594919956949657965045453741112970087017030663277307586040777381939756185478\
246975768764273204126481147073319970784519783730194394128332101265082111509820\
357379559219065999058280159921930796195140265213945258070602255922258522328283\
560981587931194224024527942375514565203404540838092662946199791051577070763596\
741442677543186835772127791421050340321`400.*^-10}, {
         Rational[
         983, 2], \
-5.677539901173107331577619534201232509944578158345138164997412205921716765164\
104695521296386486309492460961688855742105897198096284154003102702247804777989\
851216271956842446440602030268689676661524976279793008552755367883723159088044\
516199575966560631879439590715225741004133728227208026684230883117471846176710\
248282345142818493164918747128392974449358752656708609742685328523656693781040\
915518249511557809390502376`400.*^-10}, {
        492, -5.61050637204511153165341663069035209768492486973832942493493542\
000920176040470853853012274258373229511716168836098842450999909399247357063487\
724242603784660029026678747194801165437181604845590250183445069081510764310099\
896618312500554528120414710741138635217429717986915660551691539871548832957269\
329552471512039064374456428828453316433998991834602927287085452582534641976281\
5183852485083814855248661853830259359147`400.*^-10}, {
         Rational[
         985, 2], \
-5.774370818141962075621284276328786120770741618586279176728901506963824742819\
003003700740190732371884113054745752943522570663603284185834654686975845302219\
081406726849146670858584450921655151320355353310922569155769063771786228338372\
525377376108811370688902647666941360477808588461072536253483645698162623360345\
886968225340458819861888855407730302425194957382858595888191460954762837632039\
130782893130159884108687485`400.*^-10}, {
        493, -5.61126451773962516657628216481458447486962615067206897623287718\
799102409297195742505447596667643728060998771624680958720865975269895862036763\
638258963227328974318315640707149952562259536028689439649770229505379335749343\
067358653939848447425175042927760830381082391357210980168020830574628640206008\
526375685709469724756682300483967935539234606138634274788166830648559190231004\
9528155515462406761335177718753401066701`400.*^-10}, {
         Rational[
         987, 2], \
-5.563613450213661277986490047010434433898736271571284260250618877224786164041\
757595192841234313151155810991662313005005217004221807603856520675467904110013\
859058850771041855322029261494452121429141652543905862317122338367468988616980\
490775795764382222775070573125969686464542611748461614722397541157177249196454\
835502550350414288866683132024332231289563996370715721370660477456992657285701\
557700980643675791947147455`400.*^-10}, {
        494, -5.60382224095865290758669841170703618851150288820811760275704906\
834891437535666551997178139436499448615874860790190307128958738169408316304250\
949678217202862003574407208311205349379161617376307782665727381214621369543958\
535445674538377040718280518983547002394240829010113706086249953123016857082836\
572978181127932979930444110473640065343526503620529484427322008841544798424803\
8955146953129847563877522967430690692894`400.*^-10}, {
         Rational[
         989, 2], \
-5.552616824943153335644378389465516475087916709246328835358623433444871126523\
190012137152613889686588297185602802828899503680203091244195389690746042722160\
722386086297740546384845766841690861693667147367510212544608578456971861695280\
207103143763362480981794397463318920647920228007437647220606930526306199885512\
073533402622064944994275837854729673261641210013110637021273007659796810347897\
012371256353701279453864731`400.*^-10}, {
        495, -5.37287794618170367221615525071636013425049811506599591598848307\
678355457343049631252814261980754128540638374085160177858836901035461498936108\
788647440590669427907610888953879199576658947882546533819433539696685002672471\
527346264276851137044008843289390698674986087281320019137652978521888380408161\
680144624325686766322731373103544892795015647869670163977576551076273777641809\
4583596477027996314824413846984873262458`400.*^-10}, {
         Rational[
         991, 2], \
-5.412187505536160028224687342920307290023125540103688634752863501622452150054\
623118916182225285086111085197532835644270512669859420220253299398042417262112\
549578630267410285149796177344732707153667102091719913373004127988575181575657\
282727959462206835453505400799870102639667348077158550491114975471631041701098\
293016675752449339535207116230954361958526973589783481622655432669399370394617\
493281498824003770702589146`400.*^-10}, {
        496, -5.40490967097491716693142719436604929752321241260591000880387588\
099838546679547240457608400323316568275312099747210589834725106910586049980214\
924952828158276061084320419166250878666968980740903349292919586745803055054869\
481444989579906382923110296312758492061776799220137292285478374249400507615715\
092934940831312783000300467190144502314842759067023387818472632168756140806816\
1400357993721253710675463948348733231405`400.*^-10}, {
         Rational[
         993, 2], \
-5.310478548209203090729565350833329776559536491459106669829788995073671495223\
162701430039865818441109079014905588252746822800438717854666846078769923050212\
271124124876650420644309475370695941023903227913909358251078519224144217176871\
794253964537114452361779551578759811109476326553790524697597704435136018950538\
392744727908540896198702470097516115676085523530014302206512028043578286584748\
371272253778181512708057505`400.*^-10}, {
        497, -5.25267954116095659688398027449761179240064523663353035133175257\
515972214257384856373979646654974815681311547675836405314050409319724495208827\
209133436137463013130116440156875146261480171275316165086492691743854723000443\
425455250854734325549811281099589001080707752217112689116363701300471252909430\
427549791544134130489575268669884075325507924398629809217608109027230097202083\
541282806246462219658358599679289776849`400.*^-10}, {
         Rational[
         995, 2], \
-5.307057499068060139165132692659898583704764495634590175894250935463337144090\
308537415467560363213158192344111621763341986519240920942941316218139845120766\
058572125631222730691082263362472579513104483367065644244065856065398687439422\
593443267926166978206743575576258589569166073713664347117289887019462344657808\
547656700148076843843209466705969071316902903795909315896272985483043599314620\
938688485185505300090035241`400.*^-10}, {
        498, -5.27254642560128647781581977077319644296449653046471338065045144\
217617694313442146653629357842694854327584599511756349098638988288112360114397\
103826497746522483183697867358965309913508141129750394671348249587603053713644\
508879058994575541181740357580918721266441097274517009742910299118150750001739\
299485313305687249028557915211308875022763057318079341191779656867168497625201\
5974157571909822581208572634551673456566`400.*^-10}, {
         Rational[
         997, 2], \
-5.189995001989511012686137614856844898795318012604396509643770746384501946192\
929265623883643359789701226960806615232687999243233172539215773614954514529772\
301141483074779086329319078661845363788040689317649071017711601114805717542221\
211007529663258852543603287381867840020855362754166926122879567865232098980044\
192949612090650697403809305401199452421907184652607932235276213641443578960712\
521183091201520589048408523`400.*^-10}, {
        499, -5.15992312707084252168993723553811076033294313142448011975032250\
607158500599756969449816264810415958603273844726696341661978131862690850948619\
668057492604243434355627301709292068040318428743002890918154079405216549240900\
366487102294783320713526503821046375015288473369544922288875070516373749472255\
391387443343088862683884134865652607888685375872107764294833167607003999441198\
2819931796353195790665071556485810770593`400.*^-10}, {
         Rational[
         999, 2], \
-5.098342155457808899417173980748753623536487878290603957730599265943842253810\
125451126398377815007719525227836517214461068580826245681349939109776130905230\
700959956729105443800972076828130477539644987908037525414249220144480952217239\
563011746869661992292761577698047394867211374139177778270893422014956577274314\
771604634474802569742886720928109083647323512773654353584941872439106828897694\
523589368438132765441339813`400.*^-10}, {
        500, -5.07120602147926949632708505165590935479045587837733933886951657\
752446870383759569522539048389828970632546137724370958381388682584230194690028\
078210071597461193912627655324494130455216061101812659529088474085926849463211\
196555814386695643122399884914715094232249459701922252240878839556950476410192\
748288726965480262237807483916831611549861258476526221424030719885261056189045\
0701051776703103235310836269234892758612`400.*^-10}, {
        500, -5.07120602147926949632708505165590935479045587837733933886951657\
752446870383759569522539048389828970632546137724370958381388682584230194690028\
078210071597461193912627655324494130455216061101812659529088474085926849463211\
196555814386695643122399884914715094232249459701922252240878839556950476410192\
748288726965480262237807483916831611549861258476526221424030719885261056189045\
0701051776703103235310836269234892758612`400.*^-10}, {
         Rational[
         1001, 2], \
-4.979739832804064854359832670321116992170608710265894203644296326521818153145\
055712079617172445694846816290495322523865478148346183719942532434159950660879\
059082278115435057366522346816511043987209172752955028731329117812747360017287\
517485018143661208926109053798421070816854772003131584572731488014711856020744\
413343286120646964110041115914518123168368012530841600388137116096353234873731\
633544249422262731016495076`400.*^-10}, {
        501, -4.93743940859674359507212829801906402141919039457511124963830076\
995621475412405646159798881865921748277333401918396615588447796754597847455761\
146786810946334023608803782893333728833026367117833615042961201642584551492891\
097611545763996933494561149411823575520707052962396567126536613367132020445273\
472947436907446004456817291650035250655218254785834032408355064376598699360011\
2356905199961222487365339887972799279846`400.*^-10}, {
         Rational[
         1003, 2], \
-4.844099014069382293721069892828526483973583887898274291144041914790648981755\
809653704762488673021627202130191771235171092955034336654032643821832268078997\
396923426623990837600767837011324153695214209551202904470862655288410459255944\
147112232992512407450408752914255330800745648476096807772479487527024307238695\
811284931376358212733526811744249153053266498672628875624377596632546866383457\
242407047968880117383035209`400.*^-10}, {
        502, -4.86140439965161645877798090415705089815500708177986262671407524\
445343772334495586100779711075275041686760186274798609122467437422105457250911\
779183149954164592519763249280618956102347313306027214196235757496432384586338\
272176596562503087512289521648236785265681500672452186649847648144855816500773\
716916426144166698259439960636089361410150580705315469786379926511159834608377\
9759040755837047773930536040135620224232`400.*^-10}, {
         Rational[
         1005, 2], \
-4.759969174210914382948605388535821046923108629752267244891971481323545793840\
593240349338864556419757506188423104595907446897428236481008585124143583036725\
507487646891028917976858036043675518216035286446119572741705793339129569959294\
730475084616888845287366298468028117685763574123484418391877311246874885987559\
283544443966256161883088505617857917002641276123979263491151239278248774813450\
484227913242766838418667095`400.*^-10}, {
        503, -4.66249060482689930542327631038091748212373106271355216902637459\
980306604692606414549721101975796884680459730679293848108977753304142405048440\
681359849390021210150318726843514678671434737322095610403522020985078941434804\
280155664065163140594587507494870908135992182952609192358825299296628165994456\
416143021980479685674350389740724185915256067648099957949096583120908724346946\
5710932518507104129229968194865681036238`400.*^-10}, {
         Rational[
         1007, 2], \
-4.784498328405846493811806115709439642770319287209816634632871790437645940201\
955727876799946254461674000230583262862369525347752789994062998753565993151091\
291397209976060940507834952528030206032158389271286291976372758125362212348472\
265432599260770644200922241945936379962738665091794776903539447763833467634679\
323971513578550136948575071669422059672931273783646728908469628041673656732964\
216030226470421677930898707`400.*^-10}, {
        504, -4.74301861193141161614208024091920666330007400306306054941523385\
153519831976694969950242032212969761848182933801837567020819802365113613227993\
294863434235536416840053229753502049966490037066793045724151009709072340274508\
963802588505029964466304805984648672716452716530599471746287073276545151519553\
000531665968588516034131662272712434826923432320942418089519489328520778645230\
3001062006270200112114825142998336412627`400.*^-10}, {
         Rational[
         1009, 2], \
-4.749154691621561058541441655650521598123270778718482658861802727972656856346\
630136063268846098898887096156705855177268910802167680341122589365270063576705\
670574036572817714612722871724181110001434737253359567433646992927627332409395\
735004016673367738894569553452435124469570314339006713173395497378523667354439\
669111427134076544432183712861619629316118774802237348509911872055774176670366\
633289179092320475794424254`400.*^-10}, {
        505, -4.66187281551129228692526964739102211126445842340845740410228188\
058411502115039711977347350077850014921885587199254114531603933399525145186076\
390317007528474210732802997608400743798355028286669313985925787449923842799740\
654514744668764111468993146957471205396561003943684877579218683580777965803615\
566745590994480009605060283363046314527714254980066105240302007752955389350096\
7699520189548345154660800903758061805537`400.*^-10}, {
         Rational[
         1011, 2], \
-4.688241579177112604964824765980362969687551813160477283805899107932577829434\
917041591121155103499506584397518078932285278216191309967548567325648913187027\
764667907924286905883452680451294874071222757178004176011907078347349452073618\
724253650564640615772618514643893892222635393223713618500887621348682166178103\
672105707380248905573313160953963000519247529524836692315808029795765423717807\
832095079422371092530673872`400.*^-10}, {
        506, -4.65776278049586993078807293067583620836538995760965820634668209\
996344592563389999294352378664207119169930898379780574174487320234375638482756\
067831301494555744164079820182816346740529364022561252538397464523155422737398\
487047482921433530900337294229522484403202370815633365592328168028188752005064\
274917721908846019809977858975394546479774032913899214825143200697334816938664\
0458450700706005148227503197835696306451`400.*^-10}, {
         Rational[
         1013, 2], \
-4.618331564781847234022502157413370405994812801408372728415414520609759378395\
104425184921822724784204717926859346030467479465449136629216507204540420580424\
703032131848527269790044592772349237025835112502582249107105692842807120714270\
074045209015875441214304199554479418349120716193037124962408958187085794640911\
470391841152626406270836827217788403103070096283362581038271358569728074980119\
425163262715844399324028473`400.*^-10}, {
        507, -4.55945105692625524894513367931494229368442375582226024723464598\
523730198586028301432711500514081142537025483215579320661233264962840467294406\
212936968647841391830872855729040775774002998492041111349142090876335494455526\
655066865112730489661876455789298691290662331203157812888592895856634916867127\
325353446878535416574049319824681871077468928999678375325865671252422441078367\
2499758273377673437393160743383078439523`400.*^-10}, {
         Rational[
         1015, 2], \
-4.169015942418253796274881084437591037692002181806518540783213828687375922746\
091854711900755590381921387335318427854494141967479718354074567692538991829186\
459761868915324495253969619695040950084030968675408487482325224672708921372097\
382524120138677440502895576189212812897673283136334569990449703276469174150906\
857985371084280447852748654206037238322132446046226577917337375222895852749870\
327500043705571693875303851`400.*^-10}, {
        508, -4.51791932428598908808296103732542440487368652672672710713552867\
582190524447080577775853439665131992662278030754237928471295707445074219661078\
509764589337208562933644252498496635710364569593954496945977225495707767240711\
244570182757995351829603681895076819656295523336106655031324688419037938772428\
756738913751909553043316479981770276960827704292166560557727766577833532723134\
0083970678821556002255020215173331056204`400.*^-10}, {
         Rational[
         1017, 2], \
-4.484808988490147953585428562998270135291935810759861854114010836252812201895\
052635870413711890840478236597595471715000542312045512135130004721099606917085\
733124917110930560022899217872741231037538900865203930979041269034820691836791\
145650623632183004094888324314472506278218360144435058673073887189090688394725\
694416775352606386727882372541539958882522837988535951297379625433322261497160\
958049576358055122234864202`400.*^-10}, {
        509, -4.48005334129087788965533314679546422217953802961426352029341247\
140296775856430003032713412047403464753677907514464194564029065722164710214479\
700500003619616364031277646861924034993402582394965319183307618052166924944332\
104737271433575001359839507354617584034787594976346731482970277641517057075171\
719874417179135898677542128588180225699768705812944401144006897252121798613823\
5265477003075079090044390456003029120882`400.*^-10}, {
         Rational[
         1019, 2], \
-4.523673297366765449646557041345721420505760088550202556077110815753548454280\
761288915786367016068668559692112349189047265555817930502642521409169165636259\
978216140707338892676498045156363663467871502826153390698963272851109056434198\
035058663533958161368487100367630194612021473689023925468096312321206626902727\
261997437018441470599815334209638693670098390937384384433521233850958147550097\
287560169844152633924387972`400.*^-10}, {
        510, -4.49403191001799156308160156451052423834781638101087968157993425\
074137595418394883168549580643777088919011428378343909689577784198551560413218\
181564024966864883069845456529495157586234662537849271270769958568531056917363\
771766310089411306287356327069846659961575039253853735824859561436649469891458\
545545696356626827376920396059303077010498473038719341970443520288951557338444\
9357588920829320215322963106612047039345`400.*^-10}, {
         Rational[
         1021, 2], \
-4.316177321338971437722836819052830251895978433441602025797637805598781565895\
326833897447568957302857785018274461118477167042183895826843711669508718052536\
102879255771040884246747575167011207667889084194165855302448723682458904620039\
957885365539020793515933339264615762729148521487663138684059727504162281069727\
272646009793097813622053745578527413128597704044561658298882847708394139305697\
390192581080470265278680727`400.*^-10}, {
        511, -4.38554534984811788154256424497859874173402798752056125577949316\
964001647528926493627520267690168682455201648646608547351029734317125557026086\
518518330012799499042260759262650188204299952403297908073740118269779680775556\
490374700999199208137101994074230388215611380117754845808788789208688505476797\
888967487189171430617436810745741762837219060439715903674225633162724612732724\
5160139824579167492209204572027223583399`400.*^-10}, {
         Rational[
         1023, 2], \
-4.423413955834201108497979830190735516946059021680621408897587781385875869649\
551717099763086190457473334498730219557299896987171318348880844798248522832453\
955411061562853962369043144615605160598429795032905633255789080177817228835699\
477544510867431493153199329068593432073457756248256663968425593238955477499516\
597437911936381159916599480511273689577246093676806840099181388295076767736231\
111971915674309555849126614`400.*^-10}, {
        512, -4.26556262829939123192604445608774376433725183134938171275371202\
798481660574437631645814140054106091801478543188863165562837684411623492640279\
326337868574235247169857816071977816125063694253567078769173189065555230822040\
613807957788886786873884464126316579408311921616595285093548900875835605684168\
858178872986177845921768166515577101172443664388710522006941444151959307603285\
3517579418650685919814559931530653600667`400.*^-10}, {
         Rational[
         1025, 2], \
-4.210169465274297880034303343603095024197801668616772040760540476228266980637\
395995410832972337103718073105893979203968501584478964117091209955395672749808\
907820418304302370175627511185730922061501433181711612012034335025462459061297\
987558412107584348659795200866598522249205089013582388383299840187043748384241\
475635439911562786214983340578133983791042770689697666537469224323510674845396\
564879552186014431390838015`400.*^-10}, {
        513, -4.20500466936561028518361863530852299759600572855483509759974329\
965068048947336471156976384669970760148513265690205693679992390687188117698691\
972533087539214293335871812101914879388497763112227215419208303842038463399731\
076943215282217309486772445636975771421229199812735633087431623447604124500379\
144872169028670635862042709654976568985432319557071755962179752059069620681105\
8007492069757966718824038530287251334425`400.*^-10}, {
         Rational[
         1027, 2], \
-4.111340170876872883846962238655065518071190096579236846139960776279885312444\
050694807634535642499409151680621836347096737547352202564982104562041712770001\
275112792663816778383096185681966545241789339483030735892090949976707429349138\
448890954778092750970393296108352353749497804930473543745784630223771108493072\
981313942687835443647457321985016030273616627996042144421505075038833554342846\
778572237573791449841641968`400.*^-10}, {
        514, -4.10620358100382221594582525216194180975871348732409616207386865\
971214416701515300719920380059954806528990048880214979244826720349368395024115\
114870979188176063388168015093175907723866093867543563983928505065125823351717\
122711716433551305494545457988591012040518119353253204874148172737050165960819\
160776533708247226840752503299125977051442536350652957097862798476992964186418\
4366515236490452545284860468854192385624`400.*^-10}, {
         Rational[
         1029, 2], \
-4.122811043887330865828863213335388564478990342285615930916528123184868426981\
224321397796602676344455207905432921961043942740546474621834000705327020089540\
280417587850843513281448850475204112207700129644279143994518316250398133196599\
917257329697308588867067460875484756200993627939373923658225303733670795616937\
744658882571847456315284461413090866335557943438666882179303569059717733237715\
916698632038857466253881353`400.*^-10}, {
        515, -4.10605777458738527010461734724321933478751289577650987799655289\
657818137561982403286892705770014324965811033148515699995993348541212758148708\
227432859210441151347384385139580723737778938568576990231892910327585244311216\
627050555953231370368294188733644146032154673054744536871252016705655528727928\
475377215580955756089615248496693159446417709843664719864870862763460814547747\
1320049798265480560244419363656784748515`400.*^-10}, {
         Rational[
         1031, 2], \
-4.026150815886169697013103062197174700670635670579873060823031376794322426909\
003867352054625471001466717088040243926918708735449381431465915285875736584551\
576764603083730189019279024357194455713452597006188568929790552371611706670757\
651416112668578973286908498931944889903831107713472860914888114017183150644067\
251787095482221063732075144855233875721858581475089868631816669158535096299442\
82983914112603907045500509`400.*^-10}, {
        516, -3.95517784924635072930443130823389870766281210810594465511739825\
687992154526013470341669009207225926656845388063981710937528859297905310081491\
811527028716500653537171085100280640017098761629029590542800160447187443447691\
358224643153982236229409388530915924618815319867298445943042957492487707755049\
328371748669603788356331976975225010747978121271282568489122823950241154217700\
254540683502974497845412740529061932074`400.*^-10}, {
         Rational[
         1033, 2], \
-3.978811566436744833975971867540036347582405960678803375169070202912563413510\
393922623146701402452499812060672395331681464910352550237853823993196160114895\
404466107329544602380076346357884866983995688140250260379978858736885853727076\
472945123454791324132098058342923339525182743550297599649463702831717418068512\
854449263375350775397357805479486469822554231667891894732338521063721424984026\
800854968197007404910641894`400.*^-10}, {
        517, -3.84101067315145360604948809749382710528754781499397008734403841\
077949385061552347805088484031299788259729309132667034202975749397968911804833\
475421832065805827316944376670626734359181694881494342768458184828866733309337\
425277210487091926393563602285517144270655811657338691198080309159975592989460\
635696696550218655908012439905003169840903104673993348330639401727821321569166\
3173710507087640567563446142843952547484`400.*^-10}, {
         Rational[
         1035, 2], \
-3.793824414700121068504005744390215857525998308219391591059918440796718524111\
280729862371893294852909618625722418849104964304313214808886904948851167620765\
281645081665481322546983361178926046161623493300896930211252928991824734401615\
517649498825868288795408801506832083379583843213240979989154859091520113294661\
099133536792012167439793544380028639132361377167231071072940003557951386762862\
832398156198904837269478451`400.*^-10}, {
        518, -3.89845875285628840624716423456811088047766882668220396144136165\
331420052302822403135564004084626854479168547397309585860175609116774231411359\
449431921113872367997651969941531388584048225416290578003364394881067641347182\
501183225469538504921828785550937057886511386558531866839865049844570924735190\
274598716125317365870016667936182151841616313328812366647668184381447315697705\
9429868489857759806701286946723274133019`400.*^-10}, {
         Rational[
         1037, 2], \
-3.894442762488463763319439751090997471987452709010951450265929983865942707626\
753494630627275672291228792559328036901243086313513523843544879103728932827872\
963814209247654200157101588509906771601052408961514041130031016530899981298484\
601322461359956611388189349455180563079025950700326252459604555047365054937858\
749480440002639770511874717677256360078690723158128699048417350970345154767121\
159970493780725639716815391`400.*^-10}, {
        519, -3.95740761400808383955117704255654031243500366459890877615816301\
354887871135676401933690048184002285988762208299992043950305359866500501958293\
237972122688322544637749875835177922099632368106244641067104939194466817175759\
726879756597002927792043117478964958240087814360478787676969608470999647114381\
159460903519111082007360316204671375702348505519599578601085754815051705833521\
463427588204457427262992083504249321536`400.*^-10}, {
         Rational[
         1039, 2], \
-3.847764657460835452463591966459449076884560486395849933873225459700255182256\
008600422278972431277994951078484654303859435115303242840320618330025005671314\
829710294312614823618870720511525468646466394543186640220136177335579733980507\
428107715948494755852433990350757485400685529091455516225670602419823301059580\
452814953168084508465259527505833225629501526292641821856849951869089851871532\
528609437935349864110970179`400.*^-10}, {
        520, -3.80378860001886036789908484956596018697912610388626521125834717\
381112317105155587224403238352149712143740828856263944744563254724472711957338\
381664220315411146951766960750941931731984226255311926595400360223215039221742\
027969636037130021388469294717472209374760750303044070236406005042880444895689\
697468141692397086224328279396222459022440629899796900735149320013466539789823\
1100819266684295953461869074728868972181`400.*^-10}, {
         Rational[
         1041, 2], \
-3.942643190609847201827079545311597071245120077218679683235388390668375373996\
558851769640621083352087294288572788883719065286670896712017890834004560894040\
799216833272818177580257471612972055580985167251706351265030111533369077949987\
655538039258487142403249901847931844478954892656225950847058276304206685838309\
435141670320502983808815471963895212755141842655532511940901169704146565762899\
336531598677055662433662489`400.*^-10}, {
        521, -3.86828527850714735384226798447898547079057906692987653185254899\
353155830348892928707002478247276221022911102614742528379110877447826998034835\
269866267010074517468748124703669260142862920484775877783767193590058532766317\
212931221892781310716934919295447895532798326213647355317934671469584036050317\
943508559582169246071762947356280551489770931800828495497713858387870424431823\
4136339814985822044146134919222479714729`400.*^-10}, {
         Rational[
         1043, 2], \
-3.709315550805220924862624438048131037777501165440131681892346915525196073710\
944155192071590840155372016069072597373537330833214012272534608590280510461782\
030269805118591149924626273169017002857892051411493712706359578767381900435097\
346739541409025578663084889736422452796339644048668310646898920352360030497159\
135154193999119296992645365246983207410522014227343931038314739737851509773813\
329069886005522931096481682`400.*^-10}, {
        522, -3.84093792479771824698969900074566725387998933314666072185432853\
608523074154634806177563154994330785499820142585457934071385178078638876220957\
654815386105261051300547222587788217403474872407858018942000501306051685425388\
960660074151553153295546907551885143358400366279501315999763975164331953562461\
103758289518013248320843446445254797348884655005995613277341792460340627708300\
6482239359021977576703107504114113003981`400.*^-10}, {
         Rational[
         1045, 2], \
-3.706974089354910447916975092282170064432420602927735651906569074997615554253\
067381860085921451792445482993281360724088556102295952250472454854214743847056\
227493532952622293660725513532379722647798784172339245601224502524391163033932\
813525819282609221388634404998120041859425276181059163600801639432745642996231\
569889858036100047659710603414282377053117542576550732060019784139829531653244\
192865220309755427204801531`400.*^-10}, {
        523, -3.58281648506543254660359025286919570241771191511624140123513864\
125421466598045552617630262459099501588687487717580862644386447561978223518620\
546998639564393518375859565782490776173840142900596218809906609345881551137117\
127652485035756538114198221858265170087773032784712207024608866459015726692346\
142833293558137658133776617165613717530566444183684738620117969900797258365006\
7954823529674598970703641807808811128337`400.*^-10}, {
         Rational[
         1047, 2], \
-3.569249105508803835872996734164137599119986284290621432499435469785608564671\
988974113532051880627616416046108443605220334730007281522729647343563654852609\
942739097739210540967391996989313651750412631063390788363488656032823141189270\
520136461240440798731332609252021155466016586575956892779841158532777582265125\
699332259133031125339286402947934095056164606797420439630896574696488984035865\
600729774253983645895247682`400.*^-10}, {
        524, -3.58126849497174619481764863227467914857198464307249992191204265\
140632670795154228561334881233609287670035268886712096547401617823126631294757\
264963598234596016350725618261136824194221265170834151123287707169103344804477\
070038374961820978752907569382429706801674870695720779935745494895357962072658\
883919325580337593180886558933867602033553084856663851194500962690816035525234\
2143534598438898074800055373042410949168`400.*^-10}, {
         Rational[
         1049, 2], \
-3.575730357136721272212956809663571130300676380419328090009512781230117956418\
465824451200113281673543118783390263841135451593811958398445061201679466038595\
732777653846264687424230011008187640433194301735886411026693693151640105559681\
125541613247583188150673241004612600981810956098634940483209278091592684371858\
850449494478484860974506164954938672242799077994011484515726630976678896756513\
411455460417139677098428195`400.*^-10}, {
        525, -3.54157542624042597302039783280788029573389311487397320153233806\
852880626644959278142713632543316441205945943939851758502988843488395760443724\
223139215136579499211838328308222427227408231921792580736517472671529512949487\
839872320499622397011791866126422054899598381491558135354420730345566064174677\
156169973895135096350102704611243030265325926917902686362658770059375708374433\
9650376062389006350023921406075215100732`400.*^-10}, {
         Rational[
         1051, 2], \
-3.610399019716825787066895525070701233593701414882263896131495200496457084226\
269432651391131030294317327739326760961740667924549922752302447970545656850863\
842751325476203677626196589970874313270925196237958234496394251212323938553058\
543885405926156289082017894549213967122512786626322087841453953355864376771777\
275597400348601376888998911385774128396638579687951646210321465565497378708703\
002908703640950226402964035`400.*^-10}, {
        526, -3.50178901136251309050313295293008487124959809146868219514513813\
792314123902802778962836110241379601167204027468865203064241638937548938259368\
587792934641106496375341329053862151855146197617772730566440310680529724158627\
213586887241099506980775356241384864098843636224454165768807353227647350923164\
166230117854766985872597836647216682484278227976762110048995594300984416530903\
7590399203647809421992585922726219790642`400.*^-10}, {
         Rational[
         1053, 2], \
-3.494601909247628024494248791947785133211031856177757180223115313073891117053\
140272530155694322021004383713237416753515155418380289393967433846674846580579\
735902351028260104033889435008936604627857980625710827091916385070093345100993\
110527218792647491255327509524413789930897800363746532183310965812543564188957\
397648058748738614900089992027367106273328639583508152064026001577720961026243\
814392609093838070365667359`400.*^-10}, {
        527, -3.26469581447833508198478197438909562278503848780868323594137291\
251913057074402087092292250556882902171292443524046117703294299218641968072513\
384720837552164994278022932588415076682766444957905012998846090068354209857029\
112454975868330769765318845136870002269532045656950475606917804427831988241486\
017417510976334998655114135757490816916160320281724867907534003520244149365120\
6099780298269492954685189409873103109397`400.*^-10}, {
         Rational[
         1055, 2], \
-3.610541003518229260841180894959224372297864748600292333734666086434246542776\
452984186654276680368820548332540663009969679302100297781461452835633035947612\
137740351775072515934218727305800723067353197794090032392442635371569654017550\
576575846891581304522477249837807765179366129255430266372646038889813153022908\
971366116158058374677877107739368284205130611024629578511252867714852602408141\
042444412041646985652916009`400.*^-10}, {
        528, -3.29865368544103264186139616848125308636451442763945174701859193\
306774480168981279420971669476753197528071927428806936126103603048670825661109\
700460952823779765004031850504143899892649387164909729210699496162702465175310\
683464816868158307420161515061963191485336501939711075044468920712896031706472\
076070613316191273624355612065881254358814729636606308722462534836083684379177\
3918567833145579908807532469984876953231`400.*^-10}, {
         Rational[
         1057, 2], \
-3.417204385395097305622086983913663781005955771269367604360669967118704259375\
636935926273027829541130706854290477000106883328489920547588718113232568277655\
353980256519466231893649246071317232043588572525861376441779501784348324721135\
667051273216467173112670149387648812645644862179970302554935607425893525683128\
653747408857809658000800252118278050315645365393856989741637155214391758402260\
383754816185868313963416575`400.*^-10}, {
        529, -3.38551908313213395462608071799431735271008447224868665728245454\
798082984131714493525683268390386441755593705067276661955689155938726240599111\
474284249938303958430017263273895618448839041191233805115038811567475550333669\
497242570999090173387498611158302302282545018264134187314357323515569125279169\
366500240137022815860836260771631338795955552355431558248566718704552421801443\
8631044465370304950623111009440286491125`400.*^-10}, {
         Rational[
         1059, 2], \
-3.345089240426871884208175076006401858087574646523590517214580859065092628560\
702509769359728823731539149864617169018717353472061723499046223029021917903064\
997391205641658150447395642993410006997834077525914291387637331331471036309004\
339974265699244023852369947259613343710440898262093389943772871877732526936124\
317857482835613644432370657341601427218506910495147584950595052184628921472017\
426090142811554250988313766`400.*^-10}, {
        530, -3.95060443020724141666443829854983482253306165960783529618759296\
585824157227367295507424911948147304180631854462461088589459047556321441142230\
607990990913603325502717564050414619604983307032905550371767739241235456714672\
792011208084735939382572077458579759030589434569764215696797362577558232021196\
883448586558413844598091295564965546236149054623081097360604523234305172017537\
2440790892747028107512243093199813046196`400.*^-10}, {
         Rational[
         1061, 2], \
-3.341460817616885198347649364765318910423202528845327462759880357658617176787\
342957790812043718851809951782978769148728052169464558511487894409776149505600\
980752994959044780562902178087676253709322158082442697112699704690875777899022\
191481255942075510997456599583741407504815031978537801593221462632961282270308\
229427080851673438026850163541062291911503445080422088356154484353604070031632\
321341661624280728438618644`400.*^-10}, {
        531, -3.32253835237238968773684000869866855813609838427269391210698001\
173048092630083097613031537695043966768305210583946384116336727926919699354152\
969322318386196587658341561967965527365737660162843192060007896216264747168682\
385614356559832850246344761597866676571502215319188366149994834378543038183877\
639440608262541449069338852292137223329750762155464787989869537532952271494270\
4054171394720617643938435039386917024426`400.*^-10}, {
         Rational[
         1063, 2], \
-3.305896903087415069241851846810546315797810178893288053641831301564718444213\
115342248248088781564128309173788582333830045523325947895609798442373360767663\
277651045892679467553458897562299017495694721097037575358527210419618989247721\
075501349579778616318281466889557424846755160664207546840429047141837550481899\
283918197600414974658737265779850133690840334270321890120813589971990182693369\
89694699123628504482982933`400.*^-10}, {
        532, -3.39697162628580005795012921125853304231949107844973408384405280\
489516172791297090525591650011907161493369389975469452979504584932371163244946\
219781058830519861284476181671505997803114869531242828922720470443536905967674\
708863162411059221399020123132650363734635376119045129002038941636941412403813\
717203555176726382479140476456462996375940164648022608352068043734083330425531\
5505983808977116391302629090419353503352`400.*^-10}, {
         Rational[
         1065, 2], \
-3.240077362829892672923093186154268772547324968320279437857839238126154227245\
322692804916555176178443000259510879994434490076464830177754697533397172407875\
966861321385619754115340475961900362776041348402541100437409002661758356305055\
452289495928282550207063622890029657599444931702525590199429431759825133046705\
527716280483650121897960268048716649785460607426082815079866548053007356341519\
050006159801826069246700592`400.*^-10}, {
        533, -3.07271574958312427414131935936365075741762840431382254797005937\
317778171223026308219146949370275512106704743169809400512503001516189214025553\
823069153659184701145098086119664437800901722443026361118191443171075537460467\
634066684897630863720435532742526248098522639096588854612772011282416789983956\
324671748509411789532431643327055467191856194115003559131604705950721992332033\
2190048929209812994545239919111886277182`400.*^-10}, {
         Rational[
         1067, 2], \
-3.159622473535144063206214882504224443166309545152367979006495273226618202420\
090873127359265583732567786478803178522961852133109255900542438464535545767310\
234958474734783588104755039604583586141820413219093439484540029727198373975187\
726519194795687341133800350204265248681291784428620627288289406470065650295386\
195950931690540636199043444288487331144392457171413133983395116672125413985084\
673221252755074421686665199`400.*^-10}, {
        534, -3.12124394529966193090572129568016466993472517980645595592611809\
004004471785942385324639596011777049908484248191916365379919637299940622404067\
200476949645931947916438311878008379129341189872583655194698763498073709528269\
134301037046209263409906549241316221350502532512229405986964502614517005764315\
474029543108052457264855724396359200628267279731099530079422638158936567239454\
519274750248724116279528259063530334625`400.*^-10}, {
         Rational[
         1069, 2], \
-3.048626750511803735988102767357264720618259836879523265471087676575677228064\
808998096378635163998685670071433296472775729052451762166902458861046287729195\
241460985834633475173552362259385496517300027117487522358699538735068389385056\
033785444757738922561289951253082162465263533630208957730842983114353885369582\
082018044648990677781644113757440255200661282304382072241035663267067391234931\
860260225850035756473641973`400.*^-10}, {
        535, -3.07472379490411352769051013086627378288200986910900672211493741\
623475661904079241333577983761409931953451773647643862444717165185876396936484\
750995676704278496175490543573791285584304781718388513889906584820492923282638\
472057894545960770588175127615422955183460216882880599991409335386805291946394\
135047024064797843771197267692561637727094137433965284827420789541316697045682\
1659757991688176644969733162099706095167`400.*^-10}, {
         Rational[
         1071, 2], \
-3.074165765415533796222252196602301243830632431349490733620857006230971091314\
385278454696404078477535704626787068558119848486112730012775941954756991270953\
470875253339967087987750619294522747090161862765749264187573689887513720741120\
634899313557347749368478680029183528221850554188701907090123352511403578138659\
179514471127908200659378998898167588155649587085110539613817566393952155720445\
046429292518420840973000238`400.*^-10}, {
        536, -3.03337370402425867650577451733888623103108683801156111024527491\
403214187882401260767302467856682823596832997879304297644913643171034153361370\
828021317644559694456301108806051863395752519331541966534963839256473653225727\
439867347155096697021752963517667647160864398560020439639165568636271505201498\
209077767622047148186998256960651072419196997428516161415071401334888481593771\
352022713244962407648740910826800380075`400.*^-10}, {
         Rational[
         1073, 2], \
-2.979815777655079836873236689964676334177963264114267868665671893204359620219\
361870193764941432893214628791415952065343179187603361891033382931501286498883\
819237899691944302196305511113660165479727513077186556356006208194522176531244\
432907753098174337613438873843748098276336076667828317643195498229726277369777\
172940507752750136763076710131148502436600123900202320431038544534290311901259\
223946125921738558200024653`400.*^-10}, {
        537, -2.96648351402788336940359722807519636920705300730717893965424350\
686763767847747580443769384326410630929871841123895847863156536244130989297674\
886997321553158770163280445544132468252209227267497404375854347539601137472474\
916974055508581936547469000243416942992134051418824871694740058798230538667180\
322304173668456666430037615486376449835408222271425152895461963099146642462387\
6542887099066877197917215846372126854003`400.*^-10}, {
         Rational[
         1075, 2], \
-2.948333323395859600647067492724228186818358338531774298406068550151054075923\
589449624516298593322599741346573580005220673259995697677222851368274145115276\
812665894066761261007703834271214648263259115537031066017351138424648986159700\
235924296310484348606547954824441641557708521120431458028232417017245572865420\
842682362088706432669616364863374434534598342704977550457407410865090530555844\
638344941116204293081993082`400.*^-10}, {
        538, -2.96284978292094690134363369354996923263927439148861131621812129\
530710058191714387163084546220641513942692595545891812356186046147770840728398\
172298650664768279150203912667810386831446044650201421279347400323506792372390\
826903779010079386365625519776170756268506538290948407871085709359818679792513\
318447249483557808796425917479708153481985523267637489624652540390659391294942\
4576107415049417862082096463535598998202`400.*^-10}, {
         Rational[
         1077, 2], \
-2.899913617394548706481505375485846856364518287540882414534055606109321286279\
265794213460611289856552189114905944530791990744979778234135548331545290669219\
677386754820933891831982171725966512310825534828832091117659007731597210709334\
880515589663895155750373047984164070901129696593307964269884533543505952930704\
195506768139408964757322226811072177567183950957432136238760285894820259730672\
979213426647291523759065572`400.*^-10}, {
        539, -3.06106166372944236181184722843341591609858818282674086397366368\
617756114121336756689615860052601577337690197456096374838667473874010205792448\
687865452734423501957742842464901242314429391347647463805847229949278988964985\
803416890316991995725417553375057460273961670589983265762748354838381716039364\
586299042677919565611050063672245433520655426812888114386926254437842385197874\
5535552430498000787189359355099571233177`400.*^-10}, {
         Rational[
         1079, 2], \
-2.934347513378384508096285813246208659026780664252824869622490242031003094208\
046450793909926662795010158362918274734322285920814104181774684600008473112565\
395894656876587422440987381402003225871150105259929606954955641656888301476091\
079991581936249204993288574817171554546895919004085201167298484392432597981808\
329110051574971720754070587224965387138845802484355937137819922880435325607697\
628055702754990595487678164`400.*^-10}, {
        540, -2.89003560357631799783206291794020751019926527739866118441603747\
396690468862857724918081824401801170503846417602413743622283925535609273087162\
978583292332695410983708288940733477075444489257845461610694939423545354976201\
878175360217141922629264134202902981372272029685965794594162784214344190257046\
572781592653742136320281681838420639801796855710587985821734767091939072506444\
879797024500854391823305665423514125286`400.*^-10}, {
         Rational[
         1081, 2], \
-3.020846761191433325327226128326850236415287966609311293300912033665270144746\
924096153165560840929737714564015060908186746720901842682304679630331726399259\
932156020648226554862852639857023411913599137313054672453480274862441895360053\
558123570082827954241541547212243749534943853104904266050615160801580743698414\
042047552330045098842037159157532756304108498553869248792283896804842860382244\
078562422958516296499341355`400.*^-10}, {
        541, -2.86603997746995352762751592929557980188599749072285922478804929\
043896164009949738470265500618583365034571776683233116544336082196283450444207\
684295645126625661443901347787949702600804342370231471033265790722223597083773\
379756375793637243931293331902065558922512017418686472078294622947005744365712\
271539376829135670423834090571877275593260264508104331714139718332239550053126\
5471802768249576219520007431317424396427`400.*^-10}, {
         Rational[
         1083, 2], \
-2.926137927280318967217285876422950101706710494957220167214733084763604200225\
807550282203300641513020009739525798977180867488886593856749649450447044406183\
938634211017643933224533355749863326048476199450345886362616764713485490087063\
864523301469883434540535795678874073246139548947902978659043818393193935714393\
808302969435247638600309531871214877583601186675973419046756001432064568340693\
905795911976873035818860284`400.*^-10}, {
        542, -2.72168856124324689513467471677439252061056509243474068681628340\
571050286028304451731352675498339889355657364791203597760400505728847905374418\
442311056693577817691333006328871269237836879254130895600449480359154731687866\
686300663657295725187253724016669346350207084528319045937148560191917448008305\
062333216179894620124389427007270348161368910304460113067566355136424668704046\
9495923877164808160183248090398018332158`400.*^-10}, {
         Rational[
         1085, 2], \
-2.808262164950134927352937172045630093369925654371794270778658501287783889194\
037753483465954252703162737053649888672151516193947170204322220265112047485073\
493779915773407142616008461455937264688669007414516711109277741530162124252502\
055945662775217981655088979618229084372016827807200797017705041718010954144627\
211597229236890437388753867253938829970211141199958397695212966841096042295204\
371273669542826754777025565`400.*^-10}, {
        543, -2.80868971729278676433981541362867569000160559008502060076782591\
460136741006524556123592508608615579307917653280040638364135069933735330812508\
569255365144732275815261951750895424620766383182511817222307937330826780046040\
481278933566799480801319368464402001443673101441389322153378832817269518340008\
910112237763350219260004186011173568296735500545833077517299311207478312209710\
5779163073496852051978055290289626183292`400.*^-10}, {
         Rational[
         1087, 2], \
-2.809663731478014864156835055192350989488141524963343288363657048257697554685\
773928961747650626775103199457490757296092900865975066745032449437870139573922\
668506831382576236794128250158174745973349310116121907446713716724043282618999\
938993862241579835621105801353037295767245417819911691050864959964827471808917\
352889167966262854652379395171178614212420413399716056945543387169908524005756\
601608751595904432783972363`400.*^-10}, {
        544, -2.68592726105608022590605715735161961977091184541106686167007627\
312853341424459502894483736577976371654848518380491660161759565468914883132990\
425709404650434840248412996257803883466478156796277990482761217693743702550815\
718809878559693852135645904629117261040105353129556857050176031386744792255774\
586574516982730953186787827080089821925317529683466812044496212560739141394612\
9568507745095031152611788039907550947006`400.*^-10}, {
         Rational[
         1089, 2], \
-2.834444509955218611995924602266729081965844483135258164536462622584653089784\
014108935897226685572444863919178914596888936637403694545130739888013063217672\
892486175577050840501266093789294532810324671336394584100796359099199227067012\
844580530948654982697827799342234920512120272208480978984430028650922514007501\
460513030078785440227490054377422265762043317973666123647437935462063095319055\
942073847520445110019013877`400.*^-10}, {
        545, -2.72618254172407650094238270778007334823714900971911228781138050\
383962704696693423846236421105374856873404027814306461186845806858225447139335\
428163740468567700345200018425171000144004232664469822795716971060389791471402\
098064653257407523350720586065633191050676121227357049093269752264043975591357\
728224795813800809530066015858838635949992931650773374056358137741069273746192\
3570717117056758190987569222004190243057`400.*^-10}, {
         Rational[
         1091, 2], \
-2.873285631595571754186676384011279370217229092338901972150600724282917272130\
413026444072531283303504247561506256951373454548459658704053007688842796700631\
104797748016027105013998286338123131882035613053104666308250166551775543926887\
659912509994687184563258573812294965514678346219044037740810527680706266891570\
845124736726746997127993469944054653790818376340977480050719218299891442049969\
960430400410597021569592817`400.*^-10}, {
        546, -2.68014205057145563448511580997707158149489775336918185397053008\
499843617495004512650929115983725721891030155183211382362468413350850649605256\
498934581498411173902243198543760646269296699997385958576023377181758939209608\
872235236683565111866755266281588505278160631378176585194077061129934979336499\
077690808374491493661528352581424963301201237448557928722866712025634879231037\
1328400642238522110842384381513730133094`400.*^-10}, {
         Rational[
         1093, 2], \
-2.678165457330158622973598922629954941600666951348563981668578101330466337593\
114420532648060386927779762240053627178417017321860410819035988689603649633754\
666057592894506145910900699300039727232822844587872709327021418548786175936136\
501564335044029551765085786256551096928722230110303026801873284068706787885394\
460336167079082662227104137904299835161294368698560645369687037638330588446301\
35784603420813799517183859`400.*^-10}, {
        547, -2.60725466439253289101494403660295673381510249231978003668157454\
422114100248890035344085694032200930442143849073643060636235050326406458672373\
721496822961004635500529653790781424110473911995646832979608722496379875687248\
910754143549136451676441753555118463224951266868033497870956132617536230503165\
709846717357783313531680268169190163069315680328775861062712029428769768494054\
8551403589666145124550506264034324409093`400.*^-10}, {
         Rational[
         1095, 2], \
-2.599445992365085610104713984420655161538918672247208266398099776860393383678\
847740111914143151167664319627572817404163034266309515591773435898088525353163\
191580768442176269630528559087353035492731915572702962952169548350275847933007\
477507324292897518197956221862459250571605925255510075030798110084026342947461\
148249477525083214756190518196610480573985798054760441434808323281925761222009\
533523988522345858458550242`400.*^-10}, {
        548, -2.67059484492496051333853657879963116796228171045722734587824664\
141465497164303812459589622768894601973338490256825625128821822910171228147662\
789228638794247873898100737205924710354723626004498029070120607578741897954637\
842223539302191770913059209677639529278032877850531331101880279961893771687172\
534060228431328297284444839843624367472406636437157221151951030497416823415204\
8510762908935760515251056395856720553142`400.*^-10}, {
         Rational[
         1097, 2], \
-2.485442570429468024045864518096538468767258839427850278195949045234599476087\
849658478833314530911644835730986339061406421617317804317359946214823093911605\
932145852353221399328518304701295858978494157526954273691020990404121901150568\
194305795183218377778365514839812281688721033804423429405136097331692008514609\
073150382317063924131414045847356011441826519800933281111171349393011935218178\
549561916383998766256712205`400.*^-10}, {
        549, -2.51917893652400254782458445466344987128617149604793693795019673\
982461016587125325199855660733611958177893866840904917259512275432528394696478\
576273238400287265330973406518002302068412900618508905382219846898120657719278\
819715312285448529074686919106905091698678168854395078427511168036315931924835\
808307697722077774976689581171462488367289911223314666080672422052678193710573\
4212784442579503510977126180925564187941`400.*^-10}, {
         Rational[
         1099, 2], \
-2.547022485559464606334102152563970022752148206933804685035329840792509450057\
429008280679481820587353126501735977466001792611502194177986698625548661363377\
319318409751283282340278551928193454072554385022035100893596511855556395793526\
106568276939922920235425627917257873516171775698281186072287745921874155346297\
332395478728250740974294773932673525416178799294187735458730971753309538230651\
988625241168987530908264912`400.*^-10}, {
        550, -2.31600911902191345692074395766396500045675345033004445700418791\
488119179575307582385583907793417008161457826034089373371235664456428279026528\
577181855393170196769508733645003310670872636649900548882639060224867902829938\
225749733497221580955994005927096108427440089629885523613311325962930966052489\
069375956954888858287080219457814238534916623242198954973403749394834495377253\
6367080311151270752257909007230965263516`400.*^-10}, {
         Rational[
         1101, 2], \
-2.495251185945088595565084282025942317558609395434987191607412376755617284145\
480740783438927489820242973077232230057465278346188547931954914833418193846011\
364873544159471040655166956461306361039772017735540339684884020313539344422200\
255959821984015564003912764137822880927757326242759102974475894222937745365409\
352945658210289544122245028108030744819628231592358330825192386615156271921266\
186678821812676554782415322`400.*^-10}, {
        551, -1.88109728637621168583648526591305662920541279252398629473188266\
084769003247102354286364396212192779600838871086577672805997816952911921793919\
733056340817274596093076421127737796132396473880901141060406915678934008737184\
410553738081920393411209138539069802697134518771532298704317293097249708325868\
781246496241832469756479091108722290224612487058224425602099878058195179580350\
0278782924072709168393936642077727478548`400.*^-10}, {
         Rational[
         1103, 2], \
-2.494381794521474598307414241774784903810206564168320166541373811038139239335\
314821790718463710876194741843420196185669347004576794446986375382258295989405\
175438608445908010404084395131773322273863841401246466125986510400381555609684\
791109440820738303460860617284805128614512303298984286110347264194977646945522\
119503239368354676270516778167474199643812737401900628179785628363810987966325\
909482410909718089761020097`400.*^-10}, {
        552, -2.47774682280438398723906156824881042064464411521887320437207521\
367348619567570157835299246558330199912421061557564301459592611718161953272874\
405349981877032232374818233784699949836992909814615397574663831554684424317432\
784229998006734636908567438265298013573999192912792915523814222149761953556063\
147947671780395204959104625432102743436974680843553770312631428182292935151367\
7144133703956092391419471634941038363783`400.*^-10}, {
         Rational[
         1105, 2], \
-2.439904969797860523120804934764222257598763470350960189566895853513865181560\
736940005071892365372724548343775922097251502465973186012258592279707257116974\
446386984178697235605494343165618029321638039412240651278153856424514241785307\
107227029027739527975084209923002521403408065876835265802464122813047245639026\
520332183692656157524582124630173608568384363690578362753939349731680532739113\
567451140261349620444567622`400.*^-10}, {
        553, -2.37095928801757038879236471017226041937754922759861134382451506\
150809370566270262981894129977015306008259096422673174360908184039358805667721\
596218760827065466942622621432252205789711489634962866995916792841644150826232\
639720937117206371633094240263469768562848147199974822991623920754202501996230\
155565763301118506419699202513172204311737350329939081714162816120857616656183\
1297713998949692050023657338437173937213`400.*^-10}, {
         Rational[
         1107, 2], \
-2.379148453717023680139179537573767615820189680615340084129717487484460230391\
464298468768320888478342536763935882847046723256695013351418131477355776840535\
167129401434836053168742257263965758394932122081956706028995077382628538199393\
466485051986080282045909865739074732791511667694776578626407207170621089133293\
677818128471961156398947577773074330877390315318299998753363055843769824594355\
350275239402252332400596684`400.*^-10}, {
        554, -2.27101320781076952612122291774364423167000078645686382158535865\
303469172998292672111190960124372821489792149967170004442600335433162792115698\
786776408426141364917618199810411859802678275721335270426097001197476287620960\
458573070345053888548084781525695952455657505231551134022792542467397872802566\
878387328310713590099547295947808817616789117422207351526294491615312761806246\
4424719288718347452095771154872415508302`400.*^-10}, {
         Rational[
         1109, 2], \
-2.309917301512643613815557896213496864261800222256409179142014652506998105804\
442227032933557441206773777250982212702764363876185954006018279587003702251469\
611812867318886106298523176336078054308618375187943903517466495227318021785061\
031927776537232558071507707619241686163578536732192484688611000548518579648396\
879984782752124289074387942027346226306044036210343987188300511647968957719551\
685654207296764028573350321`400.*^-10}, {
        555, -2.35045011385378053832633524188632510770968725015791332144087234\
839650254708507375133712503722350231816803456368208046520392236148165870258235\
568240145475723458508184823270127305898364222556815080590221125812123756804820\
979760236361728093444570368733825824102583833663328651117586162258094150525922\
432840946595138210420801206868430001028619637247698677017526708078869210405700\
5809931410915375170514128845959965304946`400.*^-10}, {
         Rational[
         1111, 2], \
-2.273590190049569438148962609002203524565943606498367391343398844679937215658\
959806540613080963354687045799535459469284333172841208849778675099481587561561\
555415426347562357121381840177212746433227269103278658934915567048052912540089\
763941787328428101327955461970670316454473132141021132910882202217992728693555\
973007948025264909255245303048229567945721314664178872633681306582431420597523\
220670838909249984420107744`400.*^-10}, {
        556, -2.44550446984286548066286667901010774209295704970818092704190654\
263098307430923132202970422039278398926975114433739969928570721901653922990178\
289964619539370348964003502808064257756343387378170521246466360966807620625376\
971460237177902285436631145684089594918139799069804796842295247507349607447416\
220050979589942586953177737623111919841401023631893945848202961988122093768386\
2478410729488754295037799977372425662511`400.*^-10}, {
         Rational[
         1113, 2], \
-2.298564967848164742125010913068637010064889900901793207399174979483579438931\
578171563791441380704679366275647745089393912495120557130497598727817673234979\
063470457280589487467684795020530161821852176403666379724804190427043978507749\
185765996867123284830256419027626342321025305982858563446025046762725504242215\
339887889206009019972316009981200441009735591519391406956902074889556462047855\
132267491797630742104105318`400.*^-10}, {
        557, -2.26332099693113550727897912225865620693722018165614312417502498\
237731309016449506134585710627746872457014134963916694338094433157189476800943\
093272548712230848537035329682574120026334474100965073599541732024486982214847\
836604607527295155178087495887409970960807940430541325430440513449365142195076\
181343755967329345747613734689378145593460201017710532815566394431669291815973\
3337789060977157163123060782833538277313`400.*^-10}, {
         Rational[
         1115, 2], \
-2.188627250414487131090230374124110487064791554268938547635912236160393956856\
613543992794873363502744000336211835846149353327112596831192355814644901727195\
232707383176357412202976487870620061562254169215016920680867116711844041492366\
196053364115923788174793419418028184018027018287602139399937561365678646500662\
777668057413114599119253125989895690304918688134526934582951865847686494212547\
829270559823268643065855164`400.*^-10}, {
        558, -2.30906091115282611835437378023938828124409947969671538201780875\
403214490177883391513511309061045719960442556570575202177897661461474866568959\
105193797260871094568477887120646208477909674283832687445125620906710795945425\
802565462381077148603359161886046448304618095628226273502645152799663054206682\
661398393336407825105807471047628062307985391150325179192593643643475819836226\
2284731556286907431733490868264438344912`400.*^-10}, {
         Rational[
         1117, 2], \
-2.289716351254371354791479934077310308117829645042236493166969968646996580259\
284974262922810604958558283804881249509789611346453642298967297880489617782276\
702649499121311461785200070759080112160757370646670714892323423945877802395276\
295801545816734989759908856645705743306201505555151866620720641489382880290282\
279660929320406951828274456481144271398761561565059404951163105478748196577809\
715916281012064910957016764`400.*^-10}, {
        559, -2.07768003985967118859270323630232361350495550020943343728182461\
815086371778221229205127261728488622367596655424280726221487212536488852997344\
146148882837078912576532645801314524282476724562211080491382660634242504544500\
335292962872156594835690891117834703435188702838850489084661257207697256901559\
560080182176042713062213678489963272880384490698951752346199336439243988049367\
4615033469789368426098714006275802566814`400.*^-10}, {
         Rational[
         1119, 2], \
-2.241709077287401125951375916887539038909293991552402765048476770421032309368\
498235706547875942129808301902203917622715197280267105257665970466279781431214\
259059521802543883244709415614798512948163141589994756087117194065231007515951\
537222030515256603846629007481553061790645206056405993091333945723938750541128\
164042436986153634617792451597997798508385962943159420828503768097799190308117\
041857578622832582697976024`400.*^-10}, {
        560, -2.21535731422755253285082826459788156588389362211114232219853663\
431097986976695274392398731541592118817466215357315153816606997937581252792694\
896297138532266300104711565016691554931650736833568370144927122911233640373090\
554746806764516570002770170669195470438233768164196960633299915019465583642579\
744267714905334965180227585840019169343678048433458843898126603825848538470392\
0816725393223454520225725815484829289394`400.*^-10}, {
         Rational[
         1121, 2], \
-2.216099296661913863229992352619226237704296606176969296527985241707945677893\
356426968645889478111332000682548614121791925953564153767763990715978021565384\
144545830283861694821484768979013585036758490293511737594273854689884847084658\
361946340122874863486410431357898050371933587295713755563009632174310745769582\
892230589252799041133707621863784431169892759930497544293456966640548375584382\
274052123737101940124290371`400.*^-10}, {
        561, -2.19716755741549054982650563165449516225076934481272141552477206\
976187174693370880964303915212082570482522032451694938056214985957296170476734\
069931732410471471084669321366184958869801506623015727656955668234428096802468\
565380866404420020682251245254144644972981446499353640297050902711402170877030\
346556119217368725227642254664205935301210080079562303360348573854693545945744\
3662434213667502940560493756545125263527`400.*^-10}, {
         Rational[
         1123, 2], \
-2.196216932813971891022566950231047367116787618837139722975968278274074078105\
415794660867112250202338345481789954446288501820905210781191355116194524453402\
032234466360913099417467221559123019018867983069250527647830895667817191634806\
754541903337672300355184255152097991875331139678703701028542357191223729173968\
093196932600159450691449133822303868645354755056992895358599563686125936935743\
042680646947615439854910084`400.*^-10}, {
        562, -2.21928119156854677324709977225764368684233241271111008520008281\
702459636704375794028321446800164923242267543472339779016575251636462454751366\
114485654437049522408369983643081725791229425071876339752787856952839537389099\
378010338261346740257305830292613003643498677037397966472778112100458270120561\
545623790250193844182886438714685725117870312956878908849219144883422610907344\
5235544521636986962483389477800290051238`400.*^-10}, {
         Rational[
         1125, 2], \
-2.071168293121403020188844749932078876224358997368556946459636604526399012788\
387059267598998660461430743039794525159964119454066231380910557295956872097763\
732750828254703664812076620433786502232043064195317547329333971923941611372413\
199811689618480962444567854026582727932120060936949731905062500328553982412689\
324123943413882393481976896699871020570831496170181984893213692915034522516258\
495032689052505707513214504`400.*^-10}, {
        563, -1.39485387335462563525417517203949617021655125204699790038593819\
073986873143997460776885192928494462813396862063063141231198599748343493096312\
749830456753329118198943081356667386271255597467363277072170248921582764115345\
014577480369776332119170594611791838975198293369802130019624205011470053235993\
029769191328659975739740411330187486492932153608038224170935026195059546564215\
0693555922806742135720710823105562812563`400.*^-10}, {
         Rational[
         1127, 2], \
-2.138399921908902701529907873706734533028168807576470882865709680983156885123\
282960537101464574257344273072442948230016633629249238051348378361442405663062\
646956224936114618549751689209454828852355087870491039734264816278904139056015\
657872870879073121637868927505120996198201851686931461604060850943549605560061\
057340948199581159590602994718106180698874575145470902973282442108001313042968\
561815538600007029860605613`400.*^-10}, {
        564, -2.00519207050706957997206013011298115983554565189178309443913074\
916894611050586667831914031938507731772006995707972707278552038458379223162901\
343650466428529616406808159529988271557857732185139102956823198405240010906135\
755438189682941432354647074778100311269337210550194545916774671186908157001229\
990708876285597227549160041196616319218661726491794640113316112630202130115492\
6342348814890884749362631307901016047055`400.*^-10}, {
         Rational[
         1129, 2], \
-2.097690785017462945844760516523095973165593078576164525495648526843257266754\
459764950793251019168351751119639778021804250945992431571043685843572472824017\
747807134480973604992938944070797601622507249207452521223950754492101360710007\
012296093260411625242930644042635368554855537207762480242235692033908036928160\
124203016100538454639468234518427983216224787013785886657601723294902359062489\
411811946487741981093906788`400.*^-10}, {
        565, -2.11301764018905148482236350247781880951685592764736723732826687\
322005305152251265222432526312264301348958989935562836587415879326381079849684\
054265860066056080781933237057916077234653353115572397506325745772821893429792\
438732856589950343714059304509664200619786541095666511957507974301355993352084\
135546364021359545904114297024457348298252077953113174203897615928634873279438\
451955139871599877654105493818367226734`400.*^-10}, {
         Rational[
         1131, 2], \
-2.076118971390840113773810956524825931983740401048938336758480210030825932429\
243796182852290712421799286488196768463511841144380528360284672339760966479189\
600233512656764734016110915546727712252074442162871093263815756939675671652292\
664720762351710600459847726360896692649217612374139202423340359740130608310544\
775240266078771628790432698331271618922339740394572760975619591593828207088309\
387030484115370988926180363`400.*^-10}, {
        566, -2.07436099918857986395403683775025996920837194715623919698273481\
359134920383617543747850211820380595094434316377642064789114237345713862891642\
487001769608966276669818131807937038051719147359673950649940625304079268629113\
755278788145948331060001652255883675425291466823208293080004822780578941074655\
504350813596979801953453743878932709928308704726707322067278441412906919451903\
1975412837855359596858146349332940583235`400.*^-10}, {
         Rational[
         1133, 2], \
-2.102804648552633639521618305403300660601084593045953687403906535197479239219\
385493222075640203897495373081029086162958137187830963901883572413123852885357\
180318518468405029655614573733068334907670793540232382691890061241447252991808\
799062688085431600958475199527039483202947869064067081610074054159523251828598\
069322764386765005819298162162460388703089649121995057662685954862561759646210\
064635613778104080484695456`400.*^-10}, {
        567, -2.17883965931167471630818401496146823910435763975963894167169725\
402951314565202530761834150465022142439841597503132326959381109861514071026888\
260880267242961338499692469132273725962218602634442593828006302307859241375193\
006212569684836404602111472555678381024116615487711183308211335285970059059815\
544743736418528897138418611302890784888250752095912723595481977613200922396775\
9830383399035589825911539162146991078518`400.*^-10}, {
         Rational[
         1135, 2], \
-2.033834695158766962149754016465366772949173412238146513129270492039224171696\
263583084591625905458837235502220610039212555340246596181553735341980849090945\
668104373421470597301505033739973156295858364988472962787649456344286021085591\
709342402772782383213964361859658211274589456519421039167099387990879181792378\
626282703252348561936778006825325464615229612666924527534782723555780101575581\
615829774747107975189548495`400.*^-10}, {
        568, -1.98848941916192396213075999581503248315488999385259894547584275\
499865432108753906746060306630508509115331839091803125163097129227065303294485\
164969791818939148314135437344492840896932833095843065091108203645802912441656\
246526259603204926239579998804977403565148702335790529758064895572956036417376\
092593360869846854891992863364878235365643697131386569437930441338004309447476\
4733357838944329229651265010329923962652`400.*^-10}, {
         Rational[
         1137, 2], \
-2.010679380643617177734052803860497119729233792110170964911662516597509763073\
651973161812544371817810010324949888193847472948940329716667188844335622110784\
404848047132291966400068581719666268650345051328979452178782507411635735916133\
970630597994657980658734516167825157224518275524848847724371869079652156669629\
028990302193830271278786613388778014482922785299470966030096123924177939879727\
691540775498222405100964668`400.*^-10}, {
        569, -1.95288254065192869938484361808112872800640061905764652138599801\
301911187101304592627007416462652571477209289931786961875298344217203869046843\
484992235041349444891142162148258349029170908538550155020537334704340097815007\
889007530335132615461286311203893724667121653878993844323351265632086669882738\
704745914280666154048428963813120840628937666195194719622702465523215755164570\
8136275555512662177282578516354496761497`400.*^-10}, {
         Rational[
         1139, 2], \
-1.984246508465603146650300263664892737543610128509030942957925908142648480488\
416130870684861594015777821375521230717485500246446957715484175322538747718847\
643664173474075544986279215626333748871851464240936662612065927104288146292639\
084713194278055163171803479237507695515313474975187135727577890385464673255042\
915955755203640516219879721421855500478158705450426686345509969002984054079122\
506146587109968507050877119`400.*^-10}, {
        570, -1.94254575415399195542914956456074881486493269252103469732406249\
294256970782615783989892157640807435057581196661953378884598566567458800667295\
107185157031292856069655353313635016591090812011279448728182924816524347697027\
655089488838478359421013404570149588454001143189244821966979066411509602526741\
577710090098295801493935294280019537889927668060916801459567583174714877742733\
1349322288426240822499734314881116126854`400.*^-10}, {
         Rational[
         1141, 2], \
-1.940478395342240118942640498592469144784336264360679857510706279106941689253\
176812339769201825598667874835321807911815321576070785376169657936381010637370\
664543803343051463098990485801830807516148123443928865992709464526204308773864\
859425163150999519453271069489492013026040499572172608069479169561987641546201\
234931296454994112867199919285832351504663154367726002309215935219028778546774\
859538154856175565792839051`400.*^-10}, {
        571, -1.91863595853264196957330297618221856302283953561538037300647889\
547149986803229881276340534052349208338548909856521646802538460375226547280641\
499551881775465777771000802599259812471634800823582489443992248627697901693544\
980407250339951069439486723041097070121968290404717408584624576282978829730802\
990509103152566049500652802431592345476292718778678613742311193440235970872501\
1235591379413122942373479238290759678014`400.*^-10}, {
         Rational[
         1143, 2], \
-2.022291379500350628786535477174843982946774802342243946986834576532778134331\
957926108819564739980990639066885349439367042079979974320280544221461421375517\
904151062481149411008316915040394071125952760760650671156600112285699794007580\
266447341024336793266018874336826839768212720882834457919861426782478359438748\
762808449234413802125049964244381398732709350294461498156761379212820548213894\
808360953397912287314076224`400.*^-10}, {
        572, -1.67894060305530989698171105179034234838660577077017028500525641\
960333898282384686976042045233828444017983806848257061398253228936052479222821\
933565549332875892238028664383812689561883588716341739281076808309752440745753\
103776843458272209811932400149197822715223406503621623018177128524039883637580\
043186689439738178385943029907320713362019766301578606404114622161430080050795\
5443293483722136881340808821705601253579`400.*^-10}, {
         Rational[
         1145, 2], \
-1.892781469184930906961445612760891615269047224061042282305430786804432300329\
907907225731383702184271659617997227654886385914235981893521683388326450313847\
197785722246091684254066035413852074169732885578209060282139489859870641825619\
221770877031539846865626548997666179610864426244124945413301594255500750977325\
841799447976894388906240689184752130133071707742347488002449250566206424573622\
804301115829213404527271949`400.*^-10}, {
        573, -1.86025193394949493907948617572517706875186860584150380776886054\
038986433094053497310119189722979413526752538316579539961590596134545451622950\
639449957467266350293670919235011590867202715534965411719309997752275563435663\
484052600955919964803908310342302169983729016335942150007798540796857108198242\
783626225270800203745808997110431667240988809186281189785375933749885529766590\
55409500435886707377610992638704682983`400.*^-10}, {
         Rational[
         1147, 2], \
-1.844343258862471460697659862436277535772141772971939084014176293779172941500\
229107338661860536328643882194652661507055691056388173050056814693328907632564\
183776889620167463966252398865693535514166685209407046992455309419358871373760\
188796365374179856615999997758118979757939463284000428038106065667871113679184\
524449247013548179525812922377219609863696285364281181889906593462966368348382\
300415034719500051779496164`400.*^-10}, {
        574, -1.84395030870091965216410711879793098903599231275873995775399651\
103543093555046475629272945200948370495744793095091927315149571302638309857860\
287857735228259108693750805748974560891026405130026787219353549950029931349288\
431394084056273608561950559996012623727672142819128847236835814270982812121547\
509696807030642658051733550436202968493123591078098414112288889983360009586891\
9196102630429375211487818822206670424127`400.*^-10}, {
         Rational[
         1149, 2], \
-1.752504699911692889939058318328745595999789692779110663019790772861605609709\
480745326913557202137725595841935140919298884697621705080195513457309910628919\
155083841483751510222475498567938629319624212231353110247911864286289343294342\
699684900294039319144357945230585800283148236462965666238914511201683566523678\
350174731609917970715965173816366839384358668237748158400635233331999604014716\
120913740994701802151289747`400.*^-10}, {
        575, -1.84879739797954833154745817878136965375051198345211548158919015\
607717411401514385721604948038496872926354218066192006447585648851855268205026\
307297416798037448820447502633143892307306508098819088240039649139934808432596\
215866860092206236478097815831156040885702242373066424143090591219036815030042\
651108725363075122200419267611100864387180772306083816544419549728100665287660\
442754325074659413177504990814743786734`400.*^-10}, {
         Rational[
         1151, 2], \
-1.489163711450677598096253866062674856673583469986823895268422984466193842721\
099987602780762987160020886911248848307592688714266576122506210987245588310807\
932955984000474573642283061709275397998161347910730570152469326536115157196992\
975153980383299622240923551576245106970639337692839309245767346106434373403570\
709420638802489982573462990531664215599061024952635080934658863298246508031014\
722260477035401239057294121`400.*^-10}, {
        576, -1.80071286431744821179594723138907164835543167887652061548548869\
487501046607432898489070203089314078587313651575721120054948642194253154415070\
087518761372214265987096373006661311979123855785097141353906154049881639716606\
381511851942448184075907665182218478011093090636298859241579188300252115429155\
307274043329161355783683131351984602205025988270039473069954599468625098322117\
6703532336766603846718923858632834980495`400.*^-10}, {
         Rational[
         1153, 2], \
-1.795636087607904705646849297859008112377645502002377224582992057569403460462\
485952517365933130211078462922796050626660328316530818771327877681435337072614\
305057754475643559390885110111328813823759858264727789044227516963189331147502\
293865045436117345785477653554315477529705171635761180220113049368657327995710\
686997685860706701501873915206577293882812703664208336325901236963552347020037\
821073507616610169493556115`400.*^-10}, {
        577, -1.75886814241558966684705282904661508837755583062371303515332613\
893578726337815942368139052441344829395197325000153136824927554924504307721793\
178365954597495128397052514331884084271654102074122361011480057205711351648263\
707696231044710312673516304862381877349300311117442627990799160947340710533492\
741931315541158608539317103477314568095459796675461563946480879632102551745641\
4850873576520310012917203217026087781216`400.*^-10}, {
         Rational[
         1155, 2], \
-1.820740630386056800468388341501342081226412490589610661677049837803747245057\
608193056415170562806221965857754274749901935221549142852589273449793254028787\
365640103601562024833130396565611789476756182408060058720059598057755712904061\
394497195419624649577339126028752111629045187987664943188381874418282328005002\
094954938416982020523396394368582477742578623363571312833513839022570129621477\
249835946757191967843738165`400.*^-10}, {
        578, -1.82392927433545696272278811087627347334441689641966394962067953\
956047239155454671715907285393149698891367383852838855852673686581007161867431\
155610396456510678538665142328720116966523286832800395606231306788221160977047\
295983958258689608669209949158204602209161354170089475555669266470407869278323\
229240626723653972101031373824932476035346853174547536118920303982541344207833\
5383197983588755647136762577617469473923`400.*^-10}, {
         Rational[
         1157, 2], \
-1.720003970233734691081926005995376323003836814580359920374978169064286652186\
343211640936236436735061862555119551733098179435442267333745996481614555948428\
531398951216722500518220060541578318357727550897833671553773653055544478302398\
143673078957327533101641184411764320494587683581739436824079936572100510351802\
228034392541462128863685456455402115738813929946185042765790795736549511470985\
685160568768197505693686441`400.*^-10}, {
        579, -1.74606669462225914599351046669576802710538307776795915922842203\
739313649948634221723712471026735085768912518845140326178698942802520803554916\
683470609637328246936385563062338733855245818757985940168599776795553830543392\
084130091515202922525630570361881601225626048775601438582939963449002153526562\
899641225735465015184467777812507825227897174530806600977990305608753112495928\
2278064980334529927160330695341906431439`400.*^-10}, {
         Rational[
         1159, 2], \
-1.603735259903352971080962617220027944721963712851420981553646829891610630758\
971414007417079150285254298969462411423881037013312258010439040868385787242113\
227618713297309372405485798803058709069184371512130006469310556478745352683352\
070112222848080413894906874492788696518369419429643744944945564151866482092147\
990689141857140168884972866167352747852776615031553892574077562622119863649980\
395564986265064278299668349`400.*^-10}, {
        580, -1.72061863770178983097942672254216192651805954528293923206689198\
621029377063050172407588570878147757999860703458130786892962202302542375076586\
720331176315739784368951907059255920998875642153819931332228228601329532584395\
073089592389684835209452519185211839031975392769387690770276682183890161838807\
803644016201204883625785204983841004000877273697816495574214693627115047716966\
6631139024844941691126932988868968975236`400.*^-10}, {
         Rational[
         1161, 2], \
-1.708670438672943009888907243882056571805359376659017067676834941111269528053\
113689119056666796996196310226302628917090379166938867705950933685258418880098\
641815373457857124401384707965357580714713012322566720686940203496423371220957\
407297247810142540503883923935433990686922710915927955379652011259718644073858\
932858510649082115893006118503891283785718385635121485847555279694406061331894\
881924796745316661700227218`400.*^-10}, {
        581, -1.69989024664681735725469580166567581119261165900150627341391801\
683134021566219550373405783858504036671926532921361891753364009436422010691990\
494868188415345940140536102914329260494589008668456235494707591853657073213018\
041605179683056927164542679867042146161715380572810091587156705642606762757904\
670159147929709630266835623795307721816289274276209830041481801267561412525006\
5888151517611904747664448136633582135118`400.*^-10}, {
         Rational[
         1163, 2], \
-1.711245580548007281568894868117623567199674153903242939589194987082836592249\
611867696852048456025371993130962512759789157047868537328750150377531697093615\
351511743344846724146477682740153941796307589973985226558489596149432659387176\
956806433672541016453956824152188978108904499723922833527135830420792598910164\
949477083278635022016982479241635077880202128719645928056384484929242300482179\
172145897850361150596224278`400.*^-10}, {
        582, -1.73832396308946326393331614031199964604154585624108566646984520\
894570027808302220395808629715965609027292185816137114332206182674412892808703\
148901063495396154837720103080614377979570730564771967579668506235957409266761\
816933001422397446141370006008711186928861647562984599799640561507893415632330\
343505249670782286568357316724369695663108211893069282595736150548280533845250\
9539891315982926780529132150668251829704`400.*^-10}, {
         Rational[
         1165, 2], \
-1.794071840105694806497152986457237245355032633710808656332127875799522440055\
605027333674881465336458435444344361055560997743110321077976927827223838681378\
510810463375716507582071102534300544718408761355333898101480642546580437512041\
553199005721278848265160403609692324572345444319542159907678301351111408043420\
691099505691772593146612738933765065640547159046959929325050820675097454251612\
238315917125924980015845937`400.*^-10}, {
        583, -1.75034937444138764373413864795446716518750431784777252544249908\
845553609218406263583832900136874391732318142025976352066213267710325926452210\
327105358447913975745654624474219927710740538768204153288164695894977069580776\
693097534104345551383203986924571783350982420986120302221637603256302844885889\
938032871360191704163064877502111361127437497579204638688336927411356948689341\
8652923669636774840022733129027527171512`400.*^-10}, {
         Rational[
         1167, 2], \
-1.678447828123273933067831111515864716505589541304359318749252987645870103110\
792561146520426835112191463921977678853315483534110572092791334135452274986571\
616946044092191746870461458198708960171691343006736777507004935956560406244958\
265971208946000262218559457034724299232999814740229953723711940178802398832755\
431094097716206843952061986522385696621297315020956918758298769560500847520818\
874009610136582694015529855`400.*^-10}, {
        584, -1.69596209043906253996389151389489635337748973739764584992099861\
117479150260911770272549240962882255215587055123918734674589498472048266690969\
802712178304514225468455532700778216582691944592913033319908274326035359423255\
695070608917596398664839186312909046263104168679761747040973355473967626186690\
939702918194616146822458031232291354049172797977775292570553632442121306129294\
9593416204202006951415648989166537967769`400.*^-10}, {
         Rational[
         1169, 2], \
-1.638631426114750977045833444820602042221502025054602135144823212917231798225\
265489536568169931450605919579559912493444438039914603024684044197548889023409\
434607868167235754040517687631853866704353503878670146117922530852746044657541\
300092692346853443930933750938197373546882697665124029126946717692585153998355\
593953591674346625690026990535054639002049596974301306353078602138179856005619\
087777139590219133523291333`400.*^-10}, {
        585, -1.33426773634137469548785837753971143089657403325000376676205194\
186026517373291927202713962532758350820227979288506667329125824919486823897155\
659163826632178217008541164209868101744057053645059351420834576486153247574223\
296713307289139191416813971344400312569498378245796492799682947663091930860978\
240215332865113624161466343123952846677239962012403890880986545948969469396795\
5224735375033737111376114395587047769219`400.*^-10}, {
         Rational[
         1171, 2], \
-1.641291626102564874918612527234412718852351982646950160887190787917188190167\
469667695026324892414167947244960382226309953588814963813755509853702669765338\
078337467166551221163526420923030423652142191037202626222628652625369940108465\
355020231485555290711931223707777742999905082035005615960322747512447324741486\
193965912711491551191453917824669518342030565088285810486165686762880882436979\
859239104249568495405172206`400.*^-10}, {
        586, -1.59648543607133695876056860524532335515220475262118087944448183\
308178472658687706384391859604279474532440692699153634515652999940951227919880\
033949687654705661220910326320772251303614362397846520895501911121622482865842\
433959963349421784065496072441660058656071774986688769329668785288942262520837\
734329054164285898744341643790882275865087601930070763258119771320020235890672\
9541397874094476037096807761522965101861`400.*^-10}, {
         Rational[
         1173, 2], \
-1.245047073401679174477686704331400242091975562230018063187166126970982824646\
539221109419547635667762633249612129001564348046807062062842050168713189299998\
378948288259378933233366488044932423017205971729412541999624097925256546661505\
233043996319303400055259495501524792794591046824294782705138685133607195148593\
492709730714530068280261895281870189202060035351718736876116996664740655730059\
101351374091666407090883632`400.*^-10}, {
        587, -1.69622970133642043192590635120466008445317893573520576610348243\
191638273411561227616831087400625933561783199961844109295421007164344026177641\
853762708188007528415335247395451941730691878803812010926505714361278729895529\
904113859621154343755058934276528862456308962448784000346101453005933017729286\
027864199630755888574947620348725413973681930133585580060146758198349318919280\
6471102347685380367842592601782393852434`400.*^-10}, {
         Rational[
         1175, 2], \
-1.606611422210956262803606904646695835832266069282093962614235967034502607004\
083869187210994017420595096992407578016756222050957838955729211311966623366908\
686716188125278019595058671704428968656139368561287265449013862970263528067088\
113983310597266379151636735060126206575676625528762387076650502858508801201471\
755394245399528112614854908028423504397248016812672434956061805360749436478688\
141544359296469491286125103`400.*^-10}, {
        588, -1.75210585706623069237926970601948121607564572495309488278220009\
587836447297490899339603336641332692395680352462416133166376792383926321017579\
176994259483391889925506229702098229441644044842569682500572229496330209336741\
896099850735277448843439270447438804457531510595867887765110033843546706798180\
037242545895349577207816965510593921788474255995977943209267315326042833464685\
6200586796744781753804248429284584947302`400.*^-10}, {
         Rational[
         1177, 2], \
-1.542355367218778176061739375347108641398933701738183783605007239814390708219\
500232081790291664365204619380122882008849517221473055034100242300417313867802\
721787631234682834777388800314040663576029109178979087559992404650418581118772\
376664178812905834732757145283712780150650891216123254047647512277866156620356\
245699968424166344620532231392836011721000971219212165054654115087808894684520\
341742758015938185932242224`400.*^-10}, {
        589, -1.49395241143426771424555069202197477824291128046706938094554956\
191747692311563806038501238196747219716312247475104609944060644851125463287761\
725805081567317838943016676444686795149153701805845548065558639166921357024832\
708945934983146061021990069118402943507663423383350229757255391533698448860758\
728659828773289378849084198744167135209875316756789895222704837283955581314075\
0508956791077998389170276898424677398808`400.*^-10}, {
         Rational[
         1179, 2], \
-1.521228513678322496188923309654910680877000855701226125031566190168660900901\
403095933576579865335305097671376503757913522553005879302845997466487410658152\
910900650135339023318215240570247806616819896604037657728274862173140175974453\
132158215235973914492949194324136649456771213004810776778268283667830908016427\
249355428224806812872943641379592331188891430392479789948259274765541107719285\
282620960463143724983210869`400.*^-10}, {
        590, -1.50096616481312196463830256403076838037967899299476932897335847\
688317691246012554047559665029557373674861650806838882641366874783249447194625\
053061067349831397077796321978921968538318182648255257120612938358415259433251\
151114179128876453484597026795214600566504816188523825348897336129707228771037\
921856247006049259838643995140347226245889712955895333704826313643945383052033\
2052334408810354908144486782694161845683`400.*^-10}, {
         Rational[
         1181, 2], \
-1.496030054492157399471830628210010344018215308495308350410984765267258102898\
103809858368330508042792627321929799802516223411161740621826814370120252770877\
622103578423840426734642398562858169277579457450247898929884870024676582508303\
761234552176093542735293547239809567543819568929026793663289568106706528901465\
189490845938588704052036216550140225816529815790565834243268885420342711115833\
325629055122919195722791548`400.*^-10}, {
        591, -1.47776546741730807115106463157594262262009004337108943493937453\
150166055713114863039789713930251997372552580914262602250335467672864284653222\
940690504822238102499268744337326219685470727961978428006905167263243636944087\
608871034798839300335745086591477113361425743036387300021853836867668200117764\
854245482574424297265161489439242098940416328284904661800381216606619446946332\
5522338092129091423653551307726037734421`400.*^-10}, {
         Rational[
         1183, 2], \
-1.468965711929284438502565354083780608845972592809237025134883688575473459748\
391828383779411048252591971988803029227341099647251187676826838142930894370184\
975938364990044108143567463469410547978975075029263100776087985603648969981007\
489616272297862516330712915376737956263752518441385593187280829459121524900377\
553106662243094379242115379106252545115592532757152489535709710442027262727110\
644820204362203646815983342`400.*^-10}, {
        592, -1.55506898065425081175823809189402571602563849542664939183581568\
094155597291315239681594072512287459577221012207674480200719198206734378052446\
925701268688355040931406461636313711740439253417526046442995358476419874898530\
313090781849184170851185920608687543367939842967396493937247375743740000365719\
538387087394613893131201457620115086409819460594436526463149949965293781731182\
8061028976928496205335059909692104822535`400.*^-10}, {
         Rational[
         1185, 2], \
-1.416412161621950487651828036591328292361692013232010331690084814593055791705\
318647359186727530255960994720459500457924741131394720220236896291429772736814\
015840976369482776123347337113164605628453296231496065415420253370928524003073\
333601911079475939390574699972178092191570193194725074823369238945347786174393\
534808522028640890819919898101866225726667527580437388675735950932859075989459\
650720067681673100584457073`400.*^-10}, {
        593, -1.37699504328673824166019218127252820824978059343168826955733826\
120369986822371779744384923543055976919948120421229316490433351417562502481032\
254057252963897613891169650840459091966767139372010595758771218117704185707243\
691241246817582773844764338107566268826432636509069072509994499624550839029358\
650861961100990437842383435684958261374118469960532432558898512338650220389494\
954356180313743907923762384240172848471`400.*^-10}, {
         Rational[
         1187, 2], \
-1.467617383793646597195939892619350064828220184993010954131406067405979337422\
231091683304385621395412985772384897327045098748960373440672299534665129290318\
638945244379251088617407804805621182790831769130694583468187809133562728189078\
679365884642141697754626359188961566259019477465422838802037981760185116941312\
892765258601176525748219056689517966774513192000522266919448692606754458795744\
259129524174735965237586831`400.*^-10}, {
        594, -1.45925749365256463607472087443147620566183308560588002337233497\
569923672459044432539610630543704114688758413456946656448823840192246539798659\
533221802129482926883564868366034838182325534684183327067803546429602892879707\
240873022337037375290515120096327398062938892279657727302710039999406761638939\
467828353570735399434776004738349401698698804801089978063762445762440203202282\
8144725403801332789443972080261435094373`400.*^-10}, {
         Rational[
         1189, 2], \
-1.308819196894512772501520012946706651959021621721967546636376661888049694314\
811681972465987546129538496813037488842392247084307581058582166103835892718894\
192254220112352634228757848762969076840490183394096714676625720516062286775177\
936764611459831372307333963345298913455775373976212770170731459956358079102032\
254801352300259438080201614781438401441885700541424916028857315922186454839179\
644090540291459751594675044`400.*^-10}, {
        595, -1.45393895554904322277959967282663300124359164708783502387991942\
128687312119881393116470058850736994589127446566600619596872995013768821362127\
837757543619573862574767927858628419746601165413121678956824378717399339511494\
152644359007819048782147352900450404713494754383029135528464313350678225122446\
348679948457221835659000905969098174696089447729555238734808907183661466735850\
6073942499177449766909355484194886122058`400.*^-10}, {
         Rational[
         1191, 2], \
-1.397200999362031414973130452125058860831696408287361567715696645439329110434\
061579514723509631770093323017219946507392843095427029585370552131686271252346\
088397239498211151627120642683104764581361179369288378410473013035890386803416\
087773607562826907024017999896894184085768604537594997360634235812196734281323\
598889723704828872563898726234697140696593643328731112426350001617194245206562\
292902666347994891094556085`400.*^-10}, {
        596, -1.39829068357064796648511297585943284171070479390371807902857876\
295805663185334096633719502563051880505462060766990646887120165511807627402218\
138297170469246506010532856717572968933348154120419527665309366630548215904994\
282275880981222565004286330617426245315369238120842492823367712406432670165242\
085012108758887856134523038496430334115814671364407116830750164052862775340385\
1104398878327985039051390032473800106229`400.*^-10}, {
         Rational[
         1193, 2], \
-1.226330365166848889470707880420034937856893295246305474954799018128610659128\
958696421528249503366105490301320255358263704292267739832393074102804046896345\
632874491821505881696470811633337016144094437974156228746089757344271110964447\
560459904523036135784756454869196510017092325113627146914460614265627340332513\
654126458839963315945212499801883048430523511570225327348873888156527346543634\
425666752111446809928649873`400.*^-10}, {
        597, -1.39484133887462934351530594111101900732841768390957455695161273\
089146052719221207956654097854623582293184436637414755548834438185819273202397\
437598870263696327941211225708093477893851878017482752688855179410960082264826\
925213149225064379127167895534938352190092748065507204927839316076521595250700\
370359716618160640553152896688032491506734884966317325606814482414691583807697\
1128389680883496129887611107255680270778`400.*^-10}, {
         Rational[
         1195, 2], \
-1.434180039822115056397237912216362075042387771455853265566367158357436457389\
310101622607415710911762258455188688223054383243368935429394714577275818382033\
495749019652176449726176326914345913135445588276934832175035339221782452775309\
931026995665335872525404809480592126340166727321666521914276145718583280474382\
643506893393920365646085645980004610010631530667696133426377278420225931408068\
694209903326365112185977603`400.*^-10}, {
        598, -1.48664197758699210990823941290880345849390874008519981785249533\
583614567928988295654556812128791469649506717660490319554775904526020772254774\
926465267304104946056559196221793746374660799272232015045994381305114832542199\
035271005563773533098983448207609185718084590022413362524783738334268995319991\
978316927303495655744361806667372719158009790096023102023346318096752413854914\
2206196605873753451572543092805578602612`400.*^-10}, {
         Rational[
         1197, 2], \
-1.394832667247839735507132302886569062462612461383463676975921498713617244044\
588279764782191339494192054939414320172657974579560597495443388251713046935922\
607434511130447771216217692015985048786125831805688822383541648327944168755399\
793107614353204346798480366201453145159735702110269278698182299371782497820909\
484954457614741286364386872484328607967351476484223643893673647305596344515078\
987656662676324576437687499`400.*^-10}, {
        599, -1.39783360670720831878627664170839348404630772785902658956248473\
186633873525699431490013768323328884297643872288058527598941865651120735459898\
461909960625100071115128453117803180483920790838377120918126661885590215332629\
316818165429664144515912653029768683395848645794156737929179673890962299238252\
983232447795814239308174164349019940855084097868329750432675889774757042682319\
5868998408485943741350268288685280385167`400.*^-10}, {
         Rational[
         1199, 2], \
-1.329970271109327213477906503165939883806381582307225183876250866992423810138\
614263769957751438794668092278643111874505336961866318856529087094368378608747\
937571325527074094082545951731868940773703829381579861808025381126972237045148\
031522410787329029539021032401297321370237662707953642849991918337610143772266\
841895810553380985929564048104922908907077576339425357275967224432091476001137\
144880243749557163614026239`400.*^-10}, {
        600, -1.28175091507949655668854694599421506477239576134545324842062580\
618744470621594876833859400254524291279728630454345044788697230286366497498723\
119634324320932843048068759288518780208753951569445885948683632500291265565987\
940551418705013555618876071083779011345296022654126010422393819272410824852306\
062725717295271917276243216282680964708092922691066697981130851005301163626792\
4521051725054849838902765268184461190518`400.*^-10}},
       SelectWithContents->True,
       Selectable->False]}], ";", "\[IndentingNewLine]", 
     RowBox[{"aux", "=", 
      RowBox[{
       RowBox[{
        RowBox[{"Normal", "[", "tail\[ScriptL]2", "]"}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"\[Kappa]", "->", 
           SqrtBox[
            RowBox[{"1", "-", 
             SuperscriptBox["a", "2"]}]]}], ",", 
          RowBox[{"\[Theta]", "->", 
           FractionBox["\[Pi]", "2"]}], ",", 
          RowBox[{"\[CurlyTheta]", "->", 
           FractionBox["\[Pi]", "2"]}]}], "}"}]}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\[Eta]", "->", "1"}], ",", 
         RowBox[{"a", "->", ".9"}], ",", 
         RowBox[{"m", "->", "0"}], ",", 
         RowBox[{"r", "->", "10"}], ",", 
         RowBox[{"\[ScriptR]", "->", "10"}]}], "}"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"plotPN", "=", 
      RowBox[{"LogPlot", "[", 
       RowBox[{
        RowBox[{"aux", "//", "Abs"}], ",", 
        RowBox[{"{", 
         RowBox[{"t", ",", "0", ",", "600"}], "}"}], ",", 
        RowBox[{"PlotStyle", "->", 
         RowBox[{"{", 
          RowBox[{"Dashed", ",", "Red"}], "}"}]}], ",", 
        RowBox[{"PlotLegends", "->", 
         RowBox[{"{", "\"\<PN\>\"", "}"}]}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"plotN", "=", 
      RowBox[{"G20Numeric", "//", 
       RowBox[{
        RowBox[{"ListLogPlot", "[", 
         RowBox[{
          RowBox[{"#", "//", "Abs"}], ",", 
          RowBox[{"Joined", "->", "True"}], ",", 
          RowBox[{"PlotStyle", "->", "Black"}], ",", 
          RowBox[{"PlotLegends", "->", 
           RowBox[{"{", "\"\<Numerics\>\"", "}"}]}]}], "]"}], "&"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"ts", "=", 
      RowBox[{"G20Numeric", "[", 
       RowBox[{"[", 
        RowBox[{"All", ",", "1"}], "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"dataPN", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"t", ",", "aux"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"t", ",", "ts"}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"plotDiff", "=", 
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{"ts", ",", 
          RowBox[{
           RowBox[{"dataPN", "[", 
            RowBox[{"[", 
             RowBox[{"All", ",", "2"}], "]"}], "]"}], "-", 
           RowBox[{"G20Numeric", "[", 
            RowBox[{"[", 
             RowBox[{"All", ",", "2"}], "]"}], "]"}]}]}], "}"}], "//", 
        "Transpose"}], "//", 
       RowBox[{
        RowBox[{"ListLogPlot", "[", 
         RowBox[{
          RowBox[{"#", "//", "Abs"}], ",", 
          RowBox[{"Joined", "->", "True"}], ",", 
          RowBox[{"PlotStyle", "->", "Gray"}], ",", 
          RowBox[{"PlotLegends", "->", 
           RowBox[{"{", "\"\<Difference\>\"", "}"}]}]}], "]"}], "&"}]}]}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{"Show", "[", 
      RowBox[{"plotDiff", ",", "plotN", ",", "plotPN"}], "]"}]}]}], 
   "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.99260275821882*^9, 3.992602854886611*^9}, {
   3.992602991729577*^9, 3.99260299710435*^9}, {3.992603188725518*^9, 
   3.992603195279244*^9}, {3.992603241522283*^9, 3.992603282624083*^9}, {
   3.992603552204569*^9, 3.992603794069257*^9}, 3.992603847660202*^9, {
   3.992625439378872*^9, 3.992625498853725*^9}, 3.992661147254139*^9, {
   3.992663938073674*^9, 3.992664015464912*^9}, {3.992665597504771*^9, 
   3.9926656193401794`*^9}, {3.992665771523645*^9, 3.992665807349162*^9}, 
   3.992665865668206*^9, {3.992876776361553*^9, 3.992876801924055*^9}, 
   3.992923659146941*^9, {3.992936926473001*^9, 3.992936960045212*^9}, 
   3.9929619526500187`*^9},
 CellLabel->"In[15]:=",ExpressionUUID->"7e947084-a2a3-4097-9743-82c0a1c98fb5"],

Cell[BoxData[
 TemplateBox[{
   GraphicsBox[{{{}, 
      InterpretationBox[{
        TagBox[{{{}, {}, 
           TagBox[{
             Hue[0.67, 0.6, 0.6], 
             Directive[
              PointSize[0.004583333333333334], 
              AbsoluteThickness[2], 
              GrayLevel[0.5]], 
             LineBox[CompressedData["
1:eJxtmHdcze/7x49ZKLKzcqLIbEhlv1CJ0J4ap33ap33a73MkKSOEPiHZWcnO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              "]]}, Annotation[#, "Charting`Private`Tag#1"]& ]}}, {
         "WolframDynamicHighlight", <|
          "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>}], 
        StyleBox[
         DynamicBox[
          (Charting`HighlightActionBox["DynamicHighlight", {}, 
           Slot["HighlightElements"], 
           Slot["LayoutOptions"], 
           Slot["Meta"], 
           Charting`HighlightActionFunction["DynamicHighlight", {{{}, {}, 
              Annotation[{
                Hue[0.67, 0.6, 0.6], 
                Directive[
                 PointSize[0.004583333333333334], 
                 AbsoluteThickness[2], 
                 GrayLevel[0.5]], 
                Line[CompressedData["
1:eJxtmHdcze/7x49ZKLKzcqLIbEhlv1CJ0J4ap33ap33a73MkKSOEPiHZWcnO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                 "]]}, "Charting`Private`Tag#1"]}}, <|
            "HighlightElements" -> <|
              "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
             "LayoutOptions" -> <|
              "PanelPlotLayout" -> <||>, 
               "PlotRange" -> {{0, 600.}, {-35.379582538642815`, 
                 20.94543351803411}}, 
               "Frame" -> {{False, False}, {False, False}}, 
               "AxesOrigin" -> {0, -35.379582538642815`}, 
               "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
               "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
               "DefaultStyle" -> {
                 Directive[
                  PointSize[0.004583333333333334], 
                  AbsoluteThickness[2], 
                  GrayLevel[0.5]]}, 
               "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                   Identity[
                    Part[#, 1]], 
                   Exp[
                    Part[#, 2]]}& ), 
                 "ScalingFunctions" -> {{Identity, Identity}, {Log, Exp}}|>, 
               "Primitives" -> {}, "GCFlag" -> False|>, 
             "Meta" -> <|
              "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
               "Function" -> ListLogPlot, "GroupHighlight" -> False|>|>]]& )[<|
           "HighlightElements" -> <|
             "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
            "LayoutOptions" -> <|
             "PanelPlotLayout" -> <||>, 
              "PlotRange" -> {{0, 600.}, {-35.379582538642815`, 
                20.94543351803411}}, 
              "Frame" -> {{False, False}, {False, False}}, 
              "AxesOrigin" -> {0, -35.379582538642815`}, 
              "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
              "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
              "DefaultStyle" -> {
                Directive[
                 PointSize[0.004583333333333334], 
                 AbsoluteThickness[2], 
                 GrayLevel[0.5]]}, 
              "HighlightLabelingFunctions" -> <|
               "CoordinatesToolOptions" -> ({
                  Identity[
                   Part[#, 1]], 
                  Exp[
                   Part[#, 2]]}& ), 
                "ScalingFunctions" -> {{Identity, Identity}, {Log, Exp}}|>, 
              "Primitives" -> {}, "GCFlag" -> False|>, 
            "Meta" -> <|
             "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
              "Function" -> ListLogPlot, "GroupHighlight" -> False|>|>]], 
         Selectable -> False]}, 
       Annotation[{{{}, {}, 
          Annotation[{
            Hue[0.67, 0.6, 0.6], 
            Directive[
             PointSize[0.004583333333333334], 
             AbsoluteThickness[2], 
             GrayLevel[0.5]], 
            Line[CompressedData["
1:eJxtmHdcze/7x49ZKLKzcqLIbEhlv1CJ0J4ap33ap33a73MkKSOEPiHZWcnO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             "]]}, "Charting`Private`Tag#1"]}}, <|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, 
           "PlotRange" -> {{0, 600.}, {-35.379582538642815`, 
             20.94543351803411}}, "Frame" -> {{False, False}, {False, False}},
            "AxesOrigin" -> {0, -35.379582538642815`}, 
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
           "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
           "DefaultStyle" -> {
             Directive[
              PointSize[0.004583333333333334], 
              AbsoluteThickness[2], 
              GrayLevel[0.5]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               Identity[
                Part[#, 1]], 
               Exp[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {Log, Exp}}|>, 
           "Primitives" -> {}, "GCFlag" -> False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           ListLogPlot, "GroupHighlight" -> False|>|>, 
        "DynamicHighlight"]], {{}, {}}}, {{}, 
      InterpretationBox[{
        TagBox[{{{}, {}, 
           TagBox[{
             Hue[0.67, 0.6, 0.6], 
             Directive[
              PointSize[0.004583333333333334], 
              AbsoluteThickness[2], 
              GrayLevel[0]], 
             LineBox[CompressedData["
1:eJx1mXk4ld/3/qkUyTuZpYEGFKIyVeQWoSgqMnPMM8d8zOecVJJKs0pokqRo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              "]]}, Annotation[#, "Charting`Private`Tag#1"]& ]}}, {
         "WolframDynamicHighlight", <|
          "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>}], 
        StyleBox[
         DynamicBox[
          (Charting`HighlightActionBox["DynamicHighlight", {}, 
           Slot["HighlightElements"], 
           Slot["LayoutOptions"], 
           Slot["Meta"], 
           Charting`HighlightActionFunction["DynamicHighlight", {{{}, {}, 
              Annotation[{
                Hue[0.67, 0.6, 0.6], 
                Directive[
                 PointSize[0.004583333333333334], 
                 AbsoluteThickness[2], 
                 GrayLevel[0]], 
                Line[CompressedData["
1:eJx1mXk4ld/3/qkUyTuZpYEGFKIyVeQWoSgqMnPMM8d8zOecVJJKs0pokqRo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                 "]]}, "Charting`Private`Tag#1"]}}, <|
            "HighlightElements" -> <|
              "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
             "LayoutOptions" -> <|
              "PanelPlotLayout" -> <||>, 
               "PlotRange" -> {{0, 600.}, {-25.145738890236903`, 
                 6.874605998602415}}, 
               "Frame" -> {{False, False}, {False, False}}, 
               "AxesOrigin" -> {0, -25.145738890236903`}, 
               "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
               "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
               "DefaultStyle" -> {
                 Directive[
                  PointSize[0.004583333333333334], 
                  AbsoluteThickness[2], 
                  GrayLevel[0]]}, 
               "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                   Identity[
                    Part[#, 1]], 
                   Exp[
                    Part[#, 2]]}& ), 
                 "ScalingFunctions" -> {{Identity, Identity}, {Log, Exp}}|>, 
               "Primitives" -> {}, "GCFlag" -> False|>, 
             "Meta" -> <|
              "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
               "Function" -> ListLogPlot, "GroupHighlight" -> False|>|>]]& )[<|
           "HighlightElements" -> <|
             "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
            "LayoutOptions" -> <|
             "PanelPlotLayout" -> <||>, 
              "PlotRange" -> {{0, 600.}, {-25.145738890236903`, 
                6.874605998602415}}, 
              "Frame" -> {{False, False}, {False, False}}, 
              "AxesOrigin" -> {0, -25.145738890236903`}, 
              "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
              "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
              "DefaultStyle" -> {
                Directive[
                 PointSize[0.004583333333333334], 
                 AbsoluteThickness[2], 
                 GrayLevel[0]]}, 
              "HighlightLabelingFunctions" -> <|
               "CoordinatesToolOptions" -> ({
                  Identity[
                   Part[#, 1]], 
                  Exp[
                   Part[#, 2]]}& ), 
                "ScalingFunctions" -> {{Identity, Identity}, {Log, Exp}}|>, 
              "Primitives" -> {}, "GCFlag" -> False|>, 
            "Meta" -> <|
             "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
              "Function" -> ListLogPlot, "GroupHighlight" -> False|>|>]], 
         Selectable -> False]}, 
       Annotation[{{{}, {}, 
          Annotation[{
            Hue[0.67, 0.6, 0.6], 
            Directive[
             PointSize[0.004583333333333334], 
             AbsoluteThickness[2], 
             GrayLevel[0]], 
            Line[CompressedData["
1:eJx1mXk4ld/3/qkUyTuZpYEGFKIyVeQWoSgqMnPMM8d8zOecVJJKs0pokqRo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             "]]}, "Charting`Private`Tag#1"]}}, <|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, 
           "PlotRange" -> {{0, 600.}, {-25.145738890236903`, 
             6.874605998602415}}, "Frame" -> {{False, False}, {False, False}},
            "AxesOrigin" -> {0, -25.145738890236903`}, 
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
           "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
           "DefaultStyle" -> {
             Directive[
              PointSize[0.004583333333333334], 
              AbsoluteThickness[2], 
              GrayLevel[0]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               Identity[
                Part[#, 1]], 
               Exp[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {Log, Exp}}|>, 
           "Primitives" -> {}, "GCFlag" -> False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           ListLogPlot, "GroupHighlight" -> False|>|>, 
        "DynamicHighlight"]], {{}, {}}}, 
     InterpretationBox[{
       TagBox[{{{{}, {}, 
           TagBox[{
             Directive[
              Opacity[1.], 
              AbsoluteThickness[2], 
              Dashing[{Small, Small}], 
              RGBColor[1, 0, 0]], 
             LineBox[CompressedData["
1:eJwVx3k81AkfwPFcPaJHrrGUqy3kzDU/RDPfJYzMjuuZEiVX5VhRjpJr/ExI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              "]]}, Annotation[#, "Charting`Private`Tag#1"]& ]}}, {}}, {
        "WolframDynamicHighlight", <|
         "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
       StyleBox[
        DynamicBox[
         (Charting`HighlightActionBox["DynamicHighlight", {}, 
          Slot["HighlightElements"], 
          Slot["LayoutOptions"], 
          Slot["Meta"], 
          Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
              Annotation[{
                Directive[
                 Opacity[1.], 
                 AbsoluteThickness[2], 
                 Dashing[{Small, Small}], 
                 RGBColor[1, 0, 0]], 
                Line[CompressedData["
1:eJwVx3k81AkfwPFcPaJHrrGUqy3kzDU/RDPfJYzMjuuZEiVX5VhRjpJr/ExI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                 "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
           "HighlightElements" -> <|
             "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
            "LayoutOptions" -> <|
             "PanelPlotLayout" -> <||>, 
              "PlotRange" -> {{0, 600}, {-22.72539387739866, 
                5.275027303975193}}, 
              "Frame" -> {{False, False}, {False, False}}, 
              "AxesOrigin" -> {0, -24.280972831919378`}, 
              "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
              "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
              "DefaultStyle" -> {
                Directive[
                 Opacity[1.], 
                 AbsoluteThickness[2], 
                 Dashing[{Small, Small}], 
                 RGBColor[1, 0, 0]]}, 
              "HighlightLabelingFunctions" -> <|
               "CoordinatesToolOptions" -> ({
                  Identity[
                   Part[#, 1]], 
                  Exp[
                   Part[#, 2]]}& ), 
                "ScalingFunctions" -> {{Identity, Identity}, {Log, Exp}}|>, 
              "Primitives" -> {}, "GCFlag" -> False|>, 
            "Meta" -> <|
             "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
              "Function" -> Plot, "GroupHighlight" -> False|>|>]]& )[<|
          "HighlightElements" -> <|
            "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
           "LayoutOptions" -> <|
            "PanelPlotLayout" -> <||>, 
             "PlotRange" -> {{0, 600}, {-22.72539387739866, 
               5.275027303975193}}, 
             "Frame" -> {{False, False}, {False, False}}, 
             "AxesOrigin" -> {0, -24.280972831919378`}, 
             "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
             "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
             "DefaultStyle" -> {
               Directive[
                Opacity[1.], 
                AbsoluteThickness[2], 
                Dashing[{Small, Small}], 
                RGBColor[1, 0, 0]]}, 
             "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                 Identity[
                  Part[#, 1]], 
                 Exp[
                  Part[#, 2]]}& ), 
               "ScalingFunctions" -> {{Identity, Identity}, {Log, Exp}}|>, 
             "Primitives" -> {}, "GCFlag" -> False|>, 
           "Meta" -> <|
            "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
             "Function" -> Plot, "GroupHighlight" -> False|>|>]], Selectable -> 
        False]}, 
      Annotation[{{{{}, {}, 
          Annotation[{
            Directive[
             Opacity[1.], 
             AbsoluteThickness[2], 
             Dashing[{Small, Small}], 
             RGBColor[1, 0, 0]], 
            Line[CompressedData["
1:eJwVx3k81AkfwPFcPaJHrrGUqy3kzDU/RDPfJYzMjuuZEiVX5VhRjpJr/ExI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             "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
       "HighlightElements" -> <|
         "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
        "LayoutOptions" -> <|
         "PanelPlotLayout" -> <||>, 
          "PlotRange" -> {{0, 600}, {-22.72539387739866, 5.275027303975193}}, 
          "Frame" -> {{False, False}, {False, False}}, 
          "AxesOrigin" -> {0, -24.280972831919378`}, 
          "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
          "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
          "DefaultStyle" -> {
            Directive[
             Opacity[1.], 
             AbsoluteThickness[2], 
             Dashing[{Small, Small}], 
             RGBColor[1, 0, 0]]}, 
          "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
              Identity[
               Part[#, 1]], 
              Exp[
               Part[#, 2]]}& ), 
            "ScalingFunctions" -> {{Identity, Identity}, {Log, Exp}}|>, 
          "Primitives" -> {}, "GCFlag" -> False|>, 
        "Meta" -> <|
         "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
          Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]]}, {
    DisplayFunction -> Identity, GridLines -> {None, None}, DisplayFunction -> 
     Identity, DisplayFunction -> Identity, DisplayFunction -> Identity, 
     DisplayFunction -> Identity, DisplayFunction -> Identity, AspectRatio -> 
     NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
     AxesLabel -> {None, None}, AxesOrigin -> {0, -35.379582538642815`}, 
     DisplayFunction :> Identity, Frame -> {{False, False}, {False, False}}, 
     FrameLabel -> {{None, None}, {None, None}}, FrameTicks -> {{
        Charting`ScaledTicks[{Log, Exp}, {Log, Exp}, "Nice", WorkingPrecision -> 
         15.954589770191003`, RotateLabel -> 0], 
        Charting`ScaledFrameTicks[{Log, Exp}]}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], 
     Method -> {
      "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
       "DefaultGraphicsInteraction" -> {
        "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
         "Effects" -> {
          "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
           "Droplines" -> {
            "freeformCursorMode" -> True, 
             "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
       "DefaultMeshStyle" -> AbsolutePointSize[6], "DefaultPlotStyle" -> {
         Directive[
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[0.880722, 0.611041, 0.142051], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[0.560181, 0.691569, 0.194885], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[0.922526, 0.385626, 0.209179], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[0.528488, 0.470624, 0.701351], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[0.772079, 0.431554, 0.102387], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[0.363898, 0.618501, 0.782349], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[1, 0.75, 0], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[0.647624, 0.37816, 0.614037], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[0.571589, 0.586483, 0.], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[0.915, 0.3325, 0.2125], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[
          0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
          AbsoluteThickness[2]]}, "DomainPadding" -> Scaled[0.02], 
       "PointSizeFunction" -> "SmallPointSize", "RangePadding" -> 
       Scaled[0.05], "OptimizePlotMarkers" -> True, "IncludeHighlighting" -> 
       "CurrentSet", "HighlightStyle" -> Automatic, "OptimizePlotMarkers" -> 
       True, "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
           Identity[
            Part[#, 1]], 
           Exp[
            Part[#, 2]]}& ), "CopiedValueFunction" -> ({
           Identity[
            Part[#, 1]], 
           Exp[
            Part[#, 2]]}& )}}, 
     PlotRange -> {{0, 600.}, {-35.379582538642815`, 20.94543351803411}}, 
     PlotRangeClipping -> True, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.02], 
        Scaled[0.05]}}, Ticks -> {Automatic, 
       Charting`ScaledTicks[{Log, Exp}, {Log, Exp}, "Nice", WorkingPrecision -> 
        15.954589770191003`, RotateLabel -> 0]}}], 
   FormBox[
    TagBox[
     GridBox[{{
        FormBox[
         TemplateBox[{"\"Difference\""}, "PointLegend", 
          DisplayFunction -> (StyleBox[
            StyleBox[
             PaneBox[
              TagBox[
               GridBox[{{
                  TagBox[
                   GridBox[{{
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[2], 
                    GrayLevel[0.5]], {
                    LineBox[{{0, 12.5}, {20, 12.5}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[2], 
                    GrayLevel[0.5]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                    AutoDelete -> False, 
                    GridBoxDividers -> {
                    "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                    GridBoxItemSize -> {
                    "Columns" -> {{All}}, "Rows" -> {{All}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
                GridBoxAlignment -> {
                 "Columns" -> {{Left}}, "Rows" -> {{Top}}}, AutoDelete -> 
                False, GridBoxItemSize -> {
                 "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
               "Grid"], Alignment -> Left, AppearanceElements -> None, 
              ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
              "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
            FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
            False]& ), 
          InterpretationFunction :> (RowBox[{"PointLegend", "[", 
             RowBox[{
               RowBox[{"{", 
                 RowBox[{"Directive", "[", 
                   RowBox[{
                    RowBox[{"PointSize", "[", "0.004583333333333334`", "]"}], 
                    ",", 
                    RowBox[{"AbsoluteThickness", "[", "2", "]"}], ",", 
                    
                    TemplateBox[<|"color" -> GrayLevel[0.5]|>, 
                    "GrayLevelColorSwatchTemplate"]}], "]"}], "}"}], ",", 
               RowBox[{"{", #, "}"}], ",", 
               RowBox[{"LegendMarkers", "\[Rule]", 
                 RowBox[{"{", 
                   RowBox[{"{", 
                    RowBox[{"False", ",", "Automatic"}], "}"}], "}"}]}], ",", 
               
               RowBox[{"Joined", "\[Rule]", 
                 RowBox[{"{", "True", "}"}]}], ",", 
               RowBox[{"LabelStyle", "\[Rule]", 
                 RowBox[{"{", "}"}]}], ",", 
               RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
          Editable -> True], TraditionalForm]}, {
        FormBox[
         TemplateBox[{"\"Numerics\""}, "PointLegend", 
          DisplayFunction -> (StyleBox[
            StyleBox[
             PaneBox[
              TagBox[
               GridBox[{{
                  TagBox[
                   GridBox[{{
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[2], 
                    GrayLevel[0]], {
                    LineBox[{{0, 12.5}, {20, 12.5}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[2], 
                    GrayLevel[0]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                    AutoDelete -> False, 
                    GridBoxDividers -> {
                    "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                    GridBoxItemSize -> {
                    "Columns" -> {{All}}, "Rows" -> {{All}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
                GridBoxAlignment -> {
                 "Columns" -> {{Left}}, "Rows" -> {{Top}}}, AutoDelete -> 
                False, GridBoxItemSize -> {
                 "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
               "Grid"], Alignment -> Left, AppearanceElements -> None, 
              ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
              "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
            FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
            False]& ), 
          InterpretationFunction :> (RowBox[{"PointLegend", "[", 
             RowBox[{
               RowBox[{"{", 
                 RowBox[{"Directive", "[", 
                   RowBox[{
                    RowBox[{"PointSize", "[", "0.004583333333333334`", "]"}], 
                    ",", 
                    RowBox[{"AbsoluteThickness", "[", "2", "]"}], ",", 
                    
                    TemplateBox[<|"color" -> GrayLevel[0]|>, 
                    "GrayLevelColorSwatchTemplate"]}], "]"}], "}"}], ",", 
               RowBox[{"{", #, "}"}], ",", 
               RowBox[{"LegendMarkers", "\[Rule]", 
                 RowBox[{"{", 
                   RowBox[{"{", 
                    RowBox[{"False", ",", "Automatic"}], "}"}], "}"}]}], ",", 
               
               RowBox[{"Joined", "\[Rule]", 
                 RowBox[{"{", "True", "}"}]}], ",", 
               RowBox[{"LabelStyle", "\[Rule]", 
                 RowBox[{"{", "}"}]}], ",", 
               RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
          Editable -> True], TraditionalForm]}, {
        FormBox[
         TemplateBox[{"\"PN\""}, "LineLegend", DisplayFunction -> (StyleBox[
            StyleBox[
             PaneBox[
              TagBox[
               GridBox[{{
                  TagBox[
                   GridBox[{{
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[2], 
                    Dashing[{Small, Small}], 
                    RGBColor[1, 0, 0]], {
                    LineBox[{{0, 12.5}, {40, 12.5}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[2], 
                    Dashing[{Small, Small}], 
                    RGBColor[1, 0, 0]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                    AutoDelete -> False, 
                    GridBoxDividers -> {
                    "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                    GridBoxItemSize -> {
                    "Columns" -> {{All}}, "Rows" -> {{All}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
                GridBoxAlignment -> {
                 "Columns" -> {{Left}}, "Rows" -> {{Top}}}, AutoDelete -> 
                False, GridBoxItemSize -> {
                 "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
               "Grid"], Alignment -> Left, AppearanceElements -> None, 
              ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
              "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
            FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
            False]& ), InterpretationFunction :> (RowBox[{"LineLegend", "[", 
             RowBox[{
               RowBox[{"{", 
                 RowBox[{"Directive", "[", 
                   RowBox[{
                    RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                    RowBox[{"AbsoluteThickness", "[", "2", "]"}], ",", 
                    RowBox[{"Dashing", "[", 
                    RowBox[{"{", 
                    RowBox[{"Small", ",", "Small"}], "}"}], "]"}], ",", 
                    
                    TemplateBox[<|"color" -> RGBColor[1, 0, 0]|>, 
                    "RGBColorSwatchTemplate"]}], "]"}], "}"}], ",", 
               RowBox[{"{", #, "}"}], ",", 
               RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
               RowBox[{"LabelStyle", "\[Rule]", 
                 RowBox[{"{", "}"}]}], ",", 
               RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
          Editable -> True], TraditionalForm]}}, 
      GridBoxAlignment -> {"Columns" -> {{Left}}}, AutoDelete -> False, 
      GridBoxItemSize -> {
       "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
      GridBoxSpacings -> {"Columns" -> {{0}}}], "Grid"], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{{3.992602420226393*^9, 3.992602421941345*^9}, {
   3.992602572192926*^9, 3.992602581635613*^9}, {3.992602636617165*^9, 
   3.992602649995059*^9}, {3.992602683546099*^9, 3.992602697328677*^9}, {
   3.992602847764539*^9, 3.992602861415125*^9}, 3.992603060956011*^9, 
   3.992603204362164*^9, {3.992603258421337*^9, 3.992603289188446*^9}, 
   3.992603575406807*^9, {3.992603700179955*^9, 3.99260371818533*^9}, {
   3.9926037495589113`*^9, 3.992603794772633*^9}, 3.9926038491594143`*^9, 
   3.992625614177782*^9, 3.992625710497921*^9, 3.9926266519513483`*^9, {
   3.992661133844514*^9, 3.9926611491063223`*^9}, 3.992663939098094*^9, {
   3.992665598646341*^9, 3.992665620449477*^9}, {3.99266576879879*^9, 
   3.992665808636532*^9}, {3.992665864611565*^9, 3.992665866696169*^9}, 
   3.992667328600068*^9, {3.992876777444077*^9, 3.992876803118866*^9}, 
   3.992877492584196*^9, 3.992878061306118*^9, 3.992878129395958*^9, 
   3.99292366033241*^9, 3.992936614371978*^9, 3.992937002559751*^9, 
   3.9929620519130373`*^9},
 CellLabel->"Out[15]=",ExpressionUUID->"82580d0b-b678-40a5-be54-6b0d8b0534d5"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1422, 851.25},
WindowMargins->{{6.75, Automatic}, {6.75, Automatic}},
FrontEndVersion->"14.0 for Linux x86 (64-bit) (December 12, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"b0a1ea24-0aa4-45b3-b1ec-7252474d3bd1"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 273, 7, 29, "Input",ExpressionUUID->"28e3bd0d-8c6e-4181-b2f1-869924f0dd42"],
Cell[CellGroupData[{
Cell[856, 31, 152, 3, 67, "Section",ExpressionUUID->"f398af5f-1a45-456e-a0f4-4a7ba36aa158"],
Cell[CellGroupData[{
Cell[1033, 38, 165, 3, 54, "Subsection",ExpressionUUID->"20e3a1a1-05d0-4509-aad9-1ec7df45a5b1"],
Cell[1201, 43, 953, 18, 58, "Text",ExpressionUUID->"09430292-0f83-4573-8d8d-4171865ecf9e"],
Cell[2157, 63, 438, 9, 89, "Code",ExpressionUUID->"466349d1-9516-445b-816a-7ee39ace8fdd"]
}, Open  ]],
Cell[CellGroupData[{
Cell[2632, 77, 159, 3, 54, "Subsection",ExpressionUUID->"5582520e-c57f-4c5c-97f2-b09ea27de510"],
Cell[CellGroupData[{
Cell[2816, 84, 172, 3, 45, "Subsubsection",ExpressionUUID->"c58f4ef9-cd54-4ff2-a34d-cd5dcdfd0664"],
Cell[2991, 89, 2165, 61, 93, "Code",ExpressionUUID->"37487a08-13ba-4749-a694-5597c2a1af9e"]
}, Closed]],
Cell[CellGroupData[{
Cell[5193, 155, 218, 4, 37, "Subsubsection",ExpressionUUID->"9337803d-9f06-4851-8004-df599adab538"],
Cell[5414, 161, 5287, 124, 324, "Code",ExpressionUUID->"4db2321e-f613-46f8-8786-f3fa8cf0920c"]
}, Closed]],
Cell[CellGroupData[{
Cell[10738, 290, 168, 3, 37, "Subsubsection",ExpressionUUID->"14e3416d-da6c-4362-9324-4cc202edda2f"],
Cell[10909, 295, 405, 9, 51, "Code",ExpressionUUID->"1fe09295-f18f-4530-ad7b-37765105e62b"],
Cell[11317, 306, 3830, 92, 227, "Code",ExpressionUUID->"5a01e9fa-d902-45aa-a60c-98ce1caf3626"]
}, Closed]],
Cell[CellGroupData[{
Cell[15184, 403, 128, 3, 37, "Subsubsection",ExpressionUUID->"3efa9c53-84af-4b20-bc28-47f67da5d5d3"],
Cell[15315, 408, 417, 9, 51, "Code",ExpressionUUID->"7978e9e9-5198-4377-bc30-7b0ce68e36de"],
Cell[15735, 419, 4144, 90, 272, "Code",ExpressionUUID->"f2f2c3e6-afc7-48c7-abf5-6aec2a961d87"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[19928, 515, 166, 3, 38, "Subsection",ExpressionUUID->"7e7309ea-ec5a-49c0-850f-7433cc3d1775"],
Cell[20097, 520, 12058, 323, 260, "Code",ExpressionUUID->"0633f323-1e42-4abc-98ba-77b649cd5ca2"],
Cell[32158, 845, 6089, 140, 261, "Code",ExpressionUUID->"a0855214-f275-4ca4-b761-45e861ebc57b"],
Cell[38250, 987, 1631, 37, 93, "Code",ExpressionUUID->"5fc6ca02-4d01-4769-9ab2-1fd785ec3b40"]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[39930, 1030, 154, 3, 67, "Section",ExpressionUUID->"42c82fe2-ff31-406f-94d3-4166eeb4f30e"],
Cell[40087, 1035, 211, 4, 35, "Text",ExpressionUUID->"44d06cd9-7c47-4def-bb85-86a0425387de"],
Cell[CellGroupData[{
Cell[40323, 1043, 692, 13, 29, "Input",ExpressionUUID->"18d1f3f1-07a6-4542-8814-cfe50142a610"],
Cell[41018, 1058, 143, 3, 23, "EchoTiming",ExpressionUUID->"ca8c064f-405c-4fbf-95f6-69789d3e62ee"]
}, Open  ]],
Cell[41176, 1064, 397, 7, 35, "Text",ExpressionUUID->"907a77f8-93f6-4903-9e30-5f0afa82bf66"],
Cell[CellGroupData[{
Cell[41598, 1075, 560991, 8259, 272, "Input",ExpressionUUID->"7e947084-a2a3-4097-9743-82c0a1c98fb5"],
Cell[602592, 9336, 135374, 2398, 235, "Output",ExpressionUUID->"82580d0b-b678-40a5-be54-6b0d8b0534d5"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/Tail_Expressions.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 14.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    631337,      11684]
NotebookOptionsPosition[    629131,      11638]
NotebookOutlinePosition[    629533,      11654]
CellTagsIndexPosition[    629490,      11651]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Q", "Subsection",
 CellChangeTimes->{
  3.992512518427765*^9},ExpressionUUID->"97eb126e-4213-4c09-9d52-\
e97dda66de64"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Q", "=", 
   InterpretationBox[
    DynamicModuleBox[{Typeset`open = False}, 
     TemplateBox[{"Expression", 
       StyleBox[
       "\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(\[ScriptL]m\\)]\\) for s=-2 \
generic \[ScriptL] generic m 2PS\"", "IconizedCustomName", StripOnInput -> 
        False], 
       GridBox[{{
          RowBox[{
            TagBox["\"Head: \"", "IconizedLabel"], "\[InvisibleSpace]", 
            TagBox["Times", "IconizedItem"]}]}, {
          RowBox[{
            TagBox["\"Byte count: \"", "IconizedLabel"], "\[InvisibleSpace]", 
            
            TagBox["28424", "IconizedItem"]}]}}, 
        GridBoxAlignment -> {"Columns" -> {{Left}}}, DefaultBaseStyle -> 
        "Column", 
        GridBoxItemSize -> {
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}], 
       Dynamic[Typeset`open]},
      "IconizedObject"]],
    (Complex[0, 1] $CellContext`\[Gamma] $CellContext`\[Sigma])^(
      2 $CellContext`\[ScriptL]) 
    SeriesData[$CellContext`\[Gamma], 0, {
      4^(1 + $CellContext`\[ScriptL]) 
       Pi (-1 + $CellContext`\[ScriptL])^(-1) $CellContext`\[ScriptL]^(-1) (
         1 + $CellContext`\[ScriptL])^(-1) (
         2 + $CellContext`\[ScriptL])^(-1) $CellContext`\[Sigma]^(-3), (-4^(
          1 + $CellContext`\[ScriptL])) 
       Pi (-1 + $CellContext`\[ScriptL])^(-2) $CellContext`\[ScriptL]^(-3) (
         1 + $CellContext`\[ScriptL])^(-3) (
         2 + $CellContext`\[ScriptL])^(-2) (-1 + 
         2 $CellContext`\[ScriptL])^(-1) (1 + 
         2 $CellContext`\[ScriptL])^(-1) (3 + 
         2 $CellContext`\[ScriptL])^(-1) $CellContext`\[Sigma]^(-2) (
        Complex[0, 
           4] $CellContext`a $CellContext`m (-2 + $CellContext`\[ScriptL] + \
$CellContext`\[ScriptL]^2)^2 (-3 - 2 $CellContext`\[ScriptL] + 
          12 $CellContext`\[ScriptL]^2 + 
          8 $CellContext`\[ScriptL]^3) + $CellContext`\[ScriptL] (
          1 + $CellContext`\[ScriptL]) (60 + 17 $CellContext`\[ScriptL]^6 + 
          48 $CellContext`\[Kappa] + $CellContext`\[ScriptL] (46 + 
            8 $CellContext`\[Kappa]) + 
          4 $CellContext`\[ScriptL]^4 (-33 + 
            40 $CellContext`\[Kappa]) - $CellContext`\[ScriptL]^3 (169 + 
           48 $CellContext`\[Kappa]) + $CellContext`\[ScriptL]^5 (3 + 
            64 $CellContext`\[Kappa]) - $CellContext`\[ScriptL]^2 (5 + 
           232 $CellContext`\[Kappa])) + 
        4 $CellContext`\[ScriptL]^2 (1 + $CellContext`\[ScriptL])^2 (
          6 + $CellContext`\[ScriptL] - 29 $CellContext`\[ScriptL]^2 - 
          6 $CellContext`\[ScriptL]^3 + 20 $CellContext`\[ScriptL]^4 + 
          8 $CellContext`\[ScriptL]^5) PolyGamma[0, $CellContext`\[ScriptL]]),
        4^(2 + $CellContext`\[ScriptL]) 
        Pi $CellContext`\[ScriptL]^(-2) (1 + $CellContext`\[ScriptL])^(-2) (1 + 
          2 $CellContext`\[ScriptL])^(-1) (-2 + $CellContext`\[ScriptL] + \
$CellContext`\[ScriptL]^2)^(-1) (-3 + 4 $CellContext`\[ScriptL] + 
          4 $CellContext`\[ScriptL]^2)^(-1) (24 + 13 $CellContext`\[ScriptL] + 
         28 $CellContext`\[ScriptL]^2 + 30 $CellContext`\[ScriptL]^3 + 
         15 $CellContext`\[ScriptL]^4) $CellContext`\[Sigma]^(-1) 
        Log[2 $CellContext`\[Sigma]] + 
       Rational[-1, 3] 4^(1 + $CellContext`\[ScriptL]) 
        Pi $CellContext`\[ScriptL]^(-5) (
          1 + $CellContext`\[ScriptL])^(-5) (-2 + $CellContext`\[ScriptL] + \
$CellContext`\[ScriptL]^2)^(-3) (-3 + 4 $CellContext`\[ScriptL] + 
          4 $CellContext`\[ScriptL]^2)^(-2) ($CellContext`\[Sigma] + 
          2 $CellContext`\[ScriptL] $CellContext`\[Sigma])^(-1) (
         3 $CellContext`a^2 (1 + 
           2 $CellContext`\[ScriptL]) (-2 + $CellContext`\[ScriptL] + \
$CellContext`\[ScriptL]^2)^2 ($CellContext`\[ScriptL]^2 (
              1 + $CellContext`\[ScriptL])^2 (432 - 
             1584 $CellContext`\[ScriptL] - 627 $CellContext`\[ScriptL]^2 + 
             1824 $CellContext`\[ScriptL]^3 + 695 $CellContext`\[ScriptL]^4 - 
             238 $CellContext`\[ScriptL]^5 - 42 $CellContext`\[ScriptL]^6 + 
             32 $CellContext`\[ScriptL]^7 + 8 $CellContext`\[ScriptL]^8) - 
           2 $CellContext`m^2 (72 + 456 $CellContext`\[ScriptL] - 
            1288 $CellContext`\[ScriptL]^2 - 2726 $CellContext`\[ScriptL]^3 + 
            415 $CellContext`\[ScriptL]^4 + 1782 $CellContext`\[ScriptL]^5 + 
            20 $CellContext`\[ScriptL]^6 - 468 $CellContext`\[ScriptL]^7 - 
            87 $CellContext`\[ScriptL]^8 + 20 $CellContext`\[ScriptL]^9 + 
            4 $CellContext`\[ScriptL]^10)) + 
         Complex[0, 6] $CellContext`a $CellContext`m $CellContext`\[ScriptL] (
           6 - 5 $CellContext`\[ScriptL] - 
           18 $CellContext`\[ScriptL]^2 + $CellContext`\[ScriptL]^3 + 
           12 $CellContext`\[ScriptL]^4 + 
           4 $CellContext`\[ScriptL]^5) ($CellContext`\[ScriptL]^6 (226 - 
             616 $CellContext`\[Kappa]) + $CellContext`\[ScriptL]^7 (4 - 
             164 $CellContext`\[Kappa]) + 
           2 $CellContext`\[ScriptL]^9 (8 + $CellContext`\[Kappa]) + 
           48 (5 + 2 $CellContext`\[Kappa]) + $CellContext`\[ScriptL]^8 (28 + 
             9 $CellContext`\[Kappa]) - 
           8 $CellContext`\[ScriptL] (19 + 
            46 $CellContext`\[Kappa]) + $CellContext`\[ScriptL]^5 (454 + 
             60 $CellContext`\[Kappa]) - 
           8 $CellContext`\[ScriptL]^2 (59 + 
            156 $CellContext`\[Kappa]) + $CellContext`\[ScriptL]^3 (-802 + 
             518 $CellContext`\[Kappa]) + $CellContext`\[ScriptL]^4 (-262 + 
             1711 $CellContext`\[Kappa])) + $CellContext`\[ScriptL]^2 (
            1 + $CellContext`\[ScriptL])^2 (
           4 (-69 + 200 Pi^2) $CellContext`\[ScriptL]^11 + 
           104 (-3 + 4 Pi^2) $CellContext`\[ScriptL]^12 + 
           16 (-3 + 4 Pi^2) $CellContext`\[ScriptL]^13 - 
           3 $CellContext`\[ScriptL]^8 (3177 + 458 Pi^2 - 
            4984 $CellContext`\[Kappa]) - 432 (17 + 20 $CellContext`\[Kappa]) + 
           72 $CellContext`\[ScriptL] (89 + 128 $CellContext`\[Kappa]) - 
           12 $CellContext`\[ScriptL]^9 (-569 + 177 Pi^2 + 
            296 $CellContext`\[Kappa]) - 
           2 $CellContext`\[ScriptL]^10 (-1569 + 88 Pi^2 + 
            816 $CellContext`\[Kappa]) + 
           24 $CellContext`\[ScriptL]^2 (2069 + 3 Pi^2 + 
             956 $CellContext`\[Kappa]) + 
           12 $CellContext`\[ScriptL]^3 (-1881 + 2 Pi^2 + 
             1602 $CellContext`\[Kappa]) + 
           4 $CellContext`\[ScriptL]^6 (2142 + 421 Pi^2 + 
             2274 $CellContext`\[Kappa]) + 
           4 $CellContext`\[ScriptL]^7 (-7155 + 404 Pi^2 + 
             11640 $CellContext`\[Kappa]) - 
           4 $CellContext`\[ScriptL]^5 (-4602 + 95 Pi^2 + 
            16782 $CellContext`\[Kappa]) - $CellContext`\[ScriptL]^4 (56703 + 
            622 Pi^2 + 41040 $CellContext`\[Kappa])) - 
         12 $CellContext`\[ScriptL]^2 (1 + $CellContext`\[ScriptL])^2 (6 - 
          11 $CellContext`\[ScriptL] - 7 $CellContext`\[ScriptL]^2 + 
          8 $CellContext`\[ScriptL]^3 + 4 $CellContext`\[ScriptL]^4) (
          Complex[0, 
             4] $CellContext`a $CellContext`m (-2 + $CellContext`\[ScriptL] + \
$CellContext`\[ScriptL]^2)^2 (-3 - 2 $CellContext`\[ScriptL] + 
            12 $CellContext`\[ScriptL]^2 + 
            8 $CellContext`\[ScriptL]^3) + $CellContext`\[ScriptL] (
            1 + $CellContext`\[ScriptL]) (60 + 17 $CellContext`\[ScriptL]^6 + 
            48 $CellContext`\[Kappa] + $CellContext`\[ScriptL] (46 + 
              8 $CellContext`\[Kappa]) + 
            4 $CellContext`\[ScriptL]^4 (-33 + 
              40 $CellContext`\[Kappa]) - $CellContext`\[ScriptL]^3 (169 + 
             48 $CellContext`\[Kappa]) + $CellContext`\[ScriptL]^5 (3 + 
              64 $CellContext`\[Kappa]) - $CellContext`\[ScriptL]^2 (5 + 
             232 $CellContext`\[Kappa]))) 
         PolyGamma[0, $CellContext`\[ScriptL]] - 
         24 $CellContext`\[ScriptL]^4 (1 + $CellContext`\[ScriptL])^4 (1 + 
          2 $CellContext`\[ScriptL]) (6 - 11 $CellContext`\[ScriptL] - 
           7 $CellContext`\[ScriptL]^2 + 8 $CellContext`\[ScriptL]^3 + 
           4 $CellContext`\[ScriptL]^4)^2 
         PolyGamma[0, $CellContext`\[ScriptL]]^2)}, -3, 0, 1],
    SelectWithContents->True,
    Selectable->False]}], ";"}]], "Input",
 CellChangeTimes->{{3.992512521099792*^9, 3.992512526844825*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"49349361-d3b7-4140-bf5d-6182049dcdf7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["B", "trans"], 
  TraditionalForm]],ExpressionUUID->"ed6c40c8-70ac-43e2-9550-05cfc2d2b439"]], \
"Subsection",
 CellChangeTimes->{{3.99251125208932*^9, 
  3.992511254158145*^9}},ExpressionUUID->"e317e952-ebf9-4d0c-ad49-\
c19f189c2797"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Btrans", "=", 
   InterpretationBox[
    DynamicModuleBox[{Typeset`open = False}, 
     TemplateBox[{"Expression", 
       StyleBox[
       "\"\\!\\(\\*SubscriptBox[\\(B\\), \\(trans\\)]\\) s=-2 generic \
\[ScriptL] generic m 2PS\"", "IconizedCustomName", StripOnInput -> False], 
       GridBox[{{
          RowBox[{
            TagBox["\"Head: \"", "IconizedLabel"], "\[InvisibleSpace]", 
            TagBox["SeriesData", "IconizedItem"]}]}, {
          RowBox[{
            TagBox["\"Byte count: \"", "IconizedLabel"], "\[InvisibleSpace]", 
            
            TagBox["207200", "IconizedItem"]}]}}, 
        GridBoxAlignment -> {"Columns" -> {{Left}}}, DefaultBaseStyle -> 
        "Column", 
        GridBoxItemSize -> {
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}], 
       Dynamic[Typeset`open]},
      "IconizedObject"]],
    SeriesData[$CellContext`\[Gamma], 0, {
     2^(-4 + $CellContext`\[ScriptL]) (-1 + $CellContext`a^2)^(-1) 
      E^(Complex[0, 
          Rational[-1, 2]] $CellContext`a $CellContext`m (1 + 
         2 (1 + $CellContext`\[Kappa])^(-1) Log[$CellContext`\[Kappa]])) (
        1 + $CellContext`\[ScriptL])^2 (2 + $CellContext`\[ScriptL])^2 (1 + 
        2 $CellContext`\[ScriptL])^(-1) $CellContext`\[Kappa]^$CellContext`\
\[ScriptL] $CellContext`\[Sigma]^2 Gamma[$CellContext`\[ScriptL]]^2 
      Gamma[2 $CellContext`\[ScriptL]]^(-2) 
      Gamma[3 + Complex[
           0, 1] $CellContext`a ($CellContext`m/$CellContext`\[Kappa])]^(-1) 
      Gamma[1 + $CellContext`\[ScriptL] + 
        Complex[0, 
           1] $CellContext`a ($CellContext`m/$CellContext`\[Kappa])], (-2^(-4 + \
$CellContext`\[ScriptL])) (1 - $CellContext`a^2)^(-1) E^(Complex[0, 
          Rational[-1, 2]] $CellContext`a $CellContext`m (1 + 
         2 (1 + $CellContext`\[Kappa])^(-1) Log[$CellContext`\[Kappa]])) (
        1 + $CellContext`\[ScriptL])^2 (2 + $CellContext`\[ScriptL])^2 (1 + 
        2 $CellContext`\[ScriptL])^(-1) $CellContext`\[Kappa]^$CellContext`\
\[ScriptL] $CellContext`\[Sigma]^3 Gamma[$CellContext`\[ScriptL]]^2 
      Gamma[2 $CellContext`\[ScriptL]]^(-2) 
      Gamma[3 + Complex[
           0, 1] $CellContext`a ($CellContext`m/$CellContext`\[Kappa])]^(-1) 
      Gamma[1 + $CellContext`\[ScriptL] + 
        Complex[0, 
           1] $CellContext`a ($CellContext`m/$CellContext`\[Kappa])] \
($CellContext`\[ScriptL]^(-2) (1 + $CellContext`\[ScriptL])^(-1) (
          Complex[0, 
             1] $CellContext`a $CellContext`m + $CellContext`\[Kappa])^(-1) (
          Complex[0, 1] $CellContext`a $CellContext`m + 
          2 $CellContext`\[Kappa])^(-1) (
          Complex[0, 
             1] $CellContext`a $CellContext`m + $CellContext`\[ScriptL] \
$CellContext`\[Kappa])^(-1) (
         4 $CellContext`a^4 $CellContext`m^4 (-2 + $CellContext`\[ScriptL]) + 
         2 $CellContext`a^4 $CellContext`\[ScriptL]^2 (
           8 + $CellContext`\[ScriptL] + $CellContext`\[ScriptL]^2) + 
         4 $CellContext`\[ScriptL]^2 (3 + $CellContext`\[ScriptL] + 
           2 $CellContext`\[ScriptL]^2) + $CellContext`a^4 $CellContext`m^2 \
(-16 + 8 $CellContext`\[ScriptL] + 23 $CellContext`\[ScriptL]^2 + 
           4 $CellContext`\[ScriptL]^3 + $CellContext`\[ScriptL]^4) + 
         8 $CellContext`\[ScriptL]^3 (
           1 + $CellContext`\[ScriptL]) $CellContext`\[Kappa] + \
$CellContext`a^2 ((-2) $CellContext`\[ScriptL]^2 (14 + 
             3 $CellContext`\[ScriptL] + 5 $CellContext`\[ScriptL]^2) - 
           8 $CellContext`\[ScriptL]^3 (
            1 + $CellContext`\[ScriptL]) $CellContext`\[Kappa]) + \
$CellContext`a^2 $CellContext`m^2 (16 - 8 $CellContext`\[ScriptL] - 
           25 $CellContext`\[ScriptL]^2 - 
           6 $CellContext`\[ScriptL]^3 - $CellContext`\[ScriptL]^4 - \
$CellContext`\[ScriptL]^2 (1 + $CellContext`\[ScriptL]) (
            7 + $CellContext`\[ScriptL]) $CellContext`\[Kappa]) + \
$CellContext`a^3 $CellContext`m (
           Complex[0, -1] $CellContext`\[ScriptL]^2 (
             1 + $CellContext`\[ScriptL]) (8 + 7 $CellContext`\[ScriptL]) + 
           Complex[0, -1] $CellContext`\[ScriptL]^2 (34 + 
             5 $CellContext`\[ScriptL] + 
             3 $CellContext`\[ScriptL]^2) $CellContext`\[Kappa]) + \
$CellContext`a $CellContext`m (
           Complex[0, 1] $CellContext`\[ScriptL]^2 (
             1 + $CellContext`\[ScriptL]) (8 + 7 $CellContext`\[ScriptL]) + 
           Complex[0, 1] $CellContext`\[ScriptL]^2 (34 + 
             9 $CellContext`\[ScriptL] + 
             7 $CellContext`\[ScriptL]^2) $CellContext`\[Kappa]) + \
$CellContext`a^3 $CellContext`m^3 (
           Complex[0, -1] $CellContext`\[ScriptL]^2 (
             1 + $CellContext`\[ScriptL]) + 
           Complex[0, -1] (-24 + 12 $CellContext`\[ScriptL] + 
             5 $CellContext`\[ScriptL]^2 + $CellContext`\[ScriptL]^3) \
$CellContext`\[Kappa])) + 
       2 $CellContext`\[Kappa]^(-1) ($CellContext`\[Kappa] 
          Log[$CellContext`\[Kappa]] + (1 + $CellContext`\[Kappa]) 
          PolyGamma[
           0, 1 + Complex[
              0, 1] $CellContext`a ($CellContext`m/$CellContext`\[Kappa])] - 
         PolyGamma[
         0, $CellContext`\[ScriptL] + 
          Complex[0, 
             1] $CellContext`a ($CellContext`m/$CellContext`\[Kappa])])), \
(-2^(-4 + $CellContext`\[ScriptL])) (1 - $CellContext`a^2)^(-1) 
      E^(Complex[0, 
          Rational[-1, 2]] $CellContext`a $CellContext`m (1 + 
         2 (1 + $CellContext`\[Kappa])^(-1) Log[$CellContext`\[Kappa]])) (
        1 + $CellContext`\[ScriptL])^2 (2 + $CellContext`\[ScriptL])^2 (1 + 
        2 $CellContext`\[ScriptL])^(-1) $CellContext`\[Kappa]^$CellContext`\
\[ScriptL] $CellContext`\[Sigma]^4 Gamma[$CellContext`\[ScriptL]]^2 
      Gamma[2 $CellContext`\[ScriptL]]^(-2) 
      Gamma[3 + Complex[
           0, 1] $CellContext`a ($CellContext`m/$CellContext`\[Kappa])]^(-1) 
      Gamma[1 + $CellContext`\[ScriptL] + 
        Complex[0, 
           1] $CellContext`a ($CellContext`m/$CellContext`\[Kappa])] \
(($CellContext`a $CellContext`m + 
          Complex[0, -1] $CellContext`\[Kappa])^(-2) ($CellContext`a \
$CellContext`m + Complex[0, -2] $CellContext`\[Kappa])^(-2) (
          Complex[0, 
             1] $CellContext`a $CellContext`m + $CellContext`\[ScriptL] \
$CellContext`\[Kappa])^(-2) (
          Complex[0, 
             1] $CellContext`a $CellContext`m + $CellContext`\[Kappa] + \
$CellContext`\[ScriptL] $CellContext`\[Kappa])^(-1) (
          Complex[0, 1] $CellContext`a $CellContext`m + (
            2 + $CellContext`\[ScriptL]) $CellContext`\[Kappa])^(-1) (
         Rational[
           1, 192] (-1 + 2 $CellContext`\[ScriptL])^(-2) (1 + 
            2 $CellContext`\[ScriptL])^(-2) (3 + 
            2 $CellContext`\[ScriptL])^(-1) ((-2880) $CellContext`a^10 \
$CellContext`m^10 (1 + 2 $CellContext`\[ScriptL])^2 (-61 + 
             62 $CellContext`\[ScriptL]) - 
           12 (1 - $CellContext`a^2)^4 (6501 + 13706 $CellContext`\[ScriptL] - 
            40492 $CellContext`\[ScriptL]^2 - 
            196136 $CellContext`\[ScriptL]^3 - 
            91424 $CellContext`\[ScriptL]^4 + 
            135 $CellContext`a^2 (1 + 2 $CellContext`\[ScriptL])^2 (-19 + 
              126 $CellContext`\[ScriptL] + 24 $CellContext`\[ScriptL]^2)) - 
           16 $CellContext`a^8 $CellContext`m^8 (428505 + 
            1572994 $CellContext`\[ScriptL] + 
            819700 $CellContext`\[ScriptL]^2 - 
            1940488 $CellContext`\[ScriptL]^3 - 
            1298656 $CellContext`\[ScriptL]^4 + 
            45 $CellContext`a^2 (1 + 2 $CellContext`\[ScriptL])^2 (-9629 + 
              3610 $CellContext`\[ScriptL] + 6936 $CellContext`\[ScriptL]^2)) + 
           108 $CellContext`a^6 (1 - $CellContext`a^2) $CellContext`m^6 (
             223201 + 846246 $CellContext`\[ScriptL] + 
             536748 $CellContext`\[ScriptL]^2 - 
             1109816 $CellContext`\[ScriptL]^3 - 
             812544 $CellContext`\[ScriptL]^4 + 
             5 $CellContext`a^2 (1 + 2 $CellContext`\[ScriptL])^2 (-45497 + 
               14638 $CellContext`\[ScriptL] + 
               34512 $CellContext`\[ScriptL]^2)) + $CellContext`a^2 (
              1 - $CellContext`a^2)^3 $CellContext`m^2 (2349219 + 
             4346246 $CellContext`\[ScriptL] - 
             19735348 $CellContext`\[ScriptL]^2 - 
             44739608 $CellContext`\[ScriptL]^3 - 
             23082464 $CellContext`\[ScriptL]^4 + 
             45 $CellContext`a^2 (1 + 2 $CellContext`\[ScriptL])^2 (-10831 + 
               64022 $CellContext`\[ScriptL] + 
               80760 $CellContext`\[ScriptL]^2)) - 
           3 $CellContext`a^4 (1 - $CellContext`a^2)^2 $CellContext`m^4 (
            5514561 + 14942578 $CellContext`\[ScriptL] - 
            6206492 $CellContext`\[ScriptL]^2 - 
            36187720 $CellContext`\[ScriptL]^3 - 
            15042592 $CellContext`\[ScriptL]^4 + 
            15 $CellContext`a^2 (1 + 2 $CellContext`\[ScriptL])^2 (-285551 + 
              271750 $CellContext`\[ScriptL] + 
              200664 $CellContext`\[ScriptL]^2))) + 
         Rational[1, 64] (
           16 $CellContext`a^8 (9 - 7 $CellContext`a^2) $CellContext`m^8 + 
           Complex[0, 64] $CellContext`a^7 $CellContext`m^7 (-63 - 
             4 $CellContext`\[ScriptL] + $CellContext`a^2 (61 + 
               
               4 $CellContext`\[ScriptL])) + $CellContext`m^6 ((-4) \
$CellContext`a^10 (3999 + 520 $CellContext`\[ScriptL] + 
               28 $CellContext`\[ScriptL]^2) + 
             8 $CellContext`a^8 (4809 + 860 $CellContext`\[ScriptL] + 
               52 $CellContext`\[ScriptL]^2) - 
             4 $CellContext`a^6 (5683 + 1200 $CellContext`\[ScriptL] + 
              76 $CellContext`\[ScriptL]^2)) + 
           Complex[0, -64] $CellContext`a^5 (
             1 - $CellContext`a^2) $CellContext`m^5 (-1817 - 
             646 $CellContext`\[ScriptL] - 95 $CellContext`\[ScriptL]^2 - 
             4 $CellContext`\[ScriptL]^3 + $CellContext`a^2 (1711 + 
               514 $CellContext`\[ScriptL] + 77 $CellContext`\[ScriptL]^2 + 
               4 $CellContext`\[ScriptL]^3)) + 
           Complex[0, 64] $CellContext`a^3 (
              1 - $CellContext`a^2)^2 $CellContext`m^3 (-2972 - 
             3268 $CellContext`\[ScriptL] - 1511 $CellContext`\[ScriptL]^2 - 
             314 $CellContext`\[ScriptL]^3 - 
             14 $CellContext`\[ScriptL]^4 + $CellContext`a^2 (2956 + 
               2586 $CellContext`\[ScriptL] + 783 $CellContext`\[ScriptL]^2 + 
               154 $CellContext`\[ScriptL]^3 + 
               10 $CellContext`\[ScriptL]^4)) + $CellContext`a^4 (
             1 - $CellContext`a^2) $CellContext`m^4 (136171 + 
             105716 $CellContext`\[ScriptL] + 33196 $CellContext`\[ScriptL]^2 + 
             3216 $CellContext`\[ScriptL]^3 + 
             48 $CellContext`\[ScriptL]^4 + $CellContext`a^4 (91755 + 
               37436 $CellContext`\[ScriptL] + 4780 $CellContext`\[ScriptL]^2 + 
               432 $CellContext`\[ScriptL]^3 + 16 $CellContext`\[ScriptL]^4) - 
             2 $CellContext`a^2 (114475 + 68504 $CellContext`\[ScriptL] + 
              17452 $CellContext`\[ScriptL]^2 + 
              1824 $CellContext`\[ScriptL]^3 + 32 $CellContext`\[ScriptL]^4)) + 
           Complex[0, -128] $CellContext`a (
              1 - $CellContext`a^2)^3 $CellContext`m ($CellContext`a^2 (192 + 
               608 $CellContext`\[ScriptL] + 302 $CellContext`\[ScriptL]^2 + 
               89 $CellContext`\[ScriptL]^3 + 19 $CellContext`\[ScriptL]^4) - 
             2 (80 + 286 $CellContext`\[ScriptL] + 
              272 $CellContext`\[ScriptL]^2 + 167 $CellContext`\[ScriptL]^3 + 
              34 $CellContext`\[ScriptL]^4)) + 
           4 (1 - $CellContext`a^2)^3 (1399 + 2612 $CellContext`\[ScriptL] + 
             3036 $CellContext`\[ScriptL]^2 + 3472 $CellContext`\[ScriptL]^3 + 
             1328 $CellContext`\[ScriptL]^4 + $CellContext`a^4 (855 + 
               1276 $CellContext`\[ScriptL] + 732 $CellContext`\[ScriptL]^2 + 
               48 $CellContext`\[ScriptL]^3 + 16 $CellContext`\[ScriptL]^4) - 
             2 $CellContext`a^2 (1127 + 2328 $CellContext`\[ScriptL] + 
              2012 $CellContext`\[ScriptL]^2 + 1280 $CellContext`\[ScriptL]^3 + 
              448 $CellContext`\[ScriptL]^4)) - $CellContext`a^2 (
             1 - $CellContext`a^2)^2 $CellContext`m^2 (100683 + 
            144548 $CellContext`\[ScriptL] + 115244 $CellContext`\[ScriptL]^2 + 
            43472 $CellContext`\[ScriptL]^3 + 
            4464 $CellContext`\[ScriptL]^4 + $CellContext`a^4 (65675 + 
              56972 $CellContext`\[ScriptL] + 15148 $CellContext`\[ScriptL]^2 + 
              1392 $CellContext`\[ScriptL]^3 + 208 $CellContext`\[ScriptL]^4) - 
            2 $CellContext`a^2 (87019 + 102680 $CellContext`\[ScriptL] + 
             57132 $CellContext`\[ScriptL]^2 + 
             17824 $CellContext`\[ScriptL]^3 + 
             1952 $CellContext`\[ScriptL]^4))) + 
         Rational[
           1, 3] $CellContext`\[ScriptL]^(-4) (
            1 + $CellContext`\[ScriptL])^(-3) (
            2 + $CellContext`\[ScriptL])^(-2) (
           Complex[0, 
              24] $CellContext`a^9 $CellContext`m^9 (-1 + $CellContext`\
\[ScriptL]) $CellContext`\[ScriptL]^2 (1 + $CellContext`\[ScriptL])^2 (
              2 + $CellContext`\[ScriptL])^2 + 
           Complex[0, -384] $CellContext`a (
              1 - $CellContext`a^2)^4 $CellContext`m \
$CellContext`\[ScriptL]^4 (1 + $CellContext`\[ScriptL])^2 (
              2 + $CellContext`\[ScriptL])^2 + 
           Complex[0, -72] $CellContext`a^7 (
             1 - $CellContext`a^2) $CellContext`m^7 $CellContext`\[ScriptL]^2 \
(1 + $CellContext`\[ScriptL])^2 (2 + $CellContext`\[ScriptL])^2 (-21 + 
             4 $CellContext`\[ScriptL] + 11 $CellContext`\[ScriptL]^2) + 
           Complex[0, 48] $CellContext`a^3 (
              1 - $CellContext`a^2)^3 $CellContext`m^3 \
$CellContext`\[ScriptL]^2 (1 + $CellContext`\[ScriptL])^2 (
              2 + $CellContext`\[ScriptL])^2 (16 + 76 $CellContext`\[ScriptL] + 
             67 $CellContext`\[ScriptL]^2) + 
           Complex[0, 24] $CellContext`a^5 (
              1 - $CellContext`a^2)^2 $CellContext`m^5 \
$CellContext`\[ScriptL]^2 (1 + $CellContext`\[ScriptL])^2 (
              2 + $CellContext`\[ScriptL])^2 (-192 - 
             191 $CellContext`\[ScriptL] + 75 $CellContext`\[ScriptL]^2) + 
           12 $CellContext`a^10 $CellContext`m^10 (
              2 + $CellContext`\[ScriptL])^2 (-20 - 
             24 $CellContext`\[ScriptL] - 16 $CellContext`\[ScriptL]^2 + 
             15 $CellContext`\[ScriptL]^3 + 44 $CellContext`\[ScriptL]^4 + 
             29 $CellContext`\[ScriptL]^5) - 
           48 (1 - $CellContext`a^2)^4 $CellContext`\[ScriptL]^4 (
             1 + $CellContext`\[ScriptL])^2 (2 + $CellContext`\[ScriptL]) (-2 - 
            3 $CellContext`\[ScriptL] + 
            8 $CellContext`a^2 (2 + $CellContext`\[ScriptL])) - 
           4 $CellContext`a^2 (
             1 - $CellContext`a^2)^3 $CellContext`m^2 \
$CellContext`\[ScriptL]^2 (-1632 - 13488 $CellContext`\[ScriptL] - 
            34340 $CellContext`\[ScriptL]^2 - 43000 $CellContext`\[ScriptL]^3 - 
            29247 $CellContext`\[ScriptL]^4 - 10286 $CellContext`\[ScriptL]^5 - 
            1459 $CellContext`\[ScriptL]^6 + 
            12 $CellContext`a^2 (2 + $CellContext`\[ScriptL])^2 (48 + 
              284 $CellContext`\[ScriptL] + 459 $CellContext`\[ScriptL]^2 + 
              334 $CellContext`\[ScriptL]^3 + 103 $CellContext`\[ScriptL]^4)) + 
           4 $CellContext`a^8 $CellContext`m^8 (7920 + 
             22752 $CellContext`\[ScriptL] + 29304 $CellContext`\[ScriptL]^2 + 
             11652 $CellContext`\[ScriptL]^3 - 
             30274 $CellContext`\[ScriptL]^4 - 
             60119 $CellContext`\[ScriptL]^5 - 
             47418 $CellContext`\[ScriptL]^6 - 
             17608 $CellContext`\[ScriptL]^7 - 2519 $CellContext`\[ScriptL]^8 + 
             3 $CellContext`a^2 (2 + $CellContext`\[ScriptL])^2 (-660 - 
               1236 $CellContext`\[ScriptL] - 1042 $CellContext`\[ScriptL]^2 + 
               372 $CellContext`\[ScriptL]^3 + 2353 $CellContext`\[ScriptL]^4 + 
               2434 $CellContext`\[ScriptL]^5 + 
               807 $CellContext`\[ScriptL]^6)) + 
           12 $CellContext`a^4 (1 - $CellContext`a^2)^2 $CellContext`m^4 (640 + 
             4672 $CellContext`\[ScriptL] + 5816 $CellContext`\[ScriptL]^2 - 
             13972 $CellContext`\[ScriptL]^3 - 
             49168 $CellContext`\[ScriptL]^4 - 
             61902 $CellContext`\[ScriptL]^5 - 
             39393 $CellContext`\[ScriptL]^6 - 
             12567 $CellContext`\[ScriptL]^7 - 
             1592 $CellContext`\[ScriptL]^8 + $CellContext`a^2 (
                2 + $CellContext`\[ScriptL])^2 (-160 - 
               1008 $CellContext`\[ScriptL] - 120 $CellContext`\[ScriptL]^2 + 
               4328 $CellContext`\[ScriptL]^3 + 
               7535 $CellContext`\[ScriptL]^4 + 
               5250 $CellContext`\[ScriptL]^5 + 
               1243 $CellContext`\[ScriptL]^6)) + 
           12 $CellContext`a^6 (-1 + $CellContext`a^2) $CellContext`m^6 (5280 + 
             20688 $CellContext`\[ScriptL] + 31436 $CellContext`\[ScriptL]^2 + 
             11916 $CellContext`\[ScriptL]^3 - 
             41242 $CellContext`\[ScriptL]^4 - 
             80002 $CellContext`\[ScriptL]^5 - 
             63552 $CellContext`\[ScriptL]^6 - 
             23930 $CellContext`\[ScriptL]^7 - 
             3478 $CellContext`\[ScriptL]^8 + $CellContext`a^2 (
                2 + $CellContext`\[ScriptL])^2 (-1320 - 
               3852 $CellContext`\[ScriptL] - 3622 $CellContext`\[ScriptL]^2 + 
               1529 $CellContext`\[ScriptL]^3 + 
               8532 $CellContext`\[ScriptL]^4 + 
               8619 $CellContext`\[ScriptL]^5 + 
               2934 $CellContext`\[ScriptL]^6))) + (
           Rational[
             1, 96] (-1 + 2 $CellContext`\[ScriptL])^(-2) (1 + 
              2 $CellContext`\[ScriptL])^(-2) (3 + 
              2 $CellContext`\[ScriptL])^(-1) (
             Complex[0, 1440] $CellContext`a^9 $CellContext`m^9 (1 + 
                2 $CellContext`\[ScriptL])^2 (-579 + 
               374 $CellContext`\[ScriptL] + 248 $CellContext`\[ScriptL]^2) + 
             Complex[0, 32] $CellContext`a^7 $CellContext`m^7 (251853 + 
               970078 $CellContext`\[ScriptL] + 
               627094 $CellContext`\[ScriptL]^2 - 
               1195408 $CellContext`\[ScriptL]^3 - 
               935032 $CellContext`\[ScriptL]^4 + 
               45 $CellContext`a^2 (1 + 2 $CellContext`\[ScriptL])^2 (-5739 + 
                 1492 $CellContext`\[ScriptL] + 
                 4732 $CellContext`\[ScriptL]^2)) + 
             Complex[0, -2] $CellContext`a (
                1 - $CellContext`a^2)^3 $CellContext`m (121737 + 
               304514 $CellContext`\[ScriptL] - 
               1173724 $CellContext`\[ScriptL]^2 - 
               3998216 $CellContext`\[ScriptL]^3 - 
               2146976 $CellContext`\[ScriptL]^4 + 
               45 $CellContext`a^2 (1 + 2 $CellContext`\[ScriptL])^2 (-453 + 
                 5714 $CellContext`\[ScriptL] + 
                 4904 $CellContext`\[ScriptL]^2)) + 
             Complex[0, -30] $CellContext`a^5 (
               1 - $CellContext`a^2) $CellContext`m^5 (402351 + 
               1368490 $CellContext`\[ScriptL] + 
               518044 $CellContext`\[ScriptL]^2 - 
               2162920 $CellContext`\[ScriptL]^3 - 
               1221472 $CellContext`\[ScriptL]^4 + 
               9 $CellContext`a^2 (1 + 2 $CellContext`\[ScriptL])^2 (-42513 + 
                 23242 $CellContext`\[ScriptL] + 
                 26968 $CellContext`\[ScriptL]^2)) + 
             Complex[0, 3] $CellContext`a^3 (
                1 - $CellContext`a^2)^2 $CellContext`m^3 (1282377 + 
               2569946 $CellContext`\[ScriptL] - 
               5989564 $CellContext`\[ScriptL]^2 - 
               12973160 $CellContext`\[ScriptL]^3 - 
               5544224 $CellContext`\[ScriptL]^4 + 
               15 $CellContext`a^2 (1 + 2 $CellContext`\[ScriptL])^2 (-42339 + 
                 78254 $CellContext`\[ScriptL] + 
                 72728 $CellContext`\[ScriptL]^2))) + 
           Rational[1, 32] (32 $CellContext`a^8 $CellContext`m^8 + 
             Complex[0, 16] $CellContext`a^7 $CellContext`m^7 (-98 - 
               8 $CellContext`\[ScriptL] + $CellContext`a^2 (77 + 
                 4 $CellContext`\[ScriptL])) - 
             128 (1 - $CellContext`a^2)^3 $CellContext`\[ScriptL] (
              2 + $CellContext`\[ScriptL]) (-24 - 13 $CellContext`\[ScriptL] - 
              21 $CellContext`\[ScriptL]^2 + 
              4 $CellContext`a^2 (
                8 + $CellContext`\[ScriptL] + $CellContext`\[ScriptL]^2)) + 
             32 $CellContext`a^6 $CellContext`m^6 (-531 - 
               91 $CellContext`\[ScriptL] - 
               6 $CellContext`\[ScriptL]^2 + $CellContext`a^2 (503 + 
                 81 $CellContext`\[ScriptL] + 6 $CellContext`\[ScriptL]^2)) + 
             Complex[0, 2] $CellContext`a^5 $CellContext`m^5 (18857 + 
               8352 $CellContext`\[ScriptL] + 1308 $CellContext`\[ScriptL]^2 + 
               48 $CellContext`\[ScriptL]^3 + $CellContext`a^4 (12663 + 
                 3116 $CellContext`\[ScriptL] + 276 $CellContext`\[ScriptL]^2 + 
                 16 $CellContext`\[ScriptL]^3) - 
               4 $CellContext`a^2 (7832 + 2771 $CellContext`\[ScriptL] + 
                396 $CellContext`\[ScriptL]^2 + 
                16 $CellContext`\[ScriptL]^3)) - 
             32 $CellContext`a^4 (
              1 - $CellContext`a^2) $CellContext`m^4 (-3152 - 
              2035 $CellContext`\[ScriptL] - 572 $CellContext`\[ScriptL]^2 - 
              57 $CellContext`\[ScriptL]^3 - $CellContext`\[ScriptL]^4 + \
$CellContext`a^2 (3008 + 1559 $CellContext`\[ScriptL] + 
                350 $CellContext`\[ScriptL]^2 + 
                43 $CellContext`\[ScriptL]^3 + $CellContext`\[ScriptL]^4)) + 
             32 $CellContext`a^2 (
                1 - $CellContext`a^2)^2 $CellContext`m^2 (-1488 - 
               2752 $CellContext`\[ScriptL] - 1908 $CellContext`\[ScriptL]^2 - 
               701 $CellContext`\[ScriptL]^3 - 
               73 $CellContext`\[ScriptL]^4 + $CellContext`a^2 (1600 + 
                 2424 $CellContext`\[ScriptL] + 948 $CellContext`\[ScriptL]^2 + 
                 245 $CellContext`\[ScriptL]^3 + 
                 31 $CellContext`\[ScriptL]^4)) + 
             Complex[0, -1] $CellContext`a^3 (
               1 - $CellContext`a^2) $CellContext`m^3 (74179 + 
               85404 $CellContext`\[ScriptL] + 
               44988 $CellContext`\[ScriptL]^2 + 
               9488 $CellContext`\[ScriptL]^3 + 
               400 $CellContext`\[ScriptL]^4 + $CellContext`a^4 (50223 + 
                 30988 $CellContext`\[ScriptL] + 
                 5676 $CellContext`\[ScriptL]^2 + 
                 560 $CellContext`\[ScriptL]^3 + 
                 48 $CellContext`\[ScriptL]^4) - 
               2 $CellContext`a^2 (63737 + 56660 $CellContext`\[ScriptL] + 
                22260 $CellContext`\[ScriptL]^2 + 
                4384 $CellContext`\[ScriptL]^3 + 
                224 $CellContext`\[ScriptL]^4)) + 
             Complex[0, 2] $CellContext`a (
                1 - $CellContext`a^2)^2 $CellContext`m (9601 + 
               15132 $CellContext`\[ScriptL] + 
               16548 $CellContext`\[ScriptL]^2 + 
               10480 $CellContext`\[ScriptL]^3 + 
               2128 $CellContext`\[ScriptL]^4 + $CellContext`a^4 (5849 + 
                 6756 $CellContext`\[ScriptL] + 
                 2628 $CellContext`\[ScriptL]^2 + 
                 208 $CellContext`\[ScriptL]^3 + 
                 48 $CellContext`\[ScriptL]^4) - 
               2 $CellContext`a^2 (8109 + 12032 $CellContext`\[ScriptL] + 
                8820 $CellContext`\[ScriptL]^2 + 
                4000 $CellContext`\[ScriptL]^3 + 
                800 $CellContext`\[ScriptL]^4))) + 
           Rational[
             1, 3] $CellContext`\[ScriptL]^(-4) (
              1 + $CellContext`\[ScriptL])^(-3) (
              2 + $CellContext`\[ScriptL])^(-2) (
             384 $CellContext`a^2 (
                1 - $CellContext`a^2)^3 $CellContext`m^2 $CellContext`\
\[ScriptL]^3 (1 + $CellContext`\[ScriptL])^2 (2 + $CellContext`\[ScriptL])^2 (
               2 + 5 $CellContext`\[ScriptL]) + 
             24 $CellContext`a^8 $CellContext`m^8 $CellContext`\[ScriptL]^2 (
                1 + $CellContext`\[ScriptL])^2 (
                2 + $CellContext`\[ScriptL])^2 (-13 + 
               8 $CellContext`\[ScriptL] + 4 $CellContext`\[ScriptL]^2) - 
             24 $CellContext`a^4 (
               1 - $CellContext`a^2)^2 $CellContext`m^4 $CellContext`\
\[ScriptL]^2 (1 + $CellContext`\[ScriptL])^2 (2 + $CellContext`\[ScriptL])^2 (
              124 + 258 $CellContext`\[ScriptL] + 
              55 $CellContext`\[ScriptL]^2) - 
             24 $CellContext`a^6 (
              1 - $CellContext`a^2) $CellContext`m^6 \
$CellContext`\[ScriptL]^2 (1 + $CellContext`\[ScriptL])^2 (
               2 + $CellContext`\[ScriptL])^2 (-151 - 
              48 $CellContext`\[ScriptL] + 89 $CellContext`\[ScriptL]^2) + 
             Complex[0, -24] $CellContext`a^9 $CellContext`m^9 (
                2 + $CellContext`\[ScriptL])^2 (-90 - 
               136 $CellContext`\[ScriptL] - 103 $CellContext`\[ScriptL]^2 + 
               59 $CellContext`\[ScriptL]^3 + 256 $CellContext`\[ScriptL]^4 + 
               232 $CellContext`\[ScriptL]^5 + 58 $CellContext`\[ScriptL]^6) + 
             Complex[0, 16] $CellContext`a (
                1 - $CellContext`a^2)^3 $CellContext`m \
$CellContext`\[ScriptL]^3 (1 + $CellContext`\[ScriptL]) (-336 - 
               944 $CellContext`\[ScriptL] - 1016 $CellContext`\[ScriptL]^2 - 
               463 $CellContext`\[ScriptL]^3 - 76 $CellContext`\[ScriptL]^4 + 
               6 $CellContext`a^2 (2 + $CellContext`\[ScriptL])^2 (16 + 
                 11 $CellContext`\[ScriptL] + 3 $CellContext`\[ScriptL]^2)) + 
             Complex[0, -12] $CellContext`a^3 (
                1 - $CellContext`a^2)^2 $CellContext`m^3 $CellContext`\
\[ScriptL] (512 - 912 $CellContext`\[ScriptL] - 
               12992 $CellContext`\[ScriptL]^2 - 
               31540 $CellContext`\[ScriptL]^3 - 
               36212 $CellContext`\[ScriptL]^4 - 
               22344 $CellContext`\[ScriptL]^5 - 
               7143 $CellContext`\[ScriptL]^6 - 927 $CellContext`\[ScriptL]^7 + 
               2 $CellContext`a^2 (2 + $CellContext`\[ScriptL])^2 (-64 + 
                 280 $CellContext`\[ScriptL] + 1612 $CellContext`\[ScriptL]^2 + 
                 2429 $CellContext`\[ScriptL]^3 + 
                 1642 $CellContext`\[ScriptL]^4 + 
                 425 $CellContext`\[ScriptL]^5)) + 
             Complex[0, -4] $CellContext`a^7 $CellContext`m^7 (15120 + 
               50160 $CellContext`\[ScriptL] + 
               70896 $CellContext`\[ScriptL]^2 + 
               31368 $CellContext`\[ScriptL]^3 - 
               74662 $CellContext`\[ScriptL]^4 - 
               155645 $CellContext`\[ScriptL]^5 - 
               127143 $CellContext`\[ScriptL]^6 - 
               48796 $CellContext`\[ScriptL]^7 - 
               7196 $CellContext`\[ScriptL]^8 + 
               6 $CellContext`a^2 (2 + $CellContext`\[ScriptL])^2 (-630 - 
                 1460 $CellContext`\[ScriptL] - 
                 1335 $CellContext`\[ScriptL]^2 + 
                 368 $CellContext`\[ScriptL]^3 + 
                 2865 $CellContext`\[ScriptL]^4 + 
                 3072 $CellContext`\[ScriptL]^5 + 
                 1092 $CellContext`\[ScriptL]^6)) + 
             Complex[0, 12] $CellContext`a^5 (
               1 - $CellContext`a^2) $CellContext`m^5 (2880 + 
               14080 $CellContext`\[ScriptL] + 
               21844 $CellContext`\[ScriptL]^2 - 
               280 $CellContext`\[ScriptL]^3 - 
               51704 $CellContext`\[ScriptL]^4 - 
               81791 $CellContext`\[ScriptL]^5 - 
               59039 $CellContext`\[ScriptL]^6 - 
               20713 $CellContext`\[ScriptL]^7 - 
               2841 $CellContext`\[ScriptL]^8 + 
               2 $CellContext`a^2 (2 + $CellContext`\[ScriptL])^2 (-360 - 
                 1400 $CellContext`\[ScriptL] - 
                 1146 $CellContext`\[ScriptL]^2 + 
                 1587 $CellContext`\[ScriptL]^3 + 
                 4476 $CellContext`\[ScriptL]^4 + 
                 3800 $CellContext`\[ScriptL]^5 + 
                 1095 $CellContext`\[ScriptL]^6)))) $CellContext`\[Kappa]) + 
       2 $CellContext`\[ScriptL]^(-1) (1 + $CellContext`\[ScriptL])^(-1) (-1 + 
          2 $CellContext`\[ScriptL])^(-1) (1 + 
          2 $CellContext`\[ScriptL])^(-1) (3 + 
          2 $CellContext`\[ScriptL])^(-1) (24 + 13 $CellContext`\[ScriptL] + 
         28 $CellContext`\[ScriptL]^2 + 30 $CellContext`\[ScriptL]^3 + 
         15 $CellContext`\[ScriptL]^4) ($CellContext`a $CellContext`m + 
          Complex[0, -1] $CellContext`\[Kappa])^(-2) ($CellContext`a \
$CellContext`m + Complex[0, -2] $CellContext`\[Kappa])^(-2) (
          Complex[0, 
             1] $CellContext`a $CellContext`m + $CellContext`\[ScriptL] \
$CellContext`\[Kappa])^(-2) (
          Complex[0, 
             1] $CellContext`a $CellContext`m + $CellContext`\[Kappa] + \
$CellContext`\[ScriptL] $CellContext`\[Kappa])^(-1) (
          Complex[0, 1] $CellContext`a $CellContext`m + (
            2 + $CellContext`\[ScriptL]) $CellContext`\[Kappa])^(-1) \
($CellContext`a^8 $CellContext`m^8 + 
         4 (1 - $CellContext`a^2)^4 $CellContext`\[ScriptL]^2 (
           1 + $CellContext`\[ScriptL]) (2 + $CellContext`\[ScriptL]) - 
         3 $CellContext`a^6 (1 - $CellContext`a^2) $CellContext`m^6 (11 + 
          11 $CellContext`\[ScriptL] + 
          2 $CellContext`\[ScriptL]^2) + $CellContext`a^4 (
            1 - $CellContext`a^2)^2 $CellContext`m^4 (66 + 
           189 $CellContext`\[ScriptL] + 134 $CellContext`\[ScriptL]^2 + 
           27 $CellContext`\[ScriptL]^3 + $CellContext`\[ScriptL]^4) - \
$CellContext`a^2 (1 - $CellContext`a^2)^3 $CellContext`m^2 (8 + 
          84 $CellContext`\[ScriptL] + 158 $CellContext`\[ScriptL]^2 + 
          87 $CellContext`\[ScriptL]^3 + 
          13 $CellContext`\[ScriptL]^4) + (
           Complex[0, -1] $CellContext`a^7 $CellContext`m^7 (9 + 
             4 $CellContext`\[ScriptL]) + 
           Complex[0, 4] $CellContext`a (
              1 - $CellContext`a^2)^3 $CellContext`m $CellContext`\[ScriptL] (
             4 + 3 $CellContext`\[ScriptL]) (1 + 
             3 $CellContext`\[ScriptL] + $CellContext`\[ScriptL]^2) + 
           Complex[0, 1] $CellContext`a^5 (
             1 - $CellContext`a^2) $CellContext`m^5 (63 + 
             110 $CellContext`\[ScriptL] + 45 $CellContext`\[ScriptL]^2 + 
             4 $CellContext`\[ScriptL]^3) + 
           Complex[0, -1] $CellContext`a^3 (
              1 - $CellContext`a^2)^2 $CellContext`m^3 (36 + 
             176 $CellContext`\[ScriptL] + 201 $CellContext`\[ScriptL]^2 + 
             70 $CellContext`\[ScriptL]^3 + 
             6 $CellContext`\[ScriptL]^4)) $CellContext`\[Kappa]) Log[2] + 
       2 $CellContext`\[ScriptL]^(-1) (1 + $CellContext`\[ScriptL])^(-1) (-1 + 
          2 $CellContext`\[ScriptL])^(-1) (1 + 
          2 $CellContext`\[ScriptL])^(-1) (3 + 
          2 $CellContext`\[ScriptL])^(-1) (24 + 13 $CellContext`\[ScriptL] + 
         28 $CellContext`\[ScriptL]^2 + 30 $CellContext`\[ScriptL]^3 + 
         15 $CellContext`\[ScriptL]^4) ($CellContext`a $CellContext`m + 
          Complex[0, -1] $CellContext`\[Kappa])^(-2) ($CellContext`a \
$CellContext`m + Complex[0, -2] $CellContext`\[Kappa])^(-2) (
          Complex[0, 
             1] $CellContext`a $CellContext`m + $CellContext`\[ScriptL] \
$CellContext`\[Kappa])^(-2) (
          Complex[0, 
             1] $CellContext`a $CellContext`m + $CellContext`\[Kappa] + \
$CellContext`\[ScriptL] $CellContext`\[Kappa])^(-1) (
          Complex[0, 1] $CellContext`a $CellContext`m + (
            2 + $CellContext`\[ScriptL]) $CellContext`\[Kappa])^(-1) (
         Complex[0, 
            1] $CellContext`a^9 ($CellContext`m^7 (9 + 
             4 $CellContext`\[ScriptL]) + 
           4 $CellContext`m $CellContext`\[ScriptL] (4 + 
             15 $CellContext`\[ScriptL] + 13 $CellContext`\[ScriptL]^2 + 
             3 $CellContext`\[ScriptL]^3) + $CellContext`m^5 (63 + 
             110 $CellContext`\[ScriptL] + 45 $CellContext`\[ScriptL]^2 + 
             4 $CellContext`\[ScriptL]^3) + $CellContext`m^3 (36 + 
             176 $CellContext`\[ScriptL] + 201 $CellContext`\[ScriptL]^2 + 
             70 $CellContext`\[ScriptL]^3 + 6 $CellContext`\[ScriptL]^4)) + 
         4 $CellContext`\[ScriptL]^2 (2 + 
           3 $CellContext`\[ScriptL] + $CellContext`\[ScriptL]^2) (
           1 + $CellContext`\[Kappa]) + 
         Complex[0, 4] $CellContext`a $CellContext`m $CellContext`\[ScriptL] (
           4 + 15 $CellContext`\[ScriptL] + 13 $CellContext`\[ScriptL]^2 + 
           3 $CellContext`\[ScriptL]^3) (
           1 + $CellContext`\[Kappa]) - $CellContext`a^2 (
          16 $CellContext`\[ScriptL]^2 (2 + 
            3 $CellContext`\[ScriptL] + $CellContext`\[ScriptL]^2) + \
$CellContext`m^2 (8 + 84 $CellContext`\[ScriptL] + 
            158 $CellContext`\[ScriptL]^2 + 87 $CellContext`\[ScriptL]^3 + 
            13 $CellContext`\[ScriptL]^4)) (
          1 + $CellContext`\[Kappa]) + $CellContext`a^8 ($CellContext`m^8 + 
           4 $CellContext`\[ScriptL]^2 (2 + 
             3 $CellContext`\[ScriptL] + $CellContext`\[ScriptL]^2) + \
$CellContext`m^6 (33 + 33 $CellContext`\[ScriptL] + 
             6 $CellContext`\[ScriptL]^2) + $CellContext`m^4 (66 + 
             189 $CellContext`\[ScriptL] + 134 $CellContext`\[ScriptL]^2 + 
             27 $CellContext`\[ScriptL]^3 + $CellContext`\[ScriptL]^4) + \
$CellContext`m^2 (8 + 84 $CellContext`\[ScriptL] + 
             158 $CellContext`\[ScriptL]^2 + 87 $CellContext`\[ScriptL]^3 + 
             13 $CellContext`\[ScriptL]^4)) (
           1 + $CellContext`\[Kappa]) + $CellContext`a^4 (
           24 $CellContext`\[ScriptL]^2 (2 + 
             3 $CellContext`\[ScriptL] + $CellContext`\[ScriptL]^2) + \
$CellContext`m^4 (66 + 189 $CellContext`\[ScriptL] + 
             134 $CellContext`\[ScriptL]^2 + 
             27 $CellContext`\[ScriptL]^3 + $CellContext`\[ScriptL]^4) + 
           3 $CellContext`m^2 (8 + 84 $CellContext`\[ScriptL] + 
             158 $CellContext`\[ScriptL]^2 + 87 $CellContext`\[ScriptL]^3 + 
             13 $CellContext`\[ScriptL]^4)) (
           1 + $CellContext`\[Kappa]) - $CellContext`a^6 (
          16 $CellContext`\[ScriptL]^2 (2 + 
            3 $CellContext`\[ScriptL] + $CellContext`\[ScriptL]^2) + \
$CellContext`m^6 (33 + 33 $CellContext`\[ScriptL] + 
            6 $CellContext`\[ScriptL]^2) + 
          2 $CellContext`m^4 (66 + 189 $CellContext`\[ScriptL] + 
            134 $CellContext`\[ScriptL]^2 + 
            27 $CellContext`\[ScriptL]^3 + $CellContext`\[ScriptL]^4) + 
          3 $CellContext`m^2 (8 + 84 $CellContext`\[ScriptL] + 
            158 $CellContext`\[ScriptL]^2 + 87 $CellContext`\[ScriptL]^3 + 
            13 $CellContext`\[ScriptL]^4)) (1 + $CellContext`\[Kappa]) + 
         Complex[0, -1] $CellContext`a^7 ($CellContext`m^7 (9 + 
             4 $CellContext`\[ScriptL]) (
             1 + $CellContext`\[Kappa]) + $CellContext`m^5 (63 + 
             110 $CellContext`\[ScriptL] + 45 $CellContext`\[ScriptL]^2 + 
             4 $CellContext`\[ScriptL]^3) (
             2 + $CellContext`\[Kappa]) + $CellContext`m^3 (36 + 
             176 $CellContext`\[ScriptL] + 201 $CellContext`\[ScriptL]^2 + 
             70 $CellContext`\[ScriptL]^3 + 6 $CellContext`\[ScriptL]^4) (
             3 + $CellContext`\[Kappa]) + 
           4 $CellContext`m $CellContext`\[ScriptL] (4 + 
             15 $CellContext`\[ScriptL] + 13 $CellContext`\[ScriptL]^2 + 
             3 $CellContext`\[ScriptL]^3) (4 + $CellContext`\[Kappa])) + 
         Complex[0, 
            1] $CellContext`a^5 ($CellContext`m^5 (63 + 
             110 $CellContext`\[ScriptL] + 45 $CellContext`\[ScriptL]^2 + 
             4 $CellContext`\[ScriptL]^3) (1 + $CellContext`\[Kappa]) + 
           12 $CellContext`m $CellContext`\[ScriptL] (4 + 
             15 $CellContext`\[ScriptL] + 13 $CellContext`\[ScriptL]^2 + 
             3 $CellContext`\[ScriptL]^3) (
             2 + $CellContext`\[Kappa]) + $CellContext`m^3 (36 + 
             176 $CellContext`\[ScriptL] + 201 $CellContext`\[ScriptL]^2 + 
             70 $CellContext`\[ScriptL]^3 + 6 $CellContext`\[ScriptL]^4) (3 + 
             2 $CellContext`\[Kappa])) + 
         Complex[0, -1] $CellContext`a^3 ($CellContext`m^3 (36 + 
             176 $CellContext`\[ScriptL] + 201 $CellContext`\[ScriptL]^2 + 
             70 $CellContext`\[ScriptL]^3 + 6 $CellContext`\[ScriptL]^4) (
             1 + $CellContext`\[Kappa]) + 
           4 $CellContext`m $CellContext`\[ScriptL] (4 + 
             15 $CellContext`\[ScriptL] + 13 $CellContext`\[ScriptL]^2 + 
             3 $CellContext`\[ScriptL]^3) (4 + 3 $CellContext`\[Kappa]))) 
        Log[$CellContext`\[Kappa]] + $CellContext`\[ScriptL]^(-1) (
          1 + $CellContext`\[ScriptL])^(-1) (-1 + 
          2 $CellContext`\[ScriptL])^(-1) (1 + 
          2 $CellContext`\[ScriptL])^(-1) (3 + 
          2 $CellContext`\[ScriptL])^(-1) (96 + 
         4 $CellContext`\[ScriptL] (1 + $CellContext`\[ScriptL]) (13 + 
           15 $CellContext`\[ScriptL] (1 + $CellContext`\[ScriptL]))) 
        PolyGamma[0, $CellContext`\[ScriptL]] - 
       8 $CellContext`\[ScriptL]^(-1) (1 + $CellContext`\[ScriptL])^(-1) (-1 + 
         2 $CellContext`\[ScriptL])^(-1) (1 + 
         2 $CellContext`\[ScriptL])^(-1) (3 + 
         2 $CellContext`\[ScriptL])^(-1) (
        24 + $CellContext`\[ScriptL] (1 + $CellContext`\[ScriptL]) (13 + 
          15 $CellContext`\[ScriptL] (1 + $CellContext`\[ScriptL]))) 
       PolyGamma[0, 2 $CellContext`\[ScriptL]] + 
       2 $CellContext`\[ScriptL]^(-1) (1 + $CellContext`\[ScriptL])^(-1) (-1 + 
          2 $CellContext`\[ScriptL])^(-1) (1 + 
          2 $CellContext`\[ScriptL])^(-1) (3 + 
          2 $CellContext`\[ScriptL])^(-1) (24 + 13 $CellContext`\[ScriptL] + 
         28 $CellContext`\[ScriptL]^2 + 30 $CellContext`\[ScriptL]^3 + 
         15 $CellContext`\[ScriptL]^4) ($CellContext`a $CellContext`m + 
          Complex[0, -1] $CellContext`\[Kappa])^(-2) ($CellContext`a \
$CellContext`m + Complex[0, -2] $CellContext`\[Kappa])^(-2) (
          Complex[0, 
             1] $CellContext`a $CellContext`m + $CellContext`\[ScriptL] \
$CellContext`\[Kappa])^(-2) (
          Complex[0, 
             1] $CellContext`a $CellContext`m + $CellContext`\[Kappa] + \
$CellContext`\[ScriptL] $CellContext`\[Kappa])^(-1) (
          Complex[0, 1] $CellContext`a $CellContext`m + (
            2 + $CellContext`\[ScriptL]) $CellContext`\[Kappa])^(-1) (
         Complex[0, 
            1] $CellContext`a^9 ($CellContext`m^7 (9 + 
             4 $CellContext`\[ScriptL]) + 
           4 $CellContext`m $CellContext`\[ScriptL] (4 + 
             15 $CellContext`\[ScriptL] + 13 $CellContext`\[ScriptL]^2 + 
             3 $CellContext`\[ScriptL]^3) + $CellContext`m^5 (63 + 
             110 $CellContext`\[ScriptL] + 45 $CellContext`\[ScriptL]^2 + 
             4 $CellContext`\[ScriptL]^3) + $CellContext`m^3 (36 + 
             176 $CellContext`\[ScriptL] + 201 $CellContext`\[ScriptL]^2 + 
             70 $CellContext`\[ScriptL]^3 + 6 $CellContext`\[ScriptL]^4)) + 
         4 $CellContext`\[ScriptL]^2 (2 + 
           3 $CellContext`\[ScriptL] + $CellContext`\[ScriptL]^2) (
           1 + $CellContext`\[Kappa]) + 
         Complex[0, 4] $CellContext`a $CellContext`m $CellContext`\[ScriptL] (
           4 + 15 $CellContext`\[ScriptL] + 13 $CellContext`\[ScriptL]^2 + 
           3 $CellContext`\[ScriptL]^3) (
           1 + $CellContext`\[Kappa]) - $CellContext`a^2 (
          16 $CellContext`\[ScriptL]^2 (2 + 
            3 $CellContext`\[ScriptL] + $CellContext`\[ScriptL]^2) + \
$CellContext`m^2 (8 + 84 $CellContext`\[ScriptL] + 
            158 $CellContext`\[ScriptL]^2 + 87 $CellContext`\[ScriptL]^3 + 
            13 $CellContext`\[ScriptL]^4)) (
          1 + $CellContext`\[Kappa]) + $CellContext`a^8 ($CellContext`m^8 + 
           4 $CellContext`\[ScriptL]^2 (2 + 
             3 $CellContext`\[ScriptL] + $CellContext`\[ScriptL]^2) + \
$CellContext`m^6 (33 + 33 $CellContext`\[ScriptL] + 
             6 $CellContext`\[ScriptL]^2) + $CellContext`m^4 (66 + 
             189 $CellContext`\[ScriptL] + 134 $CellContext`\[ScriptL]^2 + 
             27 $CellContext`\[ScriptL]^3 + $CellContext`\[ScriptL]^4) + \
$CellContext`m^2 (8 + 84 $CellContext`\[ScriptL] + 
             158 $CellContext`\[ScriptL]^2 + 87 $CellContext`\[ScriptL]^3 + 
             13 $CellContext`\[ScriptL]^4)) (
           1 + $CellContext`\[Kappa]) + $CellContext`a^4 (
           24 $CellContext`\[ScriptL]^2 (2 + 
             3 $CellContext`\[ScriptL] + $CellContext`\[ScriptL]^2) + \
$CellContext`m^4 (66 + 189 $CellContext`\[ScriptL] + 
             134 $CellContext`\[ScriptL]^2 + 
             27 $CellContext`\[ScriptL]^3 + $CellContext`\[ScriptL]^4) + 
           3 $CellContext`m^2 (8 + 84 $CellContext`\[ScriptL] + 
             158 $CellContext`\[ScriptL]^2 + 87 $CellContext`\[ScriptL]^3 + 
             13 $CellContext`\[ScriptL]^4)) (
           1 + $CellContext`\[Kappa]) - $CellContext`a^6 (
          16 $CellContext`\[ScriptL]^2 (2 + 
            3 $CellContext`\[ScriptL] + $CellContext`\[ScriptL]^2) + \
$CellContext`m^6 (33 + 33 $CellContext`\[ScriptL] + 
            6 $CellContext`\[ScriptL]^2) + 
          2 $CellContext`m^4 (66 + 189 $CellContext`\[ScriptL] + 
            134 $CellContext`\[ScriptL]^2 + 
            27 $CellContext`\[ScriptL]^3 + $CellContext`\[ScriptL]^4) + 
          3 $CellContext`m^2 (8 + 84 $CellContext`\[ScriptL] + 
            158 $CellContext`\[ScriptL]^2 + 87 $CellContext`\[ScriptL]^3 + 
            13 $CellContext`\[ScriptL]^4)) (1 + $CellContext`\[Kappa]) + 
         Complex[0, -1] $CellContext`a^7 ($CellContext`m^7 (9 + 
             4 $CellContext`\[ScriptL]) (
             1 + $CellContext`\[Kappa]) + $CellContext`m^5 (63 + 
             110 $CellContext`\[ScriptL] + 45 $CellContext`\[ScriptL]^2 + 
             4 $CellContext`\[ScriptL]^3) (
             2 + $CellContext`\[Kappa]) + $CellContext`m^3 (36 + 
             176 $CellContext`\[ScriptL] + 201 $CellContext`\[ScriptL]^2 + 
             70 $CellContext`\[ScriptL]^3 + 6 $CellContext`\[ScriptL]^4) (
             3 + $CellContext`\[Kappa]) + 
           4 $CellContext`m $CellContext`\[ScriptL] (4 + 
             15 $CellContext`\[ScriptL] + 13 $CellContext`\[ScriptL]^2 + 
             3 $CellContext`\[ScriptL]^3) (4 + $CellContext`\[Kappa])) + 
         Complex[0, 
            1] $CellContext`a^5 ($CellContext`m^5 (63 + 
             110 $CellContext`\[ScriptL] + 45 $CellContext`\[ScriptL]^2 + 
             4 $CellContext`\[ScriptL]^3) (1 + $CellContext`\[Kappa]) + 
           12 $CellContext`m $CellContext`\[ScriptL] (4 + 
             15 $CellContext`\[ScriptL] + 13 $CellContext`\[ScriptL]^2 + 
             3 $CellContext`\[ScriptL]^3) (
             2 + $CellContext`\[Kappa]) + $CellContext`m^3 (36 + 
             176 $CellContext`\[ScriptL] + 201 $CellContext`\[ScriptL]^2 + 
             70 $CellContext`\[ScriptL]^3 + 6 $CellContext`\[ScriptL]^4) (3 + 
             2 $CellContext`\[Kappa])) + 
         Complex[0, -1] $CellContext`a^3 ($CellContext`m^3 (36 + 
             176 $CellContext`\[ScriptL] + 201 $CellContext`\[ScriptL]^2 + 
             70 $CellContext`\[ScriptL]^3 + 6 $CellContext`\[ScriptL]^4) (
             1 + $CellContext`\[Kappa]) + 
           4 $CellContext`m $CellContext`\[ScriptL] (4 + 
             15 $CellContext`\[ScriptL] + 13 $CellContext`\[ScriptL]^2 + 
             3 $CellContext`\[ScriptL]^3) (4 + 3 $CellContext`\[Kappa]))) 
        PolyGamma[
         0, 1 + Complex[
            0, 1] $CellContext`a ($CellContext`m/$CellContext`\[Kappa])] + 
       2 ($CellContext`a $CellContext`m + 
          Complex[0, -1] $CellContext`\[Kappa])^(-2) ($CellContext`a \
$CellContext`m + 
          Complex[0, -2] $CellContext`\[Kappa])^(-2) \
$CellContext`\[Kappa]^(-1) (
          Complex[0, 
             1] $CellContext`a $CellContext`m + $CellContext`\[ScriptL] \
$CellContext`\[Kappa])^(-2) (
          Complex[0, 
             1] $CellContext`a $CellContext`m + $CellContext`\[Kappa] + \
$CellContext`\[ScriptL] $CellContext`\[Kappa])^(-1) (
          Complex[0, 1] $CellContext`a $CellContext`m + (
            2 + $CellContext`\[ScriptL]) $CellContext`\[Kappa])^(-1) \
($CellContext`a^8 $CellContext`m^8 + 
         Complex[0, 
            4] $CellContext`a^9 $CellContext`m^9 (-2 + \
$CellContext`\[ScriptL]) ($CellContext`\[ScriptL]^(-2)/(
           1 + $CellContext`\[ScriptL])) + 
         16 (-1 + $CellContext`a^2)^4 $CellContext`\[ScriptL]^2 (2 + 
           3 $CellContext`\[ScriptL] + $CellContext`\[ScriptL]^2) + \
$CellContext`a^6 (-1 + $CellContext`a^2) $CellContext`m^6 (63 + 
           49 $CellContext`\[ScriptL] + 
           6 $CellContext`\[ScriptL]^2) + $CellContext`a^4 (-1 + \
$CellContext`a^2)^2 $CellContext`m^4 (192 + 471 $CellContext`\[ScriptL] + 
           278 $CellContext`\[ScriptL]^2 + 
           43 $CellContext`\[ScriptL]^3 + $CellContext`\[ScriptL]^4) + \
$CellContext`a^2 (-1 + $CellContext`a^2)^3 $CellContext`m^2 (32 + 
           296 $CellContext`\[ScriptL] + 500 $CellContext`\[ScriptL]^2 + 
           245 $CellContext`\[ScriptL]^3 + 31 $CellContext`\[ScriptL]^4) + 
         Complex[0, 
            2] $CellContext`a (-1 + $CellContext`a^2)^3 $CellContext`m (-1 + 
            2 $CellContext`\[ScriptL])^(-1) (1 + 
            2 $CellContext`\[ScriptL])^(-1) (3 + 
            2 $CellContext`\[ScriptL])^(-1) (264 + 
           1160 $CellContext`\[ScriptL] + 944 $CellContext`\[ScriptL]^2 - 
           673 $CellContext`\[ScriptL]^3 - 1439 $CellContext`\[ScriptL]^4 - 
           1350 $CellContext`\[ScriptL]^5 - 754 $CellContext`\[ScriptL]^6 - 
           152 $CellContext`\[ScriptL]^7 + 
           2 $CellContext`a^2 (-144 - 624 $CellContext`\[ScriptL] - 
             400 $CellContext`\[ScriptL]^2 + 621 $CellContext`\[ScriptL]^3 + 
             694 $CellContext`\[ScriptL]^4 + 254 $CellContext`\[ScriptL]^5 + 
             95 $CellContext`\[ScriptL]^6 + 24 $CellContext`\[ScriptL]^7)) + 
         Complex[0, 
            1] $CellContext`a^7 $CellContext`m^7 $CellContext`\[ScriptL]^(-2) \
(1 + $CellContext`\[ScriptL])^(-1) (-1 + 2 $CellContext`\[ScriptL])^(-1) (1 + 
            2 $CellContext`\[ScriptL])^(-1) (3 + 
            2 $CellContext`\[ScriptL])^(-1) (-792 - 
           492 $CellContext`\[ScriptL] + 3642 $CellContext`\[ScriptL]^2 + 
           3507 $CellContext`\[ScriptL]^3 - 572 $CellContext`\[ScriptL]^4 - 
           1221 $CellContext`\[ScriptL]^5 - 300 $CellContext`\[ScriptL]^6 - 
           32 $CellContext`\[ScriptL]^7 + $CellContext`a^2 (792 + 
             492 $CellContext`\[ScriptL] - 3636 $CellContext`\[ScriptL]^2 - 
             3497 $CellContext`\[ScriptL]^3 + 552 $CellContext`\[ScriptL]^4 + 
             1181 $CellContext`\[ScriptL]^5 + 284 $CellContext`\[ScriptL]^6 + 
             32 $CellContext`\[ScriptL]^7)) + 
         Complex[0, 
            1] $CellContext`a^5 (-1 + $CellContext`a^2) $CellContext`m^5 \
$CellContext`\[ScriptL]^(-2) (1 + $CellContext`\[ScriptL])^(-1) (-1 + 
            2 $CellContext`\[ScriptL])^(-1) (1 + 
            2 $CellContext`\[ScriptL])^(-1) (3 + 
            2 $CellContext`\[ScriptL])^(-1) (-1584 - 
           1776 $CellContext`\[ScriptL] + 10254 $CellContext`\[ScriptL]^2 + 
           21529 $CellContext`\[ScriptL]^3 + 6780 $CellContext`\[ScriptL]^4 - 
           9912 $CellContext`\[ScriptL]^5 - 8594 $CellContext`\[ScriptL]^6 - 
           2969 $CellContext`\[ScriptL]^7 - 556 $CellContext`\[ScriptL]^8 - 
           32 $CellContext`\[ScriptL]^9 + $CellContext`a^2 (1584 + 
             1776 $CellContext`\[ScriptL] - 10188 $CellContext`\[ScriptL]^2 - 
             21239 $CellContext`\[ScriptL]^3 - 6646 $CellContext`\[ScriptL]^4 + 
             8962 $CellContext`\[ScriptL]^5 + 7038 $CellContext`\[ScriptL]^6 + 
             2129 $CellContext`\[ScriptL]^7 + 412 $CellContext`\[ScriptL]^8 + 
             32 $CellContext`\[ScriptL]^9)) + 
         Complex[0, 
            1] $CellContext`a^3 (-1 + $CellContext`a^2)^2 $CellContext`m^3 \
$CellContext`\[ScriptL]^(-2) (1 + $CellContext`\[ScriptL])^(-1) (-1 + 
            2 $CellContext`\[ScriptL])^(-1) (1 + 
            2 $CellContext`\[ScriptL])^(-1) (3 + 
            2 $CellContext`\[ScriptL])^(-1) (-192 - 
           320 $CellContext`\[ScriptL] + 6172 $CellContext`\[ScriptL]^2 + 
           19242 $CellContext`\[ScriptL]^3 + 15566 $CellContext`\[ScriptL]^4 - 
           8087 $CellContext`\[ScriptL]^5 - 19978 $CellContext`\[ScriptL]^6 - 
           14203 $CellContext`\[ScriptL]^7 - 5814 $CellContext`\[ScriptL]^8 - 
           1246 $CellContext`\[ScriptL]^9 - 
           80 $CellContext`\[ScriptL]^10 + $CellContext`a^2 (192 + 
             320 $CellContext`\[ScriptL] - 6304 $CellContext`\[ScriptL]^2 - 
             19156 $CellContext`\[ScriptL]^3 - 
             13980 $CellContext`\[ScriptL]^4 + 9223 $CellContext`\[ScriptL]^5 + 
             16542 $CellContext`\[ScriptL]^6 + 8447 $CellContext`\[ScriptL]^7 + 
             2638 $CellContext`\[ScriptL]^8 + 590 $CellContext`\[ScriptL]^9 + 
             48 $CellContext`\[ScriptL]^10)) + (
           Complex[0, -1] $CellContext`a^7 $CellContext`m^7 (13 + 
             4 $CellContext`\[ScriptL]) + 
           Complex[0, -1] $CellContext`a^5 (-1 + $CellContext`a^2) \
$CellContext`m^5 (151 + 218 $CellContext`\[ScriptL] + 
             69 $CellContext`\[ScriptL]^2 + 4 $CellContext`\[ScriptL]^3) + 
           Complex[0, -2] $CellContext`a (-1 + $CellContext`a^2)^3 \
$CellContext`m $CellContext`\[ScriptL] (32 + 110 $CellContext`\[ScriptL] + 
             89 $CellContext`\[ScriptL]^2 + 19 $CellContext`\[ScriptL]^3) + 
           Complex[0, -1] $CellContext`a^3 (-1 + $CellContext`a^2)^2 \
$CellContext`m^3 (124 + 530 $CellContext`\[ScriptL] + 
             527 $CellContext`\[ScriptL]^2 + 154 $CellContext`\[ScriptL]^3 + 
             10 $CellContext`\[ScriptL]^4) + $CellContext`a^8 \
$CellContext`m^8 $CellContext`\[ScriptL]^(-2) (
              1 + $CellContext`\[ScriptL])^(-1) (-1 + 
              2 $CellContext`\[ScriptL])^(-1) (1 + 
              2 $CellContext`\[ScriptL])^(-1) (3 + 
              2 $CellContext`\[ScriptL])^(-1) (216 + 
             84 $CellContext`\[ScriptL] - 952 $CellContext`\[ScriptL]^2 - 
             497 $CellContext`\[ScriptL]^3 + 268 $CellContext`\[ScriptL]^4 + 
             133 $CellContext`\[ScriptL]^5 + 8 $CellContext`\[ScriptL]^6) + 
           4 (-1 + $CellContext`a^2)^3 $CellContext`\[ScriptL] (-1 + 
              2 $CellContext`\[ScriptL])^(-1) (1 + 
              2 $CellContext`\[ScriptL])^(-1) (3 + 
              2 $CellContext`\[ScriptL])^(-1) (2 + 
             3 $CellContext`\[ScriptL] + $CellContext`\[ScriptL]^2) (42 - 
             11 $CellContext`\[ScriptL] - 17 $CellContext`\[ScriptL]^2 - 
             17 $CellContext`\[ScriptL]^3 - 
             32 $CellContext`\[ScriptL]^4 + $CellContext`a^2 (-48 + 
               16 $CellContext`\[ScriptL] + 47 $CellContext`\[ScriptL]^2 - 
               3 $CellContext`\[ScriptL]^3 + 
               8 $CellContext`\[ScriptL]^4)) + $CellContext`a^6 \
$CellContext`m^6 $CellContext`\[ScriptL]^(-2) (
              1 + $CellContext`\[ScriptL])^(-1) (-1 + 
              2 $CellContext`\[ScriptL])^(-1) (1 + 
              2 $CellContext`\[ScriptL])^(-1) (3 + 
              2 $CellContext`\[ScriptL])^(-1) (-1512 - 
             1308 $CellContext`\[ScriptL] + 7708 $CellContext`\[ScriptL]^2 + 
             11527 $CellContext`\[ScriptL]^3 + 999 $CellContext`\[ScriptL]^4 - 
             4719 $CellContext`\[ScriptL]^5 - 2365 $CellContext`\[ScriptL]^6 - 
             502 $CellContext`\[ScriptL]^7 - 
             48 $CellContext`\[ScriptL]^8 + $CellContext`a^2 (1512 + 
               1308 $CellContext`\[ScriptL] - 7672 $CellContext`\[ScriptL]^2 - 
               11437 $CellContext`\[ScriptL]^3 - 
               1069 $CellContext`\[ScriptL]^4 + 
               4379 $CellContext`\[ScriptL]^5 + 
               2069 $CellContext`\[ScriptL]^6 + 422 $CellContext`\[ScriptL]^7 + 
               48 $CellContext`\[ScriptL]^8)) + $CellContext`a^2 (-1 + \
$CellContext`a^2)^2 $CellContext`m^2 (1 + $CellContext`\[ScriptL])^(-1) (-1 + 
              2 $CellContext`\[ScriptL])^(-1) (1 + 
              2 $CellContext`\[ScriptL])^(-1) (3 + 
              2 $CellContext`\[ScriptL])^(-1) (2640 + 
             9680 $CellContext`\[ScriptL] + 10604 $CellContext`\[ScriptL]^2 - 
             2078 $CellContext`\[ScriptL]^3 - 13003 $CellContext`\[ScriptL]^4 - 
             12587 $CellContext`\[ScriptL]^5 - 7011 $CellContext`\[ScriptL]^6 - 
             2177 $CellContext`\[ScriptL]^7 - 
             248 $CellContext`\[ScriptL]^8 + $CellContext`a^2 (-2784 - 
               9944 $CellContext`\[ScriptL] - 9588 $CellContext`\[ScriptL]^2 + 
               4474 $CellContext`\[ScriptL]^3 + 
               12341 $CellContext`\[ScriptL]^4 + 
               7581 $CellContext`\[ScriptL]^5 + 
               2655 $CellContext`\[ScriptL]^6 + 761 $CellContext`\[ScriptL]^7 + 
               104 $CellContext`\[ScriptL]^8)) + $CellContext`a^4 (-1 + \
$CellContext`a^2) $CellContext`m^4 $CellContext`\[ScriptL]^(-2) (
              1 + $CellContext`\[ScriptL])^(-1) (-1 + 
              2 $CellContext`\[ScriptL])^(-1) (1 + 
              2 $CellContext`\[ScriptL])^(-1) (3 + 
              2 $CellContext`\[ScriptL])^(-1) (-864 - 
             1200 $CellContext`\[ScriptL] + 9400 $CellContext`\[ScriptL]^2 + 
             25102 $CellContext`\[ScriptL]^3 + 
             13863 $CellContext`\[ScriptL]^4 - 
             12064 $CellContext`\[ScriptL]^5 - 
             17236 $CellContext`\[ScriptL]^6 - 8781 $CellContext`\[ScriptL]^7 - 
             2539 $CellContext`\[ScriptL]^8 - 333 $CellContext`\[ScriptL]^9 - 
             8 $CellContext`\[ScriptL]^10 + $CellContext`a^2 (864 + 
               1200 $CellContext`\[ScriptL] - 9400 $CellContext`\[ScriptL]^2 - 
               24718 $CellContext`\[ScriptL]^3 - 
               12917 $CellContext`\[ScriptL]^4 + 
               11336 $CellContext`\[ScriptL]^5 + 
               13726 $CellContext`\[ScriptL]^6 + 
               5577 $CellContext`\[ScriptL]^7 + 
               1443 $CellContext`\[ScriptL]^8 + 221 $CellContext`\[ScriptL]^9 + 
               8 $CellContext`\[ScriptL]^10))) $CellContext`\[Kappa]) \
($CellContext`\[Kappa] 
          Log[$CellContext`\[Kappa]] + (1 + $CellContext`\[Kappa]) 
          PolyGamma[
           0, 1 + Complex[
              0, 1] $CellContext`a ($CellContext`m/$CellContext`\[Kappa])] - 
         PolyGamma[
         0, $CellContext`\[ScriptL] + 
          Complex[0, 
             1] $CellContext`a ($CellContext`m/$CellContext`\[Kappa])]) + 
       2 $CellContext`\[Kappa]^(-2) ($CellContext`\[Kappa] 
           Log[$CellContext`\[Kappa]] + (1 + $CellContext`\[Kappa]) 
           PolyGamma[
            0, 1 + Complex[
               0, 1] $CellContext`a ($CellContext`m/$CellContext`\[Kappa])] - 
          PolyGamma[
          0, $CellContext`\[ScriptL] + 
           Complex[0, 
              1] $CellContext`a ($CellContext`m/$CellContext`\[Kappa])])^2 + 
       4 PolyGamma[
         1, $CellContext`\[ScriptL]] + (-1 + $CellContext`a^2)^(-1) (4 - 
         2 $CellContext`a^2 + 4 $CellContext`\[Kappa]) 
        PolyGamma[
         1, 1 + Complex[
            0, 1] $CellContext`a ($CellContext`m/$CellContext`\[Kappa])] - 
       2 (-1 + $CellContext`a^2)^(-1) 
       PolyGamma[
        1, $CellContext`\[ScriptL] + 
         Complex[0, 
            1] $CellContext`a ($CellContext`m/$CellContext`\[Kappa])])}, 2, 5,
      1],
    SelectWithContents->True,
    Selectable->False]}], ";"}]], "Input",
 CellChangeTimes->{{3.992511256947506*^9, 3.992511261368606*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"380356e8-fd02-476e-b6f1-e8603e9f1b42"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["B", "ref"], TraditionalForm]],
 FormatType->
  TraditionalForm,ExpressionUUID->"14b754fa-29d4-4b69-983e-ca9e490bab6e"]], \
"Subsection",
 CellChangeTimes->{{3.9925112694695387`*^9, 3.99251127090977*^9}, {
  3.992511466586481*^9, 
  3.9925114667889347`*^9}},ExpressionUUID->"ab177f47-a91f-43a2-9960-\
f3ca7e137e6b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Bref", "=", 
   InterpretationBox[
    DynamicModuleBox[{Typeset`open = False}, 
     TemplateBox[{"Expression", 
       StyleBox[
       "\"\\!\\(\\*SubscriptBox[\\(B\\), \\(ref\\)]\\) s=-2 generic \
\[ScriptL] generic m 2PS\"", "IconizedCustomName", StripOnInput -> False], 
       GridBox[{{
          RowBox[{
            TagBox["\"Head: \"", "IconizedLabel"], "\[InvisibleSpace]", 
            TagBox["Times", "IconizedItem"]}]}, {
          RowBox[{
            TagBox["\"Byte count: \"", "IconizedLabel"], "\[InvisibleSpace]", 
            
            TagBox["14728", "IconizedItem"]}]}}, 
        GridBoxAlignment -> {"Columns" -> {{Left}}}, DefaultBaseStyle -> 
        "Column", 
        GridBoxItemSize -> {
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}], 
       Dynamic[Typeset`open]},
      "IconizedObject"]],
    ($CellContext`\[Gamma] $CellContext`\[Sigma])^(
      3 - $CellContext`\[ScriptL]) 
    SeriesData[$CellContext`\[Gamma], 
      0, {-2^(1 - $CellContext`\[ScriptL]), 
       2^(1 - $CellContext`\[ScriptL]) ((-$CellContext`\[Sigma]) (-1 + 
          Complex[0, -4] $CellContext`a $CellContext`m \
$CellContext`\[ScriptL]^(-2) (1 + $CellContext`\[ScriptL])^(-2) + 
          4 $CellContext`\[ScriptL]^(-1) (
             1 + $CellContext`\[ScriptL])^(-1) $CellContext`\[Kappa] + 
          2 Log[2]) - 2 $CellContext`\[Sigma] Log[2 $CellContext`\[Sigma]]), 
       2^(1 - $CellContext`\[ScriptL]) ((-$CellContext`\[Sigma]^2) (
          Rational[1, 4] + 
          Complex[0, 
             4] $CellContext`a $CellContext`m $CellContext`\[ScriptL]^(-2) (
             1 + $CellContext`\[ScriptL])^(-2) (
            1 + $CellContext`\[ScriptL] + $CellContext`\[ScriptL]^2) + 
          8 $CellContext`\[ScriptL]^(-2) (1 + $CellContext`\[ScriptL])^(-2) (
            1 + 2 $CellContext`\[ScriptL] + 2 $CellContext`\[ScriptL]^2) + 
          Rational[-225, 4] (-1 + 2 $CellContext`\[ScriptL])^(-2) (3 + 
             2 $CellContext`\[ScriptL])^(-2) (-7 + 4 $CellContext`\[ScriptL] + 
            4 $CellContext`\[ScriptL]^2) + $CellContext`a^2 (Rational[1, 4] - 
            16 ($CellContext`\[ScriptL]^(-1)/(1 + $CellContext`\[ScriptL])) + 
            Rational[
              225, 4] (-1 + 2 $CellContext`\[ScriptL])^(-2) (3 + 
               2 $CellContext`\[ScriptL])^(-2) (-7 + 
              4 $CellContext`\[ScriptL] + 
              4 $CellContext`\[ScriptL]^2)) - $CellContext`a^2 \
$CellContext`m^2 (
           225 (-1 + 2 $CellContext`\[ScriptL])^(-2) (3 + 
              2 $CellContext`\[ScriptL])^(-2) (-7 + 4 $CellContext`\[ScriptL] + 
             4 $CellContext`\[ScriptL]^2) - 
           4 $CellContext`\[ScriptL]^(-4) (
             1 + $CellContext`\[ScriptL])^(-4) (-8 - 
            16 $CellContext`\[ScriptL] - 19 $CellContext`\[ScriptL]^2 + 
            8 $CellContext`\[ScriptL]^3 + 39 $CellContext`\[ScriptL]^4 + 
            42 $CellContext`\[ScriptL]^5 + 14 $CellContext`\[ScriptL]^6)) - 
          4 $CellContext`\[ScriptL]^(-1) (
            1 + $CellContext`\[ScriptL])^(-1) $CellContext`\[Kappa] + 
          Complex[0, 1] $CellContext`a $CellContext`m (
            225 ((-1 + 2 $CellContext`\[ScriptL])^(-1)/(3 + 
              2 $CellContext`\[ScriptL])) - 
            8 $CellContext`\[ScriptL]^(-3) (
              1 + $CellContext`\[ScriptL])^(-3) (4 + 
             6 $CellContext`\[ScriptL] + 13 $CellContext`\[ScriptL]^2 + 
             14 $CellContext`\[ScriptL]^3 + 
             7 $CellContext`\[ScriptL]^4)) $CellContext`\[Kappa] + (-2 + 
            Complex[0, -8] $CellContext`a $CellContext`m $CellContext`\
\[ScriptL]^(-2) (1 + $CellContext`\[ScriptL])^(-2) + 
            8 $CellContext`\[ScriptL]^(-1) (
               1 + $CellContext`\[ScriptL])^(-1) $CellContext`\[Kappa]) 
           Log[2] + 2 Log[2]^2) - $CellContext`\[Sigma]^2 (
         Complex[0, -8] $CellContext`a $CellContext`m \
$CellContext`\[ScriptL]^(-2) (1 + $CellContext`\[ScriptL])^(-2) - 
         2 (1 - 8 $CellContext`\[ScriptL]^(-1) (
            1 + $CellContext`\[ScriptL])^(-1) (1 + 
           2 $CellContext`\[ScriptL]) + (-1 + 
             2 $CellContext`\[ScriptL])^(-1) (1 + 
             2 $CellContext`\[ScriptL])^(-1) (3 + 
             2 $CellContext`\[ScriptL])^(-1) (-51 + 
            143 $CellContext`\[ScriptL] + 143 $CellContext`\[ScriptL]^2)) + 
         8 $CellContext`\[ScriptL]^(-1) (
            1 + $CellContext`\[ScriptL])^(-1) $CellContext`\[Kappa] + 
         4 Log[2]) Log[2 $CellContext`\[Sigma]] - 2 $CellContext`\[Sigma]^2 
        Log[2 $CellContext`\[Sigma]]^2)}, 0, 3, 1],
    SelectWithContents->True,
    Selectable->False]}], ";"}]], "Input",
 CellChangeTimes->{{3.9925115368000813`*^9, 3.992511546620082*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"5382631c-125c-4d17-8404-4c6fbdfb0309"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["B", "inc"], TraditionalForm]],
 FormatType->
  TraditionalForm,ExpressionUUID->"1ca1a94a-7097-470e-a0f6-ee6c9c0d35c7"]], \
"Subsection",
 CellChangeTimes->{{3.992511472397441*^9, 
  3.992511473695355*^9}},ExpressionUUID->"1863cd73-8ba0-43d5-a2fa-\
6394b9b868c9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Binc", "=", 
   InterpretationBox[
    DynamicModuleBox[{Typeset`open = False}, 
     TemplateBox[{"Expression", 
       StyleBox[
       "\"\\!\\(\\*SubscriptBox[\\(B\\), \\(inc\\)]\\) s=-2 generic \
\[ScriptL] generic m 2PS\"", "IconizedCustomName", StripOnInput -> False], 
       GridBox[{{
          RowBox[{
            TagBox["\"Head: \"", "IconizedLabel"], "\[InvisibleSpace]", 
            TagBox["Times", "IconizedItem"]}]}, {
          RowBox[{
            TagBox["\"Byte count: \"", "IconizedLabel"], "\[InvisibleSpace]", 
            
            TagBox["28352", "IconizedItem"]}]}}, 
        GridBoxAlignment -> {"Columns" -> {{Left}}}, DefaultBaseStyle -> 
        "Column", 
        GridBoxItemSize -> {
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}], 
       Dynamic[Typeset`open]},
      "IconizedObject"]],
    (Complex[
       0, -1] $CellContext`\[Gamma] $CellContext`\[Sigma])^(-$CellContext`\
\[ScriptL]) 
    SeriesData[$CellContext`\[Gamma], 0, {
      Complex[0, 1]^$CellContext`\[ScriptL] 
       2^(-3 - $CellContext`\[ScriptL]) (-1 + $CellContext`\[ScriptL]) \
$CellContext`\[ScriptL] (
        1 + $CellContext`\[ScriptL]) ((
         2 + $CellContext`\[ScriptL])/$CellContext`\[Sigma]), 
       Complex[0, 1]^$CellContext`\[ScriptL] 
       2^(-3 - $CellContext`\[ScriptL]) (-1 + $CellContext`\[ScriptL]) \
$CellContext`\[ScriptL] (1 + $CellContext`\[ScriptL]) (
        2 + $CellContext`\[ScriptL]) $CellContext`\[Sigma]^(-1) ((-2) \
$CellContext`\[Sigma] 
         Log[2 $CellContext`\[Sigma]] + $CellContext`\[Sigma] (
          Complex[0, 2] Pi + 
          Complex[0, 
             4] $CellContext`a $CellContext`m $CellContext`\[ScriptL]^(-2) (
             1 + $CellContext`\[ScriptL])^(-2) (-1 + $CellContext`\[ScriptL] + \
$CellContext`\[ScriptL]^2) + (-1 + $CellContext`\[ScriptL])^(-1) \
$CellContext`\[ScriptL]^(-1) (1 + $CellContext`\[ScriptL])^(-1) (
             2 + $CellContext`\[ScriptL])^(-1) (-4 - 
            14 $CellContext`\[ScriptL] - $CellContext`\[ScriptL]^2 + 
            6 $CellContext`\[ScriptL]^3 + $CellContext`\[ScriptL]^4) + 
          4 $CellContext`\[ScriptL]^(-1) (
             1 + $CellContext`\[ScriptL])^(-1) $CellContext`\[Kappa] - 2 
          Log[2] + 4 PolyGamma[0, $CellContext`\[ScriptL]])), 
       Complex[0, 1]^$CellContext`\[ScriptL] 
       2^(-3 - $CellContext`\[ScriptL]) (-1 + $CellContext`\[ScriptL]) \
$CellContext`\[ScriptL] (1 + $CellContext`\[ScriptL]) (
        2 + $CellContext`\[ScriptL]) $CellContext`\[Sigma]^(-1) (
        2 $CellContext`\[Sigma]^2 
         Log[2 $CellContext`\[Sigma]]^2 + $CellContext`\[Sigma]^2 
         Log[2 $CellContext`\[Sigma]] (-2 + Complex[0, -4] Pi + 
          Complex[0, -8] $CellContext`a $CellContext`m \
$CellContext`\[ScriptL]^(-2) (
             1 + $CellContext`\[ScriptL])^(-2) (-1 + $CellContext`\[ScriptL] + \
$CellContext`\[ScriptL]^2) - 
          2 (-1 + 2 $CellContext`\[ScriptL])^(-1) (1 + 
            2 $CellContext`\[ScriptL])^(-1) (3 + 
            2 $CellContext`\[ScriptL])^(-1) (-51 + 
           143 $CellContext`\[ScriptL] + 143 $CellContext`\[ScriptL]^2) + 
          24 (-1 + $CellContext`\[ScriptL])^(-1) $CellContext`\[ScriptL]^(-1) \
(1 + $CellContext`\[ScriptL])^(-1) (
             2 + $CellContext`\[ScriptL])^(-1) (-1 - $CellContext`\[ScriptL] + 
            2 $CellContext`\[ScriptL]^2 + $CellContext`\[ScriptL]^3) - 
          8 $CellContext`\[ScriptL]^(-1) (
            1 + $CellContext`\[ScriptL])^(-1) $CellContext`\[Kappa] + 
          4 Log[2] - 8 
          PolyGamma[0, $CellContext`\[ScriptL]]) + $CellContext`\[Sigma]^2 (
          Rational[1, 4] (1 + $CellContext`a^2) - 2 Pi^2 + 
          Rational[
            15, 4] (-1 + 2 $CellContext`\[ScriptL])^(-2) (3 + 
             2 $CellContext`\[ScriptL])^(-2) (105 - 153 $CellContext`a^2 - 
            60 $CellContext`\[ScriptL] + 
            124 $CellContext`a^2 $CellContext`\[ScriptL] - 
            60 $CellContext`\[ScriptL]^2 + 
            124 $CellContext`a^2 $CellContext`\[ScriptL]^2) + 
          4 (-1 + $CellContext`\[ScriptL])^(-1) $CellContext`\[ScriptL]^(-2) (
             1 + $CellContext`\[ScriptL])^(-2) (
             2 + $CellContext`\[ScriptL])^(-1) (4 - 9 $CellContext`\[ScriptL] + 
            16 $CellContext`a^2 $CellContext`\[ScriptL] - 
            12 $CellContext`\[ScriptL]^2 + 
            8 $CellContext`a^2 $CellContext`\[ScriptL]^2 + 
            3 $CellContext`\[ScriptL]^3 - 
            16 $CellContext`a^2 $CellContext`\[ScriptL]^3 + 
            7 $CellContext`\[ScriptL]^4 - 
            
            8 $CellContext`a^2 $CellContext`\[ScriptL]^4 + $CellContext`\
\[ScriptL]^5) + 
          Complex[0, 2] 
           Pi (1 + (-1 + 2 $CellContext`\[ScriptL])^(-1) (1 + 
               2 $CellContext`\[ScriptL])^(-1) (3 + 
               2 $CellContext`\[ScriptL])^(-1) (-51 + 
              143 $CellContext`\[ScriptL] + 143 $CellContext`\[ScriptL]^2) - 
            12 (-1 + $CellContext`\[ScriptL])^(-1) \
$CellContext`\[ScriptL]^(-1) (1 + $CellContext`\[ScriptL])^(-1) (
              2 + $CellContext`\[ScriptL])^(-1) (-1 - $CellContext`\[ScriptL] + 
             2 $CellContext`\[ScriptL]^2 + $CellContext`\[ScriptL]^3)) + \
$CellContext`m ((-8) $CellContext`a 
             Pi $CellContext`\[ScriptL]^(-2) (
               1 + $CellContext`\[ScriptL])^(-2) (-1 + \
$CellContext`\[ScriptL] + $CellContext`\[ScriptL]^2) + 
            Complex[0, 
               4] $CellContext`a (-1 + $CellContext`\[ScriptL])^(-1) \
$CellContext`\[ScriptL]^(-3) (1 + $CellContext`\[ScriptL])^(-3) (
               2 + $CellContext`\[ScriptL])^(-1) (-1 + \
$CellContext`\[ScriptL] + $CellContext`\[ScriptL]^2) (-4 - 
              14 $CellContext`\[ScriptL] - $CellContext`\[ScriptL]^2 + 
              6 $CellContext`\[ScriptL]^3 + $CellContext`\[ScriptL]^4)) - \
$CellContext`a^2 $CellContext`m^2 (
           15 (-1 + 2 $CellContext`\[ScriptL])^(-2) (3 + 
              2 $CellContext`\[ScriptL])^(-2) (-153 + 
             124 $CellContext`\[ScriptL] + 124 $CellContext`\[ScriptL]^2) - 
           4 $CellContext`\[ScriptL]^(-4) (
             1 + $CellContext`\[ScriptL])^(-4) (-8 - 
            8 $CellContext`\[ScriptL] - $CellContext`\[ScriptL]^2 + 
            43 $CellContext`\[ScriptL]^3 + 94 $CellContext`\[ScriptL]^4 + 
            87 $CellContext`\[ScriptL]^5 + 29 $CellContext`\[ScriptL]^6)) + (
            Complex[0, 8] 
             Pi ($CellContext`\[ScriptL]^(-1)/(1 + $CellContext`\[ScriptL])) + 
            4 (-1 + $CellContext`\[ScriptL])^(-1) \
$CellContext`\[ScriptL]^(-2) (1 + $CellContext`\[ScriptL])^(-2) (
               2 + $CellContext`\[ScriptL])^(-1) (-4 - 
              14 $CellContext`\[ScriptL] - $CellContext`\[ScriptL]^2 + 
              6 $CellContext`\[ScriptL]^3 + $CellContext`\[ScriptL]^4) + 
            Complex[0, 1] $CellContext`a $CellContext`m (
              225 ((-1 + 2 $CellContext`\[ScriptL])^(-1)/(3 + 
                2 $CellContext`\[ScriptL])) - 
              8 $CellContext`\[ScriptL]^(-3) (
                1 + $CellContext`\[ScriptL])^(-3) (4 + 
               4 $CellContext`\[ScriptL] + 11 $CellContext`\[ScriptL]^2 + 
               14 $CellContext`\[ScriptL]^3 + 
               7 $CellContext`\[ScriptL]^4))) $CellContext`\[Kappa] + 
          2 Log[2]^2 + 
          Log[2] (Complex[0, -4] Pi + 
            Complex[0, -8] $CellContext`a $CellContext`m $CellContext`\
\[ScriptL]^(-2) (
               1 + $CellContext`\[ScriptL])^(-2) (-1 + \
$CellContext`\[ScriptL] + $CellContext`\[ScriptL]^2) - 
            2 (-1 + $CellContext`\[ScriptL])^(-1) \
$CellContext`\[ScriptL]^(-1) (1 + $CellContext`\[ScriptL])^(-1) (
              2 + $CellContext`\[ScriptL])^(-1) (-4 - 
             14 $CellContext`\[ScriptL] - $CellContext`\[ScriptL]^2 + 
             6 $CellContext`\[ScriptL]^3 + $CellContext`\[ScriptL]^4) - 
            8 $CellContext`\[ScriptL]^(-1) (
              1 + $CellContext`\[ScriptL])^(-1) $CellContext`\[Kappa] - 8 
            PolyGamma[0, $CellContext`\[ScriptL]]) + (Complex[0, 8] Pi + 
            Complex[0, 
               16] $CellContext`a $CellContext`m $CellContext`\[ScriptL]^(-2) \
(1 + $CellContext`\[ScriptL])^(-2) (-1 + $CellContext`\[ScriptL] + \
$CellContext`\[ScriptL]^2) + 
            4 (-1 + $CellContext`\[ScriptL])^(-1) \
$CellContext`\[ScriptL]^(-1) (1 + $CellContext`\[ScriptL])^(-1) (
               2 + $CellContext`\[ScriptL])^(-1) (-4 - 
              14 $CellContext`\[ScriptL] - $CellContext`\[ScriptL]^2 + 
              6 $CellContext`\[ScriptL]^3 + $CellContext`\[ScriptL]^4) + 
            16 $CellContext`\[ScriptL]^(-1) (
               1 + $CellContext`\[ScriptL])^(-1) $CellContext`\[Kappa]) 
           PolyGamma[0, $CellContext`\[ScriptL]] + 
          8 PolyGamma[0, $CellContext`\[ScriptL]]^2))}, -1, 2, 1],
    SelectWithContents->True,
    Selectable->False]}], ";"}]], "Input",
 CellChangeTimes->{{3.9925115399355183`*^9, 3.99251154542691*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"6096d8c8-38c4-4daa-9696-ed89f1eb2b48"]
}, Open  ]],

Cell[CellGroupData[{

Cell["MST coefficients", "Subsection",
 CellChangeTimes->{{3.992511936172999*^9, 
  3.992511943990642*^9}},ExpressionUUID->"abaec0a2-95ac-41d5-b83f-\
a279530bda41"],

Cell["These expression is valid only for \[ScriptL] >= 6. ", "Text",
 CellChangeTimes->{{3.992512002112871*^9, 
  3.992512079051381*^9}},ExpressionUUID->"ee53218c-3b19-4bc1-8a76-\
9050d2a0c52e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"mstCoeffs", "=", 
   InterpretationBox[
    DynamicModuleBox[{Typeset`open = False}, 
     TemplateBox[{"Association", 
       StyleBox[
       "\"MST coefficients \[Nu] and \\!\\(\\*SubsuperscriptBox[\\(a\\), \\(n\
\\), \\(\[Nu]\\)]\\) up to 6PS\"", "IconizedCustomName", StripOnInput -> 
        False], 
       GridBox[{{
          RowBox[{
            TagBox["\"Head: \"", "IconizedLabel"], "\[InvisibleSpace]", 
            TagBox["Association", "IconizedItem"]}]}, {
          RowBox[{
            TagBox["\"Length: \"", "IconizedLabel"], "\[InvisibleSpace]", 
            TagBox["22", "IconizedItem"]}]}, {
          RowBox[{
            TagBox["\"Byte count: \"", "IconizedLabel"], "\[InvisibleSpace]", 
            
            TagBox["1577408", "IconizedItem"]}]}}, 
        GridBoxAlignment -> {"Columns" -> {{Left}}}, DefaultBaseStyle -> 
        "Column", 
        GridBoxItemSize -> {
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}], 
       Dynamic[Typeset`open]},
      "IconizedObject"]],
    <|$CellContext`\[Nu]MST -> 
     SeriesData[$CellContext`\[Gamma], 
       0, {$CellContext`\[ScriptL], 
        0, (-2) $CellContext`\[ScriptL]^(-1) (
          1 + $CellContext`\[ScriptL])^(-1) (-1 + 
          2 $CellContext`\[ScriptL])^(-1) (1 + 
          2 $CellContext`\[ScriptL])^(-1) (3 + 
          2 $CellContext`\[ScriptL])^(-1) (24 + 13 $CellContext`\[ScriptL] + 
         28 $CellContext`\[ScriptL]^2 + 30 $CellContext`\[ScriptL]^3 + 
         15 $CellContext`\[ScriptL]^4) $CellContext`\[Omega]^2, 
        8 $CellContext`a (-1 + $CellContext`\[ScriptL])^(-1) $CellContext`\
\[ScriptL]^(-2) (1 + $CellContext`\[ScriptL])^(-2) (
          2 + $CellContext`\[ScriptL])^(-1) (-1 + 
          2 $CellContext`\[ScriptL])^(-1) (1 + 
          2 $CellContext`\[ScriptL])^(-1) (3 + 
          2 $CellContext`\[ScriptL])^(-1) (108 + 18 $CellContext`\[ScriptL] + 
         17 $CellContext`\[ScriptL]^2 + 3 $CellContext`\[ScriptL]^3 + 
         14 $CellContext`\[ScriptL]^4 + 15 $CellContext`\[ScriptL]^5 + 
         5 $CellContext`\[ScriptL]^6) $CellContext`m $CellContext`\[Omega]^3, 
        16 (Rational[-1, 
            8] (-1 + $CellContext`\[ScriptL])^(-1) \
$CellContext`\[ScriptL]^(-3) (1 + $CellContext`\[ScriptL])^(-3) (
            2 + $CellContext`\[ScriptL])^(-1) (-3 + 
            2 $CellContext`\[ScriptL])^(-1) (-1 + 
            2 $CellContext`\[ScriptL])^(-3) (1 + 
            2 $CellContext`\[ScriptL])^(-3) (3 + 
            2 $CellContext`\[ScriptL])^(-3) (5 + 
            2 $CellContext`\[ScriptL])^(-1) (-51840 - 
           102816 $CellContext`\[ScriptL] + 850608 $CellContext`\[ScriptL]^2 + 
           1855326 $CellContext`\[ScriptL]^3 + 
           675625 $CellContext`\[ScriptL]^4 - 
           733273 $CellContext`\[ScriptL]^5 - 
           1217380 $CellContext`\[ScriptL]^6 - 
           1397512 $CellContext`\[ScriptL]^7 - 
           1355518 $CellContext`\[ScriptL]^8 - 
           1520455 $CellContext`\[ScriptL]^9 - 
           1678310 $CellContext`\[ScriptL]^10 - 
           1096830 $CellContext`\[ScriptL]^11 + 
           8295 $CellContext`\[ScriptL]^12 + 
           605640 $CellContext`\[ScriptL]^13 + 
           456120 $CellContext`\[ScriptL]^14 + 
           147840 $CellContext`\[ScriptL]^15 + 
           18480 $CellContext`\[ScriptL]^16) + 
         Rational[
           1, 4] $CellContext`a^2 (-1 + $CellContext`\[ScriptL])^(-1) \
$CellContext`\[ScriptL]^(-4) (1 + $CellContext`\[ScriptL])^(-4) (
            2 + $CellContext`\[ScriptL])^(-1) (-3 + 
            2 $CellContext`\[ScriptL])^(-1) (-1 + 
            2 $CellContext`\[ScriptL])^(-2) (1 + 
            2 $CellContext`\[ScriptL])^(-1) (3 + 
            2 $CellContext`\[ScriptL])^(-2) (5 + 
            2 $CellContext`\[ScriptL])^(-1) ((-38880) \
$CellContext`\[ScriptL]^2 - 70632 $CellContext`\[ScriptL]^3 - 
           15732 $CellContext`\[ScriptL]^4 + 26790 $CellContext`\[ScriptL]^5 + 
           9680 $CellContext`\[ScriptL]^6 - 8071 $CellContext`\[ScriptL]^7 - 
           11011 $CellContext`\[ScriptL]^8 - 2525 $CellContext`\[ScriptL]^9 + 
           3895 $CellContext`\[ScriptL]^10 + 3583 $CellContext`\[ScriptL]^11 + 
           1583 $CellContext`\[ScriptL]^12 + 455 $CellContext`\[ScriptL]^13 + 
           65 $CellContext`\[ScriptL]^14 + 38880 $CellContext`m^2 + 
           99792 $CellContext`\[ScriptL] $CellContext`m^2 + 
           25776 $CellContext`\[ScriptL]^2 $CellContext`m^2 - 
           143448 $CellContext`\[ScriptL]^3 $CellContext`m^2 - 
           58542 $CellContext`\[ScriptL]^4 $CellContext`m^2 + 
           20943 $CellContext`\[ScriptL]^5 $CellContext`m^2 + 
           16176 $CellContext`\[ScriptL]^6 $CellContext`m^2 + 
           8388 $CellContext`\[ScriptL]^7 $CellContext`m^2 + 
           927 $CellContext`\[ScriptL]^8 $CellContext`m^2 - 
           3585 $CellContext`\[ScriptL]^9 $CellContext`m^2 - 
           3522 $CellContext`\[ScriptL]^10 $CellContext`m^2 - 
           1530 $CellContext`\[ScriptL]^11 $CellContext`m^2 - 
           255 $CellContext`\[ScriptL]^12 $CellContext`m^2)) $CellContext`\
\[Omega]^4, 
        32 (Rational[
           3, 2] $CellContext`a (-1 + $CellContext`\[ScriptL])^(-2) \
$CellContext`\[ScriptL]^(-4) (1 + $CellContext`\[ScriptL])^(-4) (
            2 + $CellContext`\[ScriptL])^(-2) (-3 + 
            2 $CellContext`\[ScriptL])^(-1) (-1 + 
            2 $CellContext`\[ScriptL])^(-3) (1 + 
            2 $CellContext`\[ScriptL])^(-3) (3 + 
            2 $CellContext`\[ScriptL])^(-3) (5 + 
            2 $CellContext`\[ScriptL])^(-1) (-77760 - 
           125064 $CellContext`\[ScriptL] + 1325556 $CellContext`\[ScriptL]^2 + 
           2250966 $CellContext`\[ScriptL]^3 - 
           645252 $CellContext`\[ScriptL]^4 - 
           2573647 $CellContext`\[ScriptL]^5 - 
           1755835 $CellContext`\[ScriptL]^6 - 
           1120919 $CellContext`\[ScriptL]^7 - 
           788855 $CellContext`\[ScriptL]^8 - 
           378414 $CellContext`\[ScriptL]^9 - 
           89688 $CellContext`\[ScriptL]^10 - 
           138479 $CellContext`\[ScriptL]^11 - 
           302465 $CellContext`\[ScriptL]^12 - 
           186739 $CellContext`\[ScriptL]^13 + 
           93611 $CellContext`\[ScriptL]^14 + 
           198912 $CellContext`\[ScriptL]^15 + 
           119112 $CellContext`\[ScriptL]^16 + 
           33264 $CellContext`\[ScriptL]^17 + 
           3696 $CellContext`\[ScriptL]^18) $CellContext`m + 
         Rational[-1, 
            2] $CellContext`a^3 (-1 + $CellContext`\[ScriptL])^(-2) \
$CellContext`\[ScriptL]^(-6) (1 + $CellContext`\[ScriptL])^(-6) (
            2 + $CellContext`\[ScriptL])^(-2) (-3 + 
            2 $CellContext`\[ScriptL])^(-1) (-1 + 
            2 $CellContext`\[ScriptL])^(-2) (1 + 
            2 $CellContext`\[ScriptL])^(-1) (3 + 
            2 $CellContext`\[ScriptL])^(-2) (5 + 
            2 $CellContext`\[ScriptL])^(-1) $CellContext`m ((-155520) \
$CellContext`\[ScriptL]^2 - 632448 $CellContext`\[ScriptL]^3 - 
           943236 $CellContext`\[ScriptL]^4 - 
           277626 $CellContext`\[ScriptL]^5 + 
           635479 $CellContext`\[ScriptL]^6 + 
           483070 $CellContext`\[ScriptL]^7 - 83405 $CellContext`\[ScriptL]^8 - 
           168943 $CellContext`\[ScriptL]^9 - 
           46828 $CellContext`\[ScriptL]^10 + 
           19574 $CellContext`\[ScriptL]^11 + 
           28777 $CellContext`\[ScriptL]^12 + 
           17038 $CellContext`\[ScriptL]^13 + 8422 $CellContext`\[ScriptL]^14 + 
           4476 $CellContext`\[ScriptL]^15 + 1860 $CellContext`\[ScriptL]^16 + 
           459 $CellContext`\[ScriptL]^17 + 51 $CellContext`\[ScriptL]^18 + 
           155520 $CellContext`m^2 + 
           632448 $CellContext`\[ScriptL] $CellContext`m^2 + 
           974016 $CellContext`\[ScriptL]^2 $CellContext`m^2 + 
           298848 $CellContext`\[ScriptL]^3 $CellContext`m^2 - 
           714228 $CellContext`\[ScriptL]^4 $CellContext`m^2 - 
           764718 $CellContext`\[ScriptL]^5 $CellContext`m^2 + 
           195365 $CellContext`\[ScriptL]^6 $CellContext`m^2 + 
           374342 $CellContext`\[ScriptL]^7 $CellContext`m^2 + 
           64388 $CellContext`\[ScriptL]^8 $CellContext`m^2 - 
           42290 $CellContext`\[ScriptL]^9 $CellContext`m^2 - 
           32141 $CellContext`\[ScriptL]^10 $CellContext`m^2 - 
           15830 $CellContext`\[ScriptL]^11 $CellContext`m^2 - 
           7795 $CellContext`\[ScriptL]^12 $CellContext`m^2 - 
           5320 $CellContext`\[ScriptL]^13 $CellContext`m^2 - 
           2860 $CellContext`\[ScriptL]^14 $CellContext`m^2 - 
           840 $CellContext`\[ScriptL]^15 $CellContext`m^2 - 
           105 $CellContext`\[ScriptL]^16 $CellContext`m^2)) $CellContext`\
\[Omega]^5, 
        64 (Rational[-1, 
            16] (-1 + $CellContext`\[ScriptL])^(-2) \
$CellContext`\[ScriptL]^(-5) (1 + $CellContext`\[ScriptL])^(-5) (
            2 + $CellContext`\[ScriptL])^(-2) (-5 + 
            2 $CellContext`\[ScriptL])^(-1) (-3 + 
            2 $CellContext`\[ScriptL])^(-2) (-1 + 
            2 $CellContext`\[ScriptL])^(-5) (1 + 
            2 $CellContext`\[ScriptL])^(-5) (3 + 
            2 $CellContext`\[ScriptL])^(-5) (5 + 
            2 $CellContext`\[ScriptL])^(-2) (7 + 
            2 $CellContext`\[ScriptL])^(-1) (-3919104000 - 
           12975033600 $CellContext`\[ScriptL] + 
           69152667840 $CellContext`\[ScriptL]^2 + 
           276057468576 $CellContext`\[ScriptL]^3 - 
           595527565392 $CellContext`\[ScriptL]^4 - 
           3036767042412 $CellContext`\[ScriptL]^5 - 
           2535956468604 $CellContext`\[ScriptL]^6 + 
           2930850757357 $CellContext`\[ScriptL]^7 + 
           6222948337606 $CellContext`\[ScriptL]^8 + 
           3813852229717 $CellContext`\[ScriptL]^9 + 
           345064441861 $CellContext`\[ScriptL]^10 - 
           1750882207589 $CellContext`\[ScriptL]^11 - 
           3214558957703 $CellContext`\[ScriptL]^12 - 
           3984546031837 $CellContext`\[ScriptL]^13 - 
           3680916388051 $CellContext`\[ScriptL]^14 - 
           2756712215600 $CellContext`\[ScriptL]^15 - 
           2216596603241 $CellContext`\[ScriptL]^16 - 
           2130563709104 $CellContext`\[ScriptL]^17 - 
           1215830743322 $CellContext`\[ScriptL]^18 + 
           938280719684 $CellContext`\[ScriptL]^19 + 
           2569889990822 $CellContext`\[ScriptL]^20 + 
           2143419358696 $CellContext`\[ScriptL]^21 + 
           527411908408 $CellContext`\[ScriptL]^22 - 
           509720642816 $CellContext`\[ScriptL]^23 - 
           525016804928 $CellContext`\[ScriptL]^24 - 
           187730326784 $CellContext`\[ScriptL]^25 - 
           1170321152 $CellContext`\[ScriptL]^26 + 
           24173140992 $CellContext`\[ScriptL]^27 + 
           9306705408 $CellContext`\[ScriptL]^28 + 
           1568286720 $CellContext`\[ScriptL]^29 + 
           104552448 $CellContext`\[ScriptL]^30) + 
         Rational[
           3, 8] $CellContext`a^2 (-1 + $CellContext`\[ScriptL])^(-3) \
$CellContext`\[ScriptL]^(-6) (1 + $CellContext`\[ScriptL])^(-6) (
            2 + $CellContext`\[ScriptL])^(-3) (-5 + 
            2 $CellContext`\[ScriptL])^(-1) (-3 + 
            2 $CellContext`\[ScriptL])^(-2) (-1 + 
            2 $CellContext`\[ScriptL])^(-4) (1 + 
            2 $CellContext`\[ScriptL])^(-3) (3 + 
            2 $CellContext`\[ScriptL])^(-4) (5 + 
            2 $CellContext`\[ScriptL])^(-2) (7 + 
            2 $CellContext`\[ScriptL])^(-1) (
           1959552000 $CellContext`\[ScriptL]^2 + 
           5181148800 $CellContext`\[ScriptL]^3 - 
           33272169120 $CellContext`\[ScriptL]^4 - 
           99760072608 $CellContext`\[ScriptL]^5 + 
           6771709728 $CellContext`\[ScriptL]^6 + 
           234677766828 $CellContext`\[ScriptL]^7 + 
           166015030032 $CellContext`\[ScriptL]^8 - 
           123268000672 $CellContext`\[ScriptL]^9 - 
           172618593304 $CellContext`\[ScriptL]^10 - 
           29938560157 $CellContext`\[ScriptL]^11 + 
           23409661787 $CellContext`\[ScriptL]^12 + 
           5282851733 $CellContext`\[ScriptL]^13 + 
           12502907099 $CellContext`\[ScriptL]^14 + 
           20939120654 $CellContext`\[ScriptL]^15 - 
           1948240516 $CellContext`\[ScriptL]^16 - 
           24948173554 $CellContext`\[ScriptL]^17 - 
           15868486006 $CellContext`\[ScriptL]^18 + 
           7673182427 $CellContext`\[ScriptL]^19 + 
           15549365207 $CellContext`\[ScriptL]^20 + 
           7398936677 $CellContext`\[ScriptL]^21 - 
           973505797 $CellContext`\[ScriptL]^22 - 
           2960762968 $CellContext`\[ScriptL]^23 - 
           1618504894 $CellContext`\[ScriptL]^24 - 
           356288296 $CellContext`\[ScriptL]^25 + 
           66367448 $CellContext`\[ScriptL]^26 + 
           74859456 $CellContext`\[ScriptL]^27 + 
           24640224 $CellContext`\[ScriptL]^28 + 
           3991680 $CellContext`\[ScriptL]^29 + 
           266112 $CellContext`\[ScriptL]^30 - 1959552000 $CellContext`m^2 - 
           8855308800 $CellContext`\[ScriptL] $CellContext`m^2 + 
           30405741120 $CellContext`\[ScriptL]^2 $CellContext`m^2 + 
           180299344608 $CellContext`\[ScriptL]^3 $CellContext`m^2 + 
           63517641552 $CellContext`\[ScriptL]^4 $CellContext`m^2 - 
           608148354312 $CellContext`\[ScriptL]^5 $CellContext`m^2 - 
           590999850588 $CellContext`\[ScriptL]^6 $CellContext`m^2 + 
           627484519656 $CellContext`\[ScriptL]^7 $CellContext`m^2 + 
           963476017314 $CellContext`\[ScriptL]^8 $CellContext`m^2 - 
           27462158729 $CellContext`\[ScriptL]^9 $CellContext`m^2 - 
           487591272476 $CellContext`\[ScriptL]^10 $CellContext`m^2 - 
           162022695896 $CellContext`\[ScriptL]^11 $CellContext`m^2 + 
           47090037031 $CellContext`\[ScriptL]^12 $CellContext`m^2 + 
           17905057984 $CellContext`\[ScriptL]^13 $CellContext`m^2 - 
           12843622274 $CellContext`\[ScriptL]^14 $CellContext`m^2 + 
           1637373052 $CellContext`\[ScriptL]^15 $CellContext`m^2 + 
           22561396528 $CellContext`\[ScriptL]^16 $CellContext`m^2 + 
           19843135627 $CellContext`\[ScriptL]^17 $CellContext`m^2 - 
           3232775912 $CellContext`\[ScriptL]^18 $CellContext`m^2 - 
           17591171060 $CellContext`\[ScriptL]^19 $CellContext`m^2 - 
           10933284185 $CellContext`\[ScriptL]^20 $CellContext`m^2 + 
           1272957070 $CellContext`\[ScriptL]^21 $CellContext`m^2 + 
           5083655290 $CellContext`\[ScriptL]^22 $CellContext`m^2 + 
           2608275040 $CellContext`\[ScriptL]^23 $CellContext`m^2 + 
           288469720 $CellContext`\[ScriptL]^24 $CellContext`m^2 - 
           249310880 $CellContext`\[ScriptL]^25 $CellContext`m^2 - 
           121630880 $CellContext`\[ScriptL]^26 $CellContext`m^2 - 
           22767360 $CellContext`\[ScriptL]^27 $CellContext`m^2 - 
           1626240 $CellContext`\[ScriptL]^28 $CellContext`m^2) + 
         Rational[-1, 
            16] $CellContext`a^4 (-1 + $CellContext`\[ScriptL])^(-2) \
$CellContext`\[ScriptL]^(-8) (1 + $CellContext`\[ScriptL])^(-8) (
            2 + $CellContext`\[ScriptL])^(-2) (-5 + 
            2 $CellContext`\[ScriptL])^(-1) (-3 + 
            2 $CellContext`\[ScriptL])^(-2) (-1 + 
            2 $CellContext`\[ScriptL])^(-4) (1 + 
            2 $CellContext`\[ScriptL])^(-1) (3 + 
            2 $CellContext`\[ScriptL])^(-4) (5 + 
            2 $CellContext`\[ScriptL])^(-2) (7 + 
            2 $CellContext`\[ScriptL])^(-1) (
           5878656000 $CellContext`\[ScriptL]^4 + 
           17747942400 $CellContext`\[ScriptL]^5 - 
           11900856960 $CellContext`\[ScriptL]^6 - 
           122780550384 $CellContext`\[ScriptL]^7 - 
           185089650480 $CellContext`\[ScriptL]^8 - 
           9578806704 $CellContext`\[ScriptL]^9 + 
           251872499910 $CellContext`\[ScriptL]^10 + 
           226157138634 $CellContext`\[ScriptL]^11 - 
           38875384653 $CellContext`\[ScriptL]^12 - 
           151432914534 $CellContext`\[ScriptL]^13 - 
           44067034932 $CellContext`\[ScriptL]^14 + 
           46560027552 $CellContext`\[ScriptL]^15 + 
           33118459437 $CellContext`\[ScriptL]^16 - 
           2893573464 $CellContext`\[ScriptL]^17 - 
           11373208662 $CellContext`\[ScriptL]^18 - 
           4250980086 $CellContext`\[ScriptL]^19 + 
           659193501 $CellContext`\[ScriptL]^20 + 
           726880506 $CellContext`\[ScriptL]^21 - 
           162090672 $CellContext`\[ScriptL]^22 - 
           271366116 $CellContext`\[ScriptL]^23 - 
           74485533 $CellContext`\[ScriptL]^24 + 
           11950068 $CellContext`\[ScriptL]^25 + 
           13084788 $CellContext`\[ScriptL]^26 + 
           4145568 $CellContext`\[ScriptL]^27 + 
           811152 $CellContext`\[ScriptL]^28 + 
           106560 $CellContext`\[ScriptL]^29 + 
           7104 $CellContext`\[ScriptL]^30 - 
           35271936000 $CellContext`\[ScriptL]^2 $CellContext`m^2 - 
           106487654400 $CellContext`\[ScriptL]^3 $CellContext`m^2 + 
           63811877760 $CellContext`\[ScriptL]^4 $CellContext`m^2 + 
           716881912704 $CellContext`\[ScriptL]^5 $CellContext`m^2 + 
           967788652320 $CellContext`\[ScriptL]^6 $CellContext`m^2 - 
           404455708800 $CellContext`\[ScriptL]^7 $CellContext`m^2 - 
           2251864142160 $CellContext`\[ScriptL]^8 $CellContext`m^2 - 
           1887000067032 $CellContext`\[ScriptL]^9 $CellContext`m^2 + 
           506010563388 $CellContext`\[ScriptL]^10 $CellContext`m^2 + 
           1670035025680 $CellContext`\[ScriptL]^11 $CellContext`m^2 + 
           552864571420 $CellContext`\[ScriptL]^12 $CellContext`m^2 - 
           542711053912 $CellContext`\[ScriptL]^13 $CellContext`m^2 - 
           408747910112 $CellContext`\[ScriptL]^14 $CellContext`m^2 + 
           24781835360 $CellContext`\[ScriptL]^15 $CellContext`m^2 + 
           117218406760 $CellContext`\[ScriptL]^16 $CellContext`m^2 + 
           45246044728 $CellContext`\[ScriptL]^17 $CellContext`m^2 + 
           889159068 $CellContext`\[ScriptL]^18 $CellContext`m^2 - 
           4934736240 $CellContext`\[ScriptL]^19 $CellContext`m^2 - 
           894378260 $CellContext`\[ScriptL]^20 $CellContext`m^2 + 
           893613688 $CellContext`\[ScriptL]^21 $CellContext`m^2 + 
           543482408 $CellContext`\[ScriptL]^22 $CellContext`m^2 + 
           75091840 $CellContext`\[ScriptL]^23 $CellContext`m^2 - 
           48640480 $CellContext`\[ScriptL]^24 $CellContext`m^2 - 
           33303296 $CellContext`\[ScriptL]^25 $CellContext`m^2 - 
           10303232 $CellContext`\[ScriptL]^26 $CellContext`m^2 - 
           1720320 $CellContext`\[ScriptL]^27 $CellContext`m^2 - 
           122880 $CellContext`\[ScriptL]^28 $CellContext`m^2 + 
           29393280000 $CellContext`m^4 + 
           88739712000 $CellContext`\[ScriptL] $CellContext`m^4 - 
           51911020800 $CellContext`\[ScriptL]^2 $CellContext`m^4 - 
           593580856320 $CellContext`\[ScriptL]^3 $CellContext`m^4 - 
           780445808640 $CellContext`\[ScriptL]^4 $CellContext`m^4 + 
           395608771584 $CellContext`\[ScriptL]^5 $CellContext`m^4 + 
           2020836224640 $CellContext`\[ScriptL]^6 $CellContext`m^4 + 
           1664812633008 $CellContext`\[ScriptL]^7 $CellContext`m^4 - 
           426707780340 $CellContext`\[ScriptL]^8 $CellContext`m^4 - 
           1553671022028 $CellContext`\[ScriptL]^9 $CellContext`m^4 - 
           634174008987 $CellContext`\[ScriptL]^10 $CellContext`m^4 + 
           540908499734 $CellContext`\[ScriptL]^11 $CellContext`m^4 + 
           489059948489 $CellContext`\[ScriptL]^12 $CellContext`m^4 - 
           26999797388 $CellContext`\[ScriptL]^13 $CellContext`m^4 - 
           148157238298 $CellContext`\[ScriptL]^14 $CellContext`m^4 - 
           48062341532 $CellContext`\[ScriptL]^15 $CellContext`m^4 + 
           3718578902 $CellContext`\[ScriptL]^16 $CellContext`m^4 + 
           5883793124 $CellContext`\[ScriptL]^17 $CellContext`m^4 + 
           1265053257 $CellContext`\[ScriptL]^18 $CellContext`m^4 - 
           513766650 $CellContext`\[ScriptL]^19 $CellContext`m^4 - 
           499219291 $CellContext`\[ScriptL]^20 $CellContext`m^4 - 
           144721852 $CellContext`\[ScriptL]^21 $CellContext`m^4 + 
           17015788 $CellContext`\[ScriptL]^22 $CellContext`m^4 + 
           30875840 $CellContext`\[ScriptL]^23 $CellContext`m^4 + 
           12158320 $CellContext`\[ScriptL]^24 $CellContext`m^4 + 
           2300480 $CellContext`\[ScriptL]^25 $CellContext`m^4 + 
           176960 $CellContext`\[ScriptL]^26 $CellContext`m^4)) $CellContext`\
\[Omega]^6}, 0, 7, 1], $CellContext`aMST[-10] -> 
     SeriesData[$CellContext`\[Gamma], 0, {}, 7, 7, 1], $CellContext`aMST[-9] -> 
     SeriesData[$CellContext`\[Gamma], 0, {}, 7, 7, 1], $CellContext`aMST[-8] -> 
     SeriesData[$CellContext`\[Gamma], 0, {}, 7, 7, 1], $CellContext`aMST[-7] -> 
     SeriesData[$CellContext`\[Gamma], 0, {}, 7, 7, 1], $CellContext`aMST[-6] -> 
     SeriesData[$CellContext`\[Gamma], 0, {
       Rational[
         1, 90] (-1 + $CellContext`\[ScriptL])^(-2) \
$CellContext`\[ScriptL]^(-2) (-9 + 2 $CellContext`\[ScriptL])^(-1) (-7 + 
          2 $CellContext`\[ScriptL])^(-1) (-5 + 
          2 $CellContext`\[ScriptL])^(-2) (-3 + 
          2 $CellContext`\[ScriptL])^(-2) (-1 + 
          2 $CellContext`\[ScriptL])^(-2) (1 + 
          2 $CellContext`\[ScriptL])^(-1) (42 - 
          13 $CellContext`\[ScriptL] + $CellContext`\[ScriptL]^2)^2 (-60 + 
         47 $CellContext`\[ScriptL] - 
         12 $CellContext`\[ScriptL]^2 + $CellContext`\[ScriptL]^3) (
         120 $CellContext`\[ScriptL] - 
         360 $CellContext`a^2 $CellContext`\[ScriptL] + 
         360 $CellContext`a^4 $CellContext`\[ScriptL] - 
         120 $CellContext`a^6 $CellContext`\[ScriptL] - 
         274 $CellContext`\[ScriptL]^2 + 
         822 $CellContext`a^2 $CellContext`\[ScriptL]^2 - 
         822 $CellContext`a^4 $CellContext`\[ScriptL]^2 + 
         274 $CellContext`a^6 $CellContext`\[ScriptL]^2 + 
         225 $CellContext`\[ScriptL]^3 - 
         675 $CellContext`a^2 $CellContext`\[ScriptL]^3 + 
         675 $CellContext`a^4 $CellContext`\[ScriptL]^3 - 
         225 $CellContext`a^6 $CellContext`\[ScriptL]^3 - 
         85 $CellContext`\[ScriptL]^4 + 
         255 $CellContext`a^2 $CellContext`\[ScriptL]^4 - 
         255 $CellContext`a^4 $CellContext`\[ScriptL]^4 + 
         85 $CellContext`a^6 $CellContext`\[ScriptL]^4 + 
         15 $CellContext`\[ScriptL]^5 - 
         45 $CellContext`a^2 $CellContext`\[ScriptL]^5 + 
         45 $CellContext`a^4 $CellContext`\[ScriptL]^5 - 
         15 $CellContext`a^6 $CellContext`\[ScriptL]^5 - $CellContext`\
\[ScriptL]^6 + 3 $CellContext`a^2 $CellContext`\[ScriptL]^6 - 
         3 $CellContext`a^4 $CellContext`\[ScriptL]^6 + $CellContext`a^6 \
$CellContext`\[ScriptL]^6 + 274 $CellContext`a^2 $CellContext`m^2 - 
         548 $CellContext`a^4 $CellContext`m^2 + 
         274 $CellContext`a^6 $CellContext`m^2 - 
         675 $CellContext`a^2 $CellContext`\[ScriptL] $CellContext`m^2 + 
         1350 $CellContext`a^4 $CellContext`\[ScriptL] $CellContext`m^2 - 
         675 $CellContext`a^6 $CellContext`\[ScriptL] $CellContext`m^2 + 
         510 $CellContext`a^2 $CellContext`\[ScriptL]^2 $CellContext`m^2 - 
         1020 $CellContext`a^4 $CellContext`\[ScriptL]^2 $CellContext`m^2 + 
         510 $CellContext`a^6 $CellContext`\[ScriptL]^2 $CellContext`m^2 - 
         150 $CellContext`a^2 $CellContext`\[ScriptL]^3 $CellContext`m^2 + 
         300 $CellContext`a^4 $CellContext`\[ScriptL]^3 $CellContext`m^2 - 
         150 $CellContext`a^6 $CellContext`\[ScriptL]^3 $CellContext`m^2 + 
         15 $CellContext`a^2 $CellContext`\[ScriptL]^4 $CellContext`m^2 - 
         30 $CellContext`a^4 $CellContext`\[ScriptL]^4 $CellContext`m^2 + 
         15 $CellContext`a^6 $CellContext`\[ScriptL]^4 $CellContext`m^2 - 
         85 $CellContext`a^4 $CellContext`m^4 + 
         85 $CellContext`a^6 $CellContext`m^4 + 
         75 $CellContext`a^4 $CellContext`\[ScriptL] $CellContext`m^4 - 
         75 $CellContext`a^6 $CellContext`\[ScriptL] $CellContext`m^4 - 
         15 $CellContext`a^4 $CellContext`\[ScriptL]^2 $CellContext`m^4 + 
         15 $CellContext`a^6 $CellContext`\[ScriptL]^2 $CellContext`m^4 + \
$CellContext`a^6 $CellContext`m^6 + 
         Complex[0, -120] $CellContext`a $CellContext`m (
            1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, 240] $CellContext`a^3 $CellContext`m (
            1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, -120] $CellContext`a^5 $CellContext`m (
            1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, 
            548] $CellContext`a $CellContext`\[ScriptL] $CellContext`m (
            1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, -1096] $CellContext`a^3 $CellContext`\[ScriptL] \
$CellContext`m (1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, 
            548] $CellContext`a^5 $CellContext`\[ScriptL] $CellContext`m (
            1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, -675] $CellContext`a $CellContext`\[ScriptL]^2 \
$CellContext`m (1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, 
            1350] $CellContext`a^3 $CellContext`\[ScriptL]^2 $CellContext`m (
            1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, -675] $CellContext`a^5 $CellContext`\[ScriptL]^2 \
$CellContext`m (1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, 
            340] $CellContext`a $CellContext`\[ScriptL]^3 $CellContext`m (
            1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, -680] $CellContext`a^3 $CellContext`\[ScriptL]^3 \
$CellContext`m (1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, 
            340] $CellContext`a^5 $CellContext`\[ScriptL]^3 $CellContext`m (
            1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, -75] $CellContext`a $CellContext`\[ScriptL]^4 \
$CellContext`m (1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, 
            150] $CellContext`a^3 $CellContext`\[ScriptL]^4 $CellContext`m (
            1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, -75] $CellContext`a^5 $CellContext`\[ScriptL]^4 \
$CellContext`m (1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, 
            6] $CellContext`a $CellContext`\[ScriptL]^5 $CellContext`m (
            1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, -12] $CellContext`a^3 $CellContext`\[ScriptL]^5 \
$CellContext`m (1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, 
            6] $CellContext`a^5 $CellContext`\[ScriptL]^5 $CellContext`m (
            1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, 225] $CellContext`a^3 $CellContext`m^3 (
            1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, -225] $CellContext`a^5 $CellContext`m^3 (
            1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, -340] $CellContext`a^3 $CellContext`\[ScriptL] \
$CellContext`m^3 (1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, 
            340] $CellContext`a^5 $CellContext`\[ScriptL] $CellContext`m^3 (
            1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, 
            150] $CellContext`a^3 $CellContext`\[ScriptL]^2 $CellContext`m^3 (
            1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, -150] $CellContext`a^5 $CellContext`\[ScriptL]^2 \
$CellContext`m^3 (1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, -20] $CellContext`a^3 $CellContext`\[ScriptL]^3 \
$CellContext`m^3 (1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, 
            20] $CellContext`a^5 $CellContext`\[ScriptL]^3 $CellContext`m^3 (
            1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, -15] $CellContext`a^5 $CellContext`m^5 (
            1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, 
            6] $CellContext`a^5 $CellContext`\[ScriptL] $CellContext`m^5 (
            1 - $CellContext`a^2)^Rational[1, 2]) $CellContext`\[Omega]^6}, 6,
        7, 1], $CellContext`aMST[-5] -> 
     SeriesData[$CellContext`\[Gamma], 0, {
       Rational[
         1, 30] (-1 + $CellContext`\[ScriptL])^(-2) \
$CellContext`\[ScriptL]^(-2) (-7 + 2 $CellContext`\[ScriptL])^(-1) (-5 + 
          2 $CellContext`\[ScriptL])^(-1) (-3 + 
          2 $CellContext`\[ScriptL])^(-2) (-1 + 
          2 $CellContext`\[ScriptL])^(-2) (1 + 
          2 $CellContext`\[ScriptL])^(-1) (30 - 
          11 $CellContext`\[ScriptL] + $CellContext`\[ScriptL]^2)^2 (12 - 
         7 $CellContext`\[ScriptL] + $CellContext`\[ScriptL]^2) (
         24 $CellContext`a $CellContext`m - 
         48 $CellContext`a^3 $CellContext`m + 
         24 $CellContext`a^5 $CellContext`m - 
         100 $CellContext`a $CellContext`\[ScriptL] $CellContext`m + 
         200 $CellContext`a^3 $CellContext`\[ScriptL] $CellContext`m - 
         100 $CellContext`a^5 $CellContext`\[ScriptL] $CellContext`m + 
         105 $CellContext`a $CellContext`\[ScriptL]^2 $CellContext`m - 
         210 $CellContext`a^3 $CellContext`\[ScriptL]^2 $CellContext`m + 
         105 $CellContext`a^5 $CellContext`\[ScriptL]^2 $CellContext`m - 
         40 $CellContext`a $CellContext`\[ScriptL]^3 $CellContext`m + 
         80 $CellContext`a^3 $CellContext`\[ScriptL]^3 $CellContext`m - 
         40 $CellContext`a^5 $CellContext`\[ScriptL]^3 $CellContext`m + 
         5 $CellContext`a $CellContext`\[ScriptL]^4 $CellContext`m - 
         10 $CellContext`a^3 $CellContext`\[ScriptL]^4 $CellContext`m + 
         5 $CellContext`a^5 $CellContext`\[ScriptL]^4 $CellContext`m - 
         35 $CellContext`a^3 $CellContext`m^3 + 
         35 $CellContext`a^5 $CellContext`m^3 + 
         40 $CellContext`a^3 $CellContext`\[ScriptL] $CellContext`m^3 - 
         40 $CellContext`a^5 $CellContext`\[ScriptL] $CellContext`m^3 - 
         10 $CellContext`a^3 $CellContext`\[ScriptL]^2 $CellContext`m^3 + 
         10 $CellContext`a^5 $CellContext`\[ScriptL]^2 $CellContext`m^3 + \
$CellContext`a^5 $CellContext`m^5 + 
         Complex[0, 24] $CellContext`\[ScriptL] (1 - $CellContext`a^2)^
           Rational[1, 2] + 
         Complex[0, -48] $CellContext`a^2 $CellContext`\[ScriptL] (
            1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, 24] $CellContext`a^4 $CellContext`\[ScriptL] (
            1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, -50] $CellContext`\[ScriptL]^2 (1 - $CellContext`a^2)^
           Rational[1, 2] + 
         Complex[0, 100] $CellContext`a^2 $CellContext`\[ScriptL]^2 (
            1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, -50] $CellContext`a^4 $CellContext`\[ScriptL]^2 (
            1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, 35] $CellContext`\[ScriptL]^3 (1 - $CellContext`a^2)^
           Rational[1, 2] + 
         Complex[0, -70] $CellContext`a^2 $CellContext`\[ScriptL]^3 (
            1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, 35] $CellContext`a^4 $CellContext`\[ScriptL]^3 (
            1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, -10] $CellContext`\[ScriptL]^4 (1 - $CellContext`a^2)^
           Rational[1, 2] + 
         Complex[0, 20] $CellContext`a^2 $CellContext`\[ScriptL]^4 (
            1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, -10] $CellContext`a^4 $CellContext`\[ScriptL]^4 (
            1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, 1] $CellContext`\[ScriptL]^5 (1 - $CellContext`a^2)^
           Rational[1, 2] + 
         Complex[0, -2] $CellContext`a^2 $CellContext`\[ScriptL]^5 (
            1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, 1] $CellContext`a^4 $CellContext`\[ScriptL]^5 (
            1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, 50] $CellContext`a^2 $CellContext`m^2 (
            1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, -50] $CellContext`a^4 $CellContext`m^2 (
            1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, -105] $CellContext`a^2 $CellContext`\[ScriptL] \
$CellContext`m^2 (1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, 
            105] $CellContext`a^4 $CellContext`\[ScriptL] $CellContext`m^2 (
            1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, 
            60] $CellContext`a^2 $CellContext`\[ScriptL]^2 $CellContext`m^2 (
            1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, -60] $CellContext`a^4 $CellContext`\[ScriptL]^2 \
$CellContext`m^2 (1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, -10] $CellContext`a^2 $CellContext`\[ScriptL]^3 \
$CellContext`m^2 (1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, 
            10] $CellContext`a^4 $CellContext`\[ScriptL]^3 $CellContext`m^2 (
            1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, -10] $CellContext`a^4 $CellContext`m^4 (
            1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, 
            5] $CellContext`a^4 $CellContext`\[ScriptL] $CellContext`m^4 (
            1 - $CellContext`a^2)^Rational[1, 2]) $CellContext`\[Omega]^5, 
        Rational[-1, 
          15] (-6 + $CellContext`\[ScriptL])^2 (-1 + \
$CellContext`\[ScriptL])^(-2) $CellContext`\[ScriptL]^(-4) (
          1 + $CellContext`\[ScriptL])^(-1) (-7 + 
          2 $CellContext`\[ScriptL])^(-1) (-5 + 
          2 $CellContext`\[ScriptL])^(-1) (-3 + 
          2 $CellContext`\[ScriptL])^(-2) (-1 + 
          2 $CellContext`\[ScriptL])^(-2) (1 + 
          2 $CellContext`\[ScriptL])^(-1) (-60 + 47 $CellContext`\[ScriptL] - 
         12 $CellContext`\[ScriptL]^2 + $CellContext`\[ScriptL]^3) ((-120) \
$CellContext`\[ScriptL]^2 + 240 $CellContext`a^2 $CellContext`\[ScriptL]^2 - 
         120 $CellContext`a^4 $CellContext`\[ScriptL]^2 + 
         404 $CellContext`\[ScriptL]^3 - 
         808 $CellContext`a^2 $CellContext`\[ScriptL]^3 + 
         404 $CellContext`a^4 $CellContext`\[ScriptL]^3 - 
         101 $CellContext`\[ScriptL]^4 + 
         202 $CellContext`a^2 $CellContext`\[ScriptL]^4 - 
         101 $CellContext`a^4 $CellContext`\[ScriptL]^4 - 
         320 $CellContext`\[ScriptL]^5 + 
         640 $CellContext`a^2 $CellContext`\[ScriptL]^5 - 
         320 $CellContext`a^4 $CellContext`\[ScriptL]^5 + 
         240 $CellContext`\[ScriptL]^6 - 
         480 $CellContext`a^2 $CellContext`\[ScriptL]^6 + 
         240 $CellContext`a^4 $CellContext`\[ScriptL]^6 - 
         60 $CellContext`\[ScriptL]^7 + 
         120 $CellContext`a^2 $CellContext`\[ScriptL]^7 - 
         60 $CellContext`a^4 $CellContext`\[ScriptL]^7 + 
         5 $CellContext`\[ScriptL]^8 - 
         10 $CellContext`a^2 $CellContext`\[ScriptL]^8 + 
         5 $CellContext`a^4 $CellContext`\[ScriptL]^8 + 
         480 $CellContext`a^2 $CellContext`m^2 - 
         960 $CellContext`a^4 $CellContext`m^2 + 
         480 $CellContext`a^6 $CellContext`m^2 - 
         2000 $CellContext`a^2 $CellContext`\[ScriptL] $CellContext`m^2 + 
         4000 $CellContext`a^4 $CellContext`\[ScriptL] $CellContext`m^2 - 
         2000 $CellContext`a^6 $CellContext`\[ScriptL] $CellContext`m^2 + 
         2625 $CellContext`a^2 $CellContext`\[ScriptL]^2 $CellContext`m^2 - 
         4725 $CellContext`a^4 $CellContext`\[ScriptL]^2 $CellContext`m^2 + 
         2100 $CellContext`a^6 $CellContext`\[ScriptL]^2 $CellContext`m^2 - 
         980 $CellContext`a^2 $CellContext`\[ScriptL]^3 $CellContext`m^2 + 
         1780 $CellContext`a^4 $CellContext`\[ScriptL]^3 $CellContext`m^2 - 
         800 $CellContext`a^6 $CellContext`\[ScriptL]^3 $CellContext`m^2 - 
         335 $CellContext`a^2 $CellContext`\[ScriptL]^4 $CellContext`m^2 + 
         235 $CellContext`a^4 $CellContext`\[ScriptL]^4 $CellContext`m^2 + 
         100 $CellContext`a^6 $CellContext`\[ScriptL]^4 $CellContext`m^2 + 
         240 $CellContext`a^2 $CellContext`\[ScriptL]^5 $CellContext`m^2 - 
         240 $CellContext`a^4 $CellContext`\[ScriptL]^5 $CellContext`m^2 - 
         30 $CellContext`a^2 $CellContext`\[ScriptL]^6 $CellContext`m^2 + 
         30 $CellContext`a^4 $CellContext`\[ScriptL]^6 $CellContext`m^2 - 
         700 $CellContext`a^4 $CellContext`m^4 + 
         700 $CellContext`a^6 $CellContext`m^4 + 
         800 $CellContext`a^4 $CellContext`\[ScriptL] $CellContext`m^4 - 
         800 $CellContext`a^6 $CellContext`\[ScriptL] $CellContext`m^4 - 
         225 $CellContext`a^4 $CellContext`\[ScriptL]^2 $CellContext`m^4 + 
         200 $CellContext`a^6 $CellContext`\[ScriptL]^2 $CellContext`m^4 - 
         20 $CellContext`a^4 $CellContext`\[ScriptL]^3 $CellContext`m^4 + 
         5 $CellContext`a^4 $CellContext`\[ScriptL]^4 $CellContext`m^4 + 
         20 $CellContext`a^6 $CellContext`m^6 + 
         Complex[0, 
            480] $CellContext`a $CellContext`\[ScriptL] $CellContext`m (
            1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, -960] $CellContext`a^3 $CellContext`\[ScriptL] \
$CellContext`m (1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, 
            480] $CellContext`a^5 $CellContext`\[ScriptL] $CellContext`m (
            1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, -1500] $CellContext`a $CellContext`\[ScriptL]^2 \
$CellContext`m (1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, 
            2500] $CellContext`a^3 $CellContext`\[ScriptL]^2 $CellContext`m (
            1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, -1000] $CellContext`a^5 $CellContext`\[ScriptL]^2 \
$CellContext`m (1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, 
            1350] $CellContext`a $CellContext`\[ScriptL]^3 $CellContext`m (
            1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, -2050] $CellContext`a^3 $CellContext`\[ScriptL]^3 \
$CellContext`m (1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, 
            700] $CellContext`a^5 $CellContext`\[ScriptL]^3 $CellContext`m (
            1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, 
            140] $CellContext`a $CellContext`\[ScriptL]^4 $CellContext`m (
            1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, 
            60] $CellContext`a^3 $CellContext`\[ScriptL]^4 $CellContext`m (
            1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, -200] $CellContext`a^5 $CellContext`\[ScriptL]^4 \
$CellContext`m (1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, -570] $CellContext`a $CellContext`\[ScriptL]^5 \
$CellContext`m (1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, 
            550] $CellContext`a^3 $CellContext`\[ScriptL]^5 $CellContext`m (
            1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, 
            20] $CellContext`a^5 $CellContext`\[ScriptL]^5 $CellContext`m (
            1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, 
            200] $CellContext`a $CellContext`\[ScriptL]^6 $CellContext`m (
            1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, -200] $CellContext`a^3 $CellContext`\[ScriptL]^6 \
$CellContext`m (1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, -20] $CellContext`a $CellContext`\[ScriptL]^7 \
$CellContext`m (1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, 
            20] $CellContext`a^3 $CellContext`\[ScriptL]^7 $CellContext`m (
            1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, 1000] $CellContext`a^3 $CellContext`m^3 (
            1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, -1000] $CellContext`a^5 $CellContext`m^3 (
            1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, -2100] $CellContext`a^3 $CellContext`\[ScriptL] \
$CellContext`m^3 (1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, 
            2100] $CellContext`a^5 $CellContext`\[ScriptL] $CellContext`m^3 (
            1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, 
            1400] $CellContext`a^3 $CellContext`\[ScriptL]^2 $CellContext`m^3 \
(1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, -1200] $CellContext`a^5 $CellContext`\[ScriptL]^2 \
$CellContext`m^3 (1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, -140] $CellContext`a^3 $CellContext`\[ScriptL]^3 \
$CellContext`m^3 (1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, 
            200] $CellContext`a^5 $CellContext`\[ScriptL]^3 $CellContext`m^3 (
            1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, -120] $CellContext`a^3 $CellContext`\[ScriptL]^4 \
$CellContext`m^3 (1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, 
            20] $CellContext`a^3 $CellContext`\[ScriptL]^5 $CellContext`m^3 (
            1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, -200] $CellContext`a^5 $CellContext`m^5 (
            1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, 
            100] $CellContext`a^5 $CellContext`\[ScriptL] $CellContext`m^5 (
            1 - $CellContext`a^2)^Rational[1, 2]) $CellContext`\[Omega]^6}, 5,
        7, 1], $CellContext`aMST[-4] -> 
     SeriesData[$CellContext`\[Gamma], 0, {
       Rational[
         1, 6] (-1 + $CellContext`\[ScriptL])^(-2) \
$CellContext`\[ScriptL]^(-2) (-5 + 2 $CellContext`\[ScriptL])^(-1) (-3 + 
          2 $CellContext`\[ScriptL])^(-2) (-1 + 
          2 $CellContext`\[ScriptL])^(-2) (1 + 
          2 $CellContext`\[ScriptL])^(-1) (20 - 
          9 $CellContext`\[ScriptL] + $CellContext`\[ScriptL]^2)^2 (6 - 
         5 $CellContext`\[ScriptL] + $CellContext`\[ScriptL]^2) ((-6) \
$CellContext`\[ScriptL] + 12 $CellContext`a^2 $CellContext`\[ScriptL] - 
         6 $CellContext`a^4 $CellContext`\[ScriptL] + 
         11 $CellContext`\[ScriptL]^2 - 
         22 $CellContext`a^2 $CellContext`\[ScriptL]^2 + 
         11 $CellContext`a^4 $CellContext`\[ScriptL]^2 - 
         6 $CellContext`\[ScriptL]^3 + 
         12 $CellContext`a^2 $CellContext`\[ScriptL]^3 - 
         6 $CellContext`a^4 $CellContext`\[ScriptL]^3 + $CellContext`\
\[ScriptL]^4 - 
         2 $CellContext`a^2 $CellContext`\[ScriptL]^4 + $CellContext`a^4 \
$CellContext`\[ScriptL]^4 - 11 $CellContext`a^2 $CellContext`m^2 + 
         11 $CellContext`a^4 $CellContext`m^2 + 
         18 $CellContext`a^2 $CellContext`\[ScriptL] $CellContext`m^2 - 
         18 $CellContext`a^4 $CellContext`\[ScriptL] $CellContext`m^2 - 
         6 $CellContext`a^2 $CellContext`\[ScriptL]^2 $CellContext`m^2 + 
         6 $CellContext`a^4 $CellContext`\[ScriptL]^2 $CellContext`m^2 + \
$CellContext`a^4 $CellContext`m^4 + 
         Complex[0, 6] $CellContext`a $CellContext`m (1 - $CellContext`a^2)^
           Rational[1, 2] + 
         Complex[0, -6] $CellContext`a^3 $CellContext`m (
            1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, -22] $CellContext`a $CellContext`\[ScriptL] \
$CellContext`m (1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, 
            22] $CellContext`a^3 $CellContext`\[ScriptL] $CellContext`m (
            1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, 
            18] $CellContext`a $CellContext`\[ScriptL]^2 $CellContext`m (
            1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, -18] $CellContext`a^3 $CellContext`\[ScriptL]^2 \
$CellContext`m (1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, -4] $CellContext`a $CellContext`\[ScriptL]^3 \
$CellContext`m (1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, 
            4] $CellContext`a^3 $CellContext`\[ScriptL]^3 $CellContext`m (
            1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, -6] $CellContext`a^3 $CellContext`m^3 (
            1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, 
            4] $CellContext`a^3 $CellContext`\[ScriptL] $CellContext`m^3 (
            1 - $CellContext`a^2)^Rational[1, 2]) $CellContext`\[Omega]^4, 
        Rational[
         2, 3] (-5 + $CellContext`\[ScriptL])^2 (-1 + \
$CellContext`\[ScriptL])^(-2) $CellContext`\[ScriptL]^(-4) (
          1 + $CellContext`\[ScriptL])^(-1) (-5 + 
          2 $CellContext`\[ScriptL])^(-1) (-3 + 
          2 $CellContext`\[ScriptL])^(-2) (-1 + 
          2 $CellContext`\[ScriptL])^(-2) (1 + 
          2 $CellContext`\[ScriptL])^(-1) (-24 + 26 $CellContext`\[ScriptL] - 
         9 $CellContext`\[ScriptL]^2 + $CellContext`\[ScriptL]^3) (
         48 $CellContext`a $CellContext`\[ScriptL] $CellContext`m - 
         96 $CellContext`a^3 $CellContext`\[ScriptL] $CellContext`m + 
         48 $CellContext`a^5 $CellContext`\[ScriptL] $CellContext`m - 
         132 $CellContext`a $CellContext`\[ScriptL]^2 $CellContext`m + 
         220 $CellContext`a^3 $CellContext`\[ScriptL]^2 $CellContext`m - 
         88 $CellContext`a^5 $CellContext`\[ScriptL]^2 $CellContext`m + 
         87 $CellContext`a $CellContext`\[ScriptL]^3 $CellContext`m - 
         135 $CellContext`a^3 $CellContext`\[ScriptL]^3 $CellContext`m + 
         48 $CellContext`a^5 $CellContext`\[ScriptL]^3 $CellContext`m + 
         33 $CellContext`a $CellContext`\[ScriptL]^4 $CellContext`m - 
         25 $CellContext`a^3 $CellContext`\[ScriptL]^4 $CellContext`m - 
         8 $CellContext`a^5 $CellContext`\[ScriptL]^4 $CellContext`m - 
         36 $CellContext`a $CellContext`\[ScriptL]^5 $CellContext`m + 
         36 $CellContext`a^3 $CellContext`\[ScriptL]^5 $CellContext`m + 
         6 $CellContext`a $CellContext`\[ScriptL]^6 $CellContext`m - 
         6 $CellContext`a^3 $CellContext`\[ScriptL]^6 $CellContext`m + 
         88 $CellContext`a^3 $CellContext`m^3 - 
         88 $CellContext`a^5 $CellContext`m^3 - 
         144 $CellContext`a^3 $CellContext`\[ScriptL] $CellContext`m^3 + 
         144 $CellContext`a^5 $CellContext`\[ScriptL] $CellContext`m^3 + 
         56 $CellContext`a^3 $CellContext`\[ScriptL]^2 $CellContext`m^3 - 
         48 $CellContext`a^5 $CellContext`\[ScriptL]^2 $CellContext`m^3 + 
         6 $CellContext`a^3 $CellContext`\[ScriptL]^3 $CellContext`m^3 - 
         2 $CellContext`a^3 $CellContext`\[ScriptL]^4 $CellContext`m^3 - 
         8 $CellContext`a^5 $CellContext`m^5 + 
         Complex[0, 12] $CellContext`\[ScriptL]^2 (1 - $CellContext`a^2)^
           Rational[1, 2] + 
         Complex[0, -12] $CellContext`a^2 $CellContext`\[ScriptL]^2 (
            1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, -35] $CellContext`\[ScriptL]^3 (1 - $CellContext`a^2)^
           Rational[1, 2] + 
         Complex[0, 35] $CellContext`a^2 $CellContext`\[ScriptL]^3 (
            1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, 30] $CellContext`\[ScriptL]^5 (1 - $CellContext`a^2)^
           Rational[1, 2] + 
         Complex[0, -30] $CellContext`a^2 $CellContext`\[ScriptL]^5 (
            1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, -15] $CellContext`\[ScriptL]^6 (1 - $CellContext`a^2)^
           Rational[1, 2] + 
         Complex[0, 15] $CellContext`a^2 $CellContext`\[ScriptL]^6 (
            1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, 2] $CellContext`\[ScriptL]^7 (1 - $CellContext`a^2)^
           Rational[1, 2] + 
         Complex[0, -2] $CellContext`a^2 $CellContext`\[ScriptL]^7 (
            1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, -48] $CellContext`a^2 $CellContext`m^2 (
            1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, 48] $CellContext`a^4 $CellContext`m^2 (
            1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, 
            176] $CellContext`a^2 $CellContext`\[ScriptL] $CellContext`m^2 (
            1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, -176] $CellContext`a^4 $CellContext`\[ScriptL] \
$CellContext`m^2 (1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, -180] $CellContext`a^2 $CellContext`\[ScriptL]^2 \
$CellContext`m^2 (1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, 
            144] $CellContext`a^4 $CellContext`\[ScriptL]^2 $CellContext`m^2 (
            1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, 
            29] $CellContext`a^2 $CellContext`\[ScriptL]^3 $CellContext`m^2 (
            1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, -32] $CellContext`a^4 $CellContext`\[ScriptL]^3 \
$CellContext`m^2 (1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, 
            27] $CellContext`a^2 $CellContext`\[ScriptL]^4 $CellContext`m^2 (
            1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, -6] $CellContext`a^2 $CellContext`\[ScriptL]^5 \
$CellContext`m^2 (1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, 48] $CellContext`a^4 $CellContext`m^4 (
            1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, -32] $CellContext`a^4 $CellContext`\[ScriptL] \
$CellContext`m^4 (1 - $CellContext`a^2)^
           Rational[1, 2]) $CellContext`\[Omega]^5, 
        64 (Rational[
           1, 960] (1 - 2 $CellContext`\[ScriptL])^(-4) (5 - 
            2 $CellContext`\[ScriptL])^(-2) (-1 + \
$CellContext`\[ScriptL])^(-2) $CellContext`\[ScriptL]^(-3) (
            1 + $CellContext`\[ScriptL])^(-1) (-9 + 
            2 $CellContext`\[ScriptL])^(-1) (-3 + 
            2 $CellContext`\[ScriptL])^(-3) (1 + 
            2 $CellContext`\[ScriptL])^(-3) (3 + 
            2 $CellContext`\[ScriptL])^(-1) (-233280000 + 
           1443744000 $CellContext`\[ScriptL] - 
           517627800 $CellContext`\[ScriptL]^2 - 
           10090899720 $CellContext`\[ScriptL]^3 + 
           27736477770 $CellContext`\[ScriptL]^4 - 
           35323404139 $CellContext`\[ScriptL]^5 + 
           25757012702 $CellContext`\[ScriptL]^6 - 
           15603449389 $CellContext`\[ScriptL]^7 + 
           16891902737 $CellContext`\[ScriptL]^8 - 
           19764390148 $CellContext`\[ScriptL]^9 + 
           14977098774 $CellContext`\[ScriptL]^10 - 
           6965433113 $CellContext`\[ScriptL]^11 + 
           1933685759 $CellContext`\[ScriptL]^12 - 
           273381647 $CellContext`\[ScriptL]^13 + 
           3517586 $CellContext`\[ScriptL]^14 + 
           2484988 $CellContext`\[ScriptL]^15 + 
           882456 $CellContext`\[ScriptL]^16 - 
           399216 $CellContext`\[ScriptL]^17 + 
           61088 $CellContext`\[ScriptL]^18 - 4416 $CellContext`\[ScriptL]^19 + 
           128 $CellContext`\[ScriptL]^20) + $CellContext`a^2 (
           Rational[
             1, 960] (1 - 2 $CellContext`\[ScriptL])^(-4) (5 - 
              2 $CellContext`\[ScriptL])^(-2) (-1 + \
$CellContext`\[ScriptL])^(-2) $CellContext`\[ScriptL]^(-3) (
              1 + $CellContext`\[ScriptL])^(-1) (-9 + 
              2 $CellContext`\[ScriptL])^(-1) (-3 + 
              2 $CellContext`\[ScriptL])^(-3) (1 + 
              2 $CellContext`\[ScriptL])^(-3) (3 + 
              2 $CellContext`\[ScriptL])^(-1) (233280000 - 
             1686744000 $CellContext`\[ScriptL] + 
             1048539600 $CellContext`\[ScriptL]^2 + 
             13083301620 $CellContext`\[ScriptL]^3 - 
             44163472110 $CellContext`\[ScriptL]^4 + 
             72616984602 $CellContext`\[ScriptL]^5 - 
             76474369506 $CellContext`\[ScriptL]^6 + 
             62801654047 $CellContext`\[ScriptL]^7 - 
             50689872316 $CellContext`\[ScriptL]^8 + 
             40770004789 $CellContext`\[ScriptL]^9 - 
             27000474532 $CellContext`\[ScriptL]^10 + 
             13076016169 $CellContext`\[ScriptL]^11 - 
             4529628022 $CellContext`\[ScriptL]^12 + 
             1169853041 $CellContext`\[ScriptL]^13 - 
             254802818 $CellContext`\[ScriptL]^14 + 
             54712916 $CellContext`\[ScriptL]^15 - 
             11276168 $CellContext`\[ScriptL]^16 + 
             1843568 $CellContext`\[ScriptL]^17 - 
             203744 $CellContext`\[ScriptL]^18 + 
             13248 $CellContext`\[ScriptL]^19 - 
             384 $CellContext`\[ScriptL]^20) + 
           Rational[-1, 960] (1 - 2 $CellContext`\[ScriptL])^(-4) (5 - 
              
              2 $CellContext`\[ScriptL])^(-2) (-2 + \
$CellContext`\[ScriptL])^(-1) (-1 + $CellContext`\[ScriptL])^(-3) \
$CellContext`\[ScriptL]^(-5) (1 + $CellContext`\[ScriptL])^(-3) (-3 + 
              2 $CellContext`\[ScriptL])^(-3) (1 + 
              2 $CellContext`\[ScriptL])^(-3) (3 + 
              2 $CellContext`\[ScriptL])^(-1) (27 - 
              15 $CellContext`\[ScriptL] + 2 $CellContext`\[ScriptL]^2)^(-1) (
             6998400000 - 37713600000 $CellContext`\[ScriptL] + 
             25921944000 $CellContext`\[ScriptL]^2 + 
             223171507800 $CellContext`\[ScriptL]^3 - 
             543711991320 $CellContext`\[ScriptL]^4 + 
             145412823030 $CellContext`\[ScriptL]^5 + 
             988949171451 $CellContext`\[ScriptL]^6 - 
             1319321252748 $CellContext`\[ScriptL]^7 + 
             137782283191 $CellContext`\[ScriptL]^8 + 
             959072922177 $CellContext`\[ScriptL]^9 - 
             612616242708 $CellContext`\[ScriptL]^10 - 
             385091260741 $CellContext`\[ScriptL]^11 + 
             750302162507 $CellContext`\[ScriptL]^12 - 
             422595978031 $CellContext`\[ScriptL]^13 + 
             32896087288 $CellContext`\[ScriptL]^14 + 
             107772495551 $CellContext`\[ScriptL]^15 - 
             85146364442 $CellContext`\[ScriptL]^16 + 
             37107358196 $CellContext`\[ScriptL]^17 - 
             11119639811 $CellContext`\[ScriptL]^18 + 
             2449748358 $CellContext`\[ScriptL]^19 - 
             408430556 $CellContext`\[ScriptL]^20 + 
             52363288 $CellContext`\[ScriptL]^21 - 
             5219920 $CellContext`\[ScriptL]^22 + 
             402080 $CellContext`\[ScriptL]^23 - 
             22080 $CellContext`\[ScriptL]^24 + 
             640 $CellContext`\[ScriptL]^25) $CellContext`m^2) + \
$CellContext`a^4 (
           Rational[
             1, 960] (1 - 2 $CellContext`\[ScriptL])^(-4) (5 - 
              2 $CellContext`\[ScriptL])^(-2) (-1 + \
$CellContext`\[ScriptL])^(-2) $CellContext`\[ScriptL]^(-3) (
              1 + $CellContext`\[ScriptL])^(-1) (-9 + 
              2 $CellContext`\[ScriptL])^(-1) (-3 + 
              2 $CellContext`\[ScriptL])^(-3) (1 + 
              2 $CellContext`\[ScriptL])^(-3) (3 + 
              2 $CellContext`\[ScriptL])^(-1) (233280000 - 
             850824000 $CellContext`\[ScriptL] - 
             864091800 $CellContext`\[ScriptL]^2 + 
             3502020420 $CellContext`\[ScriptL]^3 + 
             7844159940 $CellContext`\[ScriptL]^4 - 
             39968345527 $CellContext`\[ScriptL]^5 + 
             69462314066 $CellContext`\[ScriptL]^6 - 
             71537363907 $CellContext`\[ScriptL]^7 + 
             51367477771 $CellContext`\[ScriptL]^8 - 
             28637286354 $CellContext`\[ScriptL]^9 + 
             13529038642 $CellContext`\[ScriptL]^10 - 
             5722507159 $CellContext`\[ScriptL]^11 + 
             2206795407 $CellContext`\[ScriptL]^12 - 
             773232501 $CellContext`\[ScriptL]^13 + 
             240396878 $CellContext`\[ScriptL]^14 - 
             63052956 $CellContext`\[ScriptL]^15 + 
             13064648 $CellContext`\[ScriptL]^16 - 
             1997968 $CellContext`\[ScriptL]^17 + 
             208864 $CellContext`\[ScriptL]^18 - 
             13248 $CellContext`\[ScriptL]^19 + 
             384 $CellContext`\[ScriptL]^20) + 
           Rational[-1, 960] (1 - 2 $CellContext`\[ScriptL])^(-4) (5 - 
              2 $CellContext`\[ScriptL])^(-2) (-2 + \
$CellContext`\[ScriptL])^(-1) (-1 + $CellContext`\[ScriptL])^(-3) \
$CellContext`\[ScriptL]^(-5) (1 + $CellContext`\[ScriptL])^(-3) (-3 + 
              2 $CellContext`\[ScriptL])^(-3) (1 + 
              2 $CellContext`\[ScriptL])^(-3) (3 + 
              2 $CellContext`\[ScriptL])^(-1) (27 - 
              15 $CellContext`\[ScriptL] + 
              2 $CellContext`\[ScriptL]^2)^(-1) (-13996800000 + 
             62596800000 $CellContext`\[ScriptL] + 
             2017872000 $CellContext`\[ScriptL]^2 - 
             408938225400 $CellContext`\[ScriptL]^3 + 
             669957846840 $CellContext`\[ScriptL]^4 + 
             177356443290 $CellContext`\[ScriptL]^5 - 
             1532475304567 $CellContext`\[ScriptL]^6 + 
             1422335215866 $CellContext`\[ScriptL]^7 + 
             181615238133 $CellContext`\[ScriptL]^8 - 
             1039112681819 $CellContext`\[ScriptL]^9 + 
             220486286701 $CellContext`\[ScriptL]^10 + 
             859973109737 $CellContext`\[ScriptL]^11 - 
             987772083789 $CellContext`\[ScriptL]^12 + 
             460786818417 $CellContext`\[ScriptL]^13 - 
             16685377656 $CellContext`\[ScriptL]^14 - 
             116237531107 $CellContext`\[ScriptL]^15 + 
             85582627284 $CellContext`\[ScriptL]^16 - 
             36639142012 $CellContext`\[ScriptL]^17 + 
             11177099782 $CellContext`\[ScriptL]^18 - 
             2604307756 $CellContext`\[ScriptL]^19 + 
             479748072 $CellContext`\[ScriptL]^20 - 
             70978896 $CellContext`\[ScriptL]^21 + 
             8361440 $CellContext`\[ScriptL]^22 - 
             744640 $CellContext`\[ScriptL]^23 + 
             44160 $CellContext`\[ScriptL]^24 - 
             1280 $CellContext`\[ScriptL]^25) $CellContext`m^2 + 
           Rational[
             1, 192] (1 - 2 $CellContext`\[ScriptL])^(-4) (5 - 
              2 $CellContext`\[ScriptL])^(-2) (-2 + \
$CellContext`\[ScriptL])^(-1) (-1 + $CellContext`\[ScriptL])^(-3) \
$CellContext`\[ScriptL]^(-6) (1 + $CellContext`\[ScriptL])^(-3) (-3 + 
              2 $CellContext`\[ScriptL])^(-3) (1 + 
              2 $CellContext`\[ScriptL])^(-3) (3 + 
              2 $CellContext`\[ScriptL])^(-1) (27 - 
              15 $CellContext`\[ScriptL] + 
              2 $CellContext`\[ScriptL]^2)^(-1) (-2566080000 + 
             9559296000 $CellContext`\[ScriptL] + 
             8117258400 $CellContext`\[ScriptL]^2 - 
             71036842320 $CellContext`\[ScriptL]^3 + 
             64717039128 $CellContext`\[ScriptL]^4 + 
             110345707360 $CellContext`\[ScriptL]^5 - 
             246055638612 $CellContext`\[ScriptL]^6 + 
             107685999344 $CellContext`\[ScriptL]^7 + 
             118252447342 $CellContext`\[ScriptL]^8 - 
             124292169660 $CellContext`\[ScriptL]^9 - 
             38159095245 $CellContext`\[ScriptL]^10 + 
             133750912337 $CellContext`\[ScriptL]^11 - 
             103405773187 $CellContext`\[ScriptL]^12 + 
             39007514729 $CellContext`\[ScriptL]^13 - 
             4161146073 $CellContext`\[ScriptL]^14 - 
             3305880497 $CellContext`\[ScriptL]^15 + 
             1991031729 $CellContext`\[ScriptL]^16 - 
             552391217 $CellContext`\[ScriptL]^17 + 
             76615230 $CellContext`\[ScriptL]^18 + 
             1852148 $CellContext`\[ScriptL]^19 - 
             3217144 $CellContext`\[ScriptL]^20 + 
             702128 $CellContext`\[ScriptL]^21 - 
             80160 $CellContext`\[ScriptL]^22 + 
             4928 $CellContext`\[ScriptL]^23 - 
             128 $CellContext`\[ScriptL]^24) $CellContext`m^4) + \
$CellContext`a^6 (
           Rational[-1, 960] (1 - 2 $CellContext`\[ScriptL])^(-4) (3 - 
              2 $CellContext`\[ScriptL])^(-2) (-1 + \
$CellContext`\[ScriptL])^(-1) $CellContext`\[ScriptL]^(-3) (
              1 + $CellContext`\[ScriptL])^(-1) (-9 + 
              2 $CellContext`\[ScriptL])^(-1) (-5 + 
              2 $CellContext`\[ScriptL])^(-1) (1 + 
              2 $CellContext`\[ScriptL])^(-1) (3 + 
              2 $CellContext`\[ScriptL])^(-1) (10 - 
              7 $CellContext`\[ScriptL] + $CellContext`\[ScriptL]^2)^2 (12 - 
              7 $CellContext`\[ScriptL] + $CellContext`\[ScriptL]^2)^2 (-1080 + 
             4380 $CellContext`\[ScriptL] - 1154 $CellContext`\[ScriptL]^2 + 
             81 $CellContext`\[ScriptL]^3 + 261 $CellContext`\[ScriptL]^4 - 
             126 $CellContext`\[ScriptL]^5 - 20 $CellContext`\[ScriptL]^6 + 
             8 $CellContext`\[ScriptL]^7) + 
           Rational[-1, 960] (1 - 2 $CellContext`\[ScriptL])^(-4) (3 - 
              2 $CellContext`\[ScriptL])^(-2) (-5 + \
$CellContext`\[ScriptL])^2 (-1 + $CellContext`\[ScriptL])^(-2) $CellContext`\
\[ScriptL]^(-5) (1 + $CellContext`\[ScriptL])^(-3) (-9 + 
              2 $CellContext`\[ScriptL])^(-1) (-5 + 
              2 $CellContext`\[ScriptL])^(-1) (1 + 
              2 $CellContext`\[ScriptL])^(-1) (3 + 
              2 $CellContext`\[ScriptL])^(-1) (12 - 
             7 $CellContext`\[ScriptL] + $CellContext`\[ScriptL]^2) (-259200 + 
             951840 $CellContext`\[ScriptL] - 
             398880 $CellContext`\[ScriptL]^2 - 
             873232 $CellContext`\[ScriptL]^3 + 
             83152 $CellContext`\[ScriptL]^4 + 
             1082398 $CellContext`\[ScriptL]^5 - 
             718078 $CellContext`\[ScriptL]^6 - 
             3638 $CellContext`\[ScriptL]^7 + 
             151633 $CellContext`\[ScriptL]^8 - 
             37033 $CellContext`\[ScriptL]^9 - 
             13297 $CellContext`\[ScriptL]^10 + 
             6385 $CellContext`\[ScriptL]^11 + 50 $CellContext`\[ScriptL]^12 - 
             340 $CellContext`\[ScriptL]^13 + 
             40 $CellContext`\[ScriptL]^14) $CellContext`m^2 + 
           Rational[
             1, 192] (1 - 2 $CellContext`\[ScriptL])^(-4) (3 - 
              2 $CellContext`\[ScriptL])^(-2) (-5 + \
$CellContext`\[ScriptL])^2 (-1 + $CellContext`\[ScriptL])^(-2) $CellContext`\
\[ScriptL]^(-6) (1 + $CellContext`\[ScriptL])^(-3) (-9 + 
              2 $CellContext`\[ScriptL])^(-1) (-5 + 
              2 $CellContext`\[ScriptL])^(-1) (1 + 
              2 $CellContext`\[ScriptL])^(-1) (3 + 
              2 $CellContext`\[ScriptL])^(-1) (12 - 
             7 $CellContext`\[ScriptL] + $CellContext`\[ScriptL]^2) (-95040 + 
             365136 $CellContext`\[ScriptL] - 
             214832 $CellContext`\[ScriptL]^2 - 
             374536 $CellContext`\[ScriptL]^3 + 
             214660 $CellContext`\[ScriptL]^4 + 
             316669 $CellContext`\[ScriptL]^5 - 
             264741 $CellContext`\[ScriptL]^6 + 
             28670 $CellContext`\[ScriptL]^7 + 
             23020 $CellContext`\[ScriptL]^8 - 7533 $CellContext`\[ScriptL]^9 + 
             513 $CellContext`\[ScriptL]^10 + 346 $CellContext`\[ScriptL]^11 - 
             100 $CellContext`\[ScriptL]^12 + 
             8 $CellContext`\[ScriptL]^13) $CellContext`m^4 + 
           Rational[
             1, 960] (1 - 2 $CellContext`\[ScriptL])^(-4) (3 - 
              2 $CellContext`\[ScriptL])^(-2) (-5 + \
$CellContext`\[ScriptL])^2 (-1 + $CellContext`\[ScriptL])^(-2) $CellContext`\
\[ScriptL]^(-6) (1 + $CellContext`\[ScriptL])^(-3) (-9 + 
              2 $CellContext`\[ScriptL])^(-1) (-5 + 
              2 $CellContext`\[ScriptL])^(-1) (1 + 
              2 $CellContext`\[ScriptL])^(-1) (3 + 
              2 $CellContext`\[ScriptL])^(-1) (12 - 
             7 $CellContext`\[ScriptL] + $CellContext`\[ScriptL]^2) (-43200 + 
             95280 $CellContext`\[ScriptL] + 81040 $CellContext`\[ScriptL]^2 - 
             87400 $CellContext`\[ScriptL]^3 - 
             86212 $CellContext`\[ScriptL]^4 + 
             48747 $CellContext`\[ScriptL]^5 + 5343 $CellContext`\[ScriptL]^6 - 
             3873 $CellContext`\[ScriptL]^7 + 877 $CellContext`\[ScriptL]^8 + 
             58 $CellContext`\[ScriptL]^9 - 68 $CellContext`\[ScriptL]^10 + 
             8 $CellContext`\[ScriptL]^11) $CellContext`m^6) + 
         Complex[0, 1] (
           Rational[
             1, 480] $CellContext`a (1 - 2 $CellContext`\[ScriptL])^(-4) (3 - 
              2 $CellContext`\[ScriptL])^(-2) (5 - 
              2 $CellContext`\[ScriptL])^(-2) (-2 + \
$CellContext`\[ScriptL])^(-1) (-1 + $CellContext`\[ScriptL])^(-3) \
$CellContext`\[ScriptL]^(-4) (1 + $CellContext`\[ScriptL])^(-1) (1 + 
              2 $CellContext`\[ScriptL])^(-3) (3 + 
              2 $CellContext`\[ScriptL])^(-1) (27 - 
              15 $CellContext`\[ScriptL] + 2 $CellContext`\[ScriptL]^2)^(-1) (
             699840000 - 4933872000 $CellContext`\[ScriptL] + 
             9921943800 $CellContext`\[ScriptL]^2 + 
             11912841360 $CellContext`\[ScriptL]^3 - 
             86913510990 $CellContext`\[ScriptL]^4 + 
             166656655409 $CellContext`\[ScriptL]^5 - 
             162866295694 $CellContext`\[ScriptL]^6 + 
             84434919519 $CellContext`\[ScriptL]^7 - 
             33789598596 $CellContext`\[ScriptL]^8 + 
             54476001773 $CellContext`\[ScriptL]^9 - 
             89118941225 $CellContext`\[ScriptL]^10 + 
             85205871198 $CellContext`\[ScriptL]^11 - 
             52768827812 $CellContext`\[ScriptL]^12 + 
             22786774272 $CellContext`\[ScriptL]^13 - 
             7180484651 $CellContext`\[ScriptL]^14 + 
             1719716977 $CellContext`\[ScriptL]^15 - 
             330168008 $CellContext`\[ScriptL]^16 + 
             54183796 $CellContext`\[ScriptL]^17 - 
             7830552 $CellContext`\[ScriptL]^18 + 
             944496 $CellContext`\[ScriptL]^19 - 
             84544 $CellContext`\[ScriptL]^20 + 
             4800 $CellContext`\[ScriptL]^21 - 
             128 $CellContext`\[ScriptL]^22) $CellContext`m + \
$CellContext`a^3 (
             Rational[
               1, 480] (3 - 2 $CellContext`\[ScriptL])^(-2) (5 - 
                2 $CellContext`\[ScriptL])^(-2) (-2 + \
$CellContext`\[ScriptL])^(-1) (-1 + $CellContext`\[ScriptL])^(-3) \
$CellContext`\[ScriptL]^(-4) (1 + $CellContext`\[ScriptL])^(-1) (-1 + 
                2 $CellContext`\[ScriptL])^(-3) (1 + 
                2 $CellContext`\[ScriptL])^(-3) (3 + 
                2 $CellContext`\[ScriptL])^(-1) (27 - 
                15 $CellContext`\[ScriptL] + 
                2 $CellContext`\[ScriptL]^2)^(-1) (466560000 - 
               2207088000 $CellContext`\[ScriptL] + 
               2151235800 $CellContext`\[ScriptL]^2 + 
               10373102640 $CellContext`\[ScriptL]^3 - 
               36905779350 $CellContext`\[ScriptL]^4 + 
               58662168613 $CellContext`\[ScriptL]^5 - 
               61515976632 $CellContext`\[ScriptL]^6 + 
               54219528674 $CellContext`\[ScriptL]^7 - 
               48855262199 $CellContext`\[ScriptL]^8 + 
               43693862353 $CellContext`\[ScriptL]^9 - 
               33411046184 $CellContext`\[ScriptL]^10 + 
               20181034258 $CellContext`\[ScriptL]^11 - 
               9495594763 $CellContext`\[ScriptL]^12 + 
               3517152228 $CellContext`\[ScriptL]^13 - 
               1042341026 $CellContext`\[ScriptL]^14 + 
               250551942 $CellContext`\[ScriptL]^15 - 
               49049302 $CellContext`\[ScriptL]^16 + 
               7722028 $CellContext`\[ScriptL]^17 - 
               943208 $CellContext`\[ScriptL]^18 + 
               83536 $CellContext`\[ScriptL]^19 - 
               4736 $CellContext`\[ScriptL]^20 + 
               128 $CellContext`\[ScriptL]^21) $CellContext`m + 
             Rational[-1, 96] (3 - 2 $CellContext`\[ScriptL])^(-2) (5 - 
                2 $CellContext`\[ScriptL])^(-2) (-2 + \
$CellContext`\[ScriptL])^(-1) $CellContext`\[ScriptL]^(-6) (3 + 
                2 $CellContext`\[ScriptL])^(-1) (27 - 
                15 $CellContext`\[ScriptL] + 
                2 $CellContext`\[ScriptL]^2)^(-1) (1 - 
                5 $CellContext`\[ScriptL]^2 + 
                4 $CellContext`\[ScriptL]^4)^(-3) (-233280000 + 
               720576000 $CellContext`\[ScriptL] + 
               1200722400 $CellContext`\[ScriptL]^2 - 
               5595279120 $CellContext`\[ScriptL]^3 + 
               2457368808 $CellContext`\[ScriptL]^4 + 
               11028425120 $CellContext`\[ScriptL]^5 - 
               14953204112 $CellContext`\[ScriptL]^6 + 
               163554648 $CellContext`\[ScriptL]^7 + 
               11261935601 $CellContext`\[ScriptL]^8 - 
               4888674829 $CellContext`\[ScriptL]^9 - 
               5947214231 $CellContext`\[ScriptL]^10 + 
               8000220615 $CellContext`\[ScriptL]^11 - 
               3943596055 $CellContext`\[ScriptL]^12 + 
               547127997 $CellContext`\[ScriptL]^13 + 
               458768789 $CellContext`\[ScriptL]^14 - 
               348395423 $CellContext`\[ScriptL]^15 + 
               129458898 $CellContext`\[ScriptL]^16 - 
               31070180 $CellContext`\[ScriptL]^17 + 
               4952838 $CellContext`\[ScriptL]^18 - 
               486540 $CellContext`\[ScriptL]^19 + 
               21848 $CellContext`\[ScriptL]^20 + 
               432 $CellContext`\[ScriptL]^21 - 
               64 $CellContext`\[ScriptL]^22) $CellContext`m^3) + \
$CellContext`a^5 (
             Rational[-1, 480] (1 - 
                2 $CellContext`\[ScriptL])^(-4) (-5 + \
$CellContext`\[ScriptL])^2 (-4 + $CellContext`\[ScriptL])^2 (-3 + \
$CellContext`\[ScriptL]) (-1 + $CellContext`\[ScriptL])^(-2) $CellContext`\
\[ScriptL]^(-4) (1 + $CellContext`\[ScriptL])^(-1) (-9 + 
                2 $CellContext`\[ScriptL])^(-1) (-5 + 
                2 $CellContext`\[ScriptL])^(-1) (-3 + 
                2 $CellContext`\[ScriptL])^(-1) (1 + 
                2 $CellContext`\[ScriptL])^(-1) (3 + 
                2 $CellContext`\[ScriptL])^(-1) (2160 - 
               16320 $CellContext`\[ScriptL] + 
               38368 $CellContext`\[ScriptL]^2 - 
               31220 $CellContext`\[ScriptL]^3 + 
               10195 $CellContext`\[ScriptL]^4 + 
               520 $CellContext`\[ScriptL]^5 - 2066 $CellContext`\[ScriptL]^6 + 
               735 $CellContext`\[ScriptL]^7 + 30 $CellContext`\[ScriptL]^8 - 
               60 $CellContext`\[ScriptL]^9 + 
               8 $CellContext`\[ScriptL]^10) $CellContext`m + 
             Rational[-1, 96] (1 - 
                2 $CellContext`\[ScriptL])^(-4) (-5 + \
$CellContext`\[ScriptL])^2 (-1 + $CellContext`\[ScriptL])^(-2) $CellContext`\
\[ScriptL]^(-6) (1 + $CellContext`\[ScriptL])^(-3) (-9 + 
                2 $CellContext`\[ScriptL])^(-1) (-5 + 
                2 $CellContext`\[ScriptL])^(-1) (-3 + 
                2 $CellContext`\[ScriptL])^(-1) (1 + 
                2 $CellContext`\[ScriptL])^(-1) (3 + 
                2 $CellContext`\[ScriptL])^(-1) (12 - 
               7 $CellContext`\[ScriptL] + $CellContext`\[ScriptL]^2) (8640 - 
               44976 $CellContext`\[ScriptL] + 
               47872 $CellContext`\[ScriptL]^2 + 
               51896 $CellContext`\[ScriptL]^3 - 
               43844 $CellContext`\[ScriptL]^4 - 
               47939 $CellContext`\[ScriptL]^5 + 
               42974 $CellContext`\[ScriptL]^6 - 
               3698 $CellContext`\[ScriptL]^7 - 
               4304 $CellContext`\[ScriptL]^8 + 
               1145 $CellContext`\[ScriptL]^9 + 54 $CellContext`\[ScriptL]^10 - 
               68 $CellContext`\[ScriptL]^11 + 
               8 $CellContext`\[ScriptL]^12) $CellContext`m^3 + 
             Rational[
               1, 480] (1 - 
                2 $CellContext`\[ScriptL])^(-4) (-5 + \
$CellContext`\[ScriptL])^2 (-1 + $CellContext`\[ScriptL])^(-2) $CellContext`\
\[ScriptL]^(-6) (1 + $CellContext`\[ScriptL])^(-3) (-9 + 
                2 $CellContext`\[ScriptL])^(-1) (-5 + 
                2 $CellContext`\[ScriptL])^(-1) (-3 + 
                2 $CellContext`\[ScriptL])^(-1) (1 + 
                2 $CellContext`\[ScriptL])^(-1) (3 + 
                2 $CellContext`\[ScriptL])^(-1) (12 - 
               7 $CellContext`\[ScriptL] + $CellContext`\[ScriptL]^2) (-43200 + 
               95280 $CellContext`\[ScriptL] + 
               81040 $CellContext`\[ScriptL]^2 - 
               87400 $CellContext`\[ScriptL]^3 - 
               86212 $CellContext`\[ScriptL]^4 + 
               48747 $CellContext`\[ScriptL]^5 + 
               5343 $CellContext`\[ScriptL]^6 - 
               3873 $CellContext`\[ScriptL]^7 + 877 $CellContext`\[ScriptL]^8 + 
               58 $CellContext`\[ScriptL]^9 - 68 $CellContext`\[ScriptL]^10 + 
               8 $CellContext`\[ScriptL]^11) $CellContext`m^5)) (
            1 - $CellContext`a^2)^Rational[1, 2]) $CellContext`\[Omega]^6}, 4,
        7, 1], $CellContext`aMST[-3] -> 
     SeriesData[$CellContext`\[Gamma], 0, {
       Rational[
         1, 3] (-2 + $CellContext`\[ScriptL]) (-1 + \
$CellContext`\[ScriptL])^(-2) $CellContext`\[ScriptL]^(-2) (-3 + 
          2 $CellContext`\[ScriptL])^(-1) (-1 + 
          2 $CellContext`\[ScriptL])^(-2) (1 + 
          2 $CellContext`\[ScriptL])^(-1) (12 - 
          
          7 $CellContext`\[ScriptL] + $CellContext`\[ScriptL]^2)^2 ((-2) \
$CellContext`a $CellContext`m + 2 $CellContext`a^3 $CellContext`m + 
         6 $CellContext`a $CellContext`\[ScriptL] $CellContext`m - 
         6 $CellContext`a^3 $CellContext`\[ScriptL] $CellContext`m - 
         3 $CellContext`a $CellContext`\[ScriptL]^2 $CellContext`m + 
         3 $CellContext`a^3 $CellContext`\[ScriptL]^2 $CellContext`m + \
$CellContext`a^3 $CellContext`m^3 + 
         Complex[0, -2] $CellContext`\[ScriptL] (1 - $CellContext`a^2)^
           Rational[1, 2] + 
         Complex[0, 2] $CellContext`a^2 $CellContext`\[ScriptL] (
            1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, 3] $CellContext`\[ScriptL]^2 (1 - $CellContext`a^2)^
           Rational[1, 2] + 
         Complex[0, -3] $CellContext`a^2 $CellContext`\[ScriptL]^2 (
            1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, -1] $CellContext`\[ScriptL]^3 (1 - $CellContext`a^2)^
           Rational[1, 2] + 
         Complex[0, 1] $CellContext`a^2 $CellContext`\[ScriptL]^3 (
            1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, -3] $CellContext`a^2 $CellContext`m^2 (
            1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, 
            3] $CellContext`a^2 $CellContext`\[ScriptL] $CellContext`m^2 (
            1 - $CellContext`a^2)^Rational[1, 2]) $CellContext`\[Omega]^3, 
        Rational[-2, 
          3] (-4 + $CellContext`\[ScriptL])^2 (-1 + \
$CellContext`\[ScriptL])^(-2) $CellContext`\[ScriptL]^(-4) (-1 + 
          2 $CellContext`\[ScriptL])^(-2) (6 - 
         5 $CellContext`\[ScriptL] + $CellContext`\[ScriptL]^2) (-3 - 
          7 $CellContext`\[ScriptL] + 4 $CellContext`\[ScriptL]^3)^(-1) (
         6 $CellContext`\[ScriptL]^2 - 
         6 $CellContext`a^2 $CellContext`\[ScriptL]^2 - 
         14 $CellContext`\[ScriptL]^3 + 
         14 $CellContext`a^2 $CellContext`\[ScriptL]^3 - 
         5 $CellContext`\[ScriptL]^4 + 
         5 $CellContext`a^2 $CellContext`\[ScriptL]^4 + 
         12 $CellContext`\[ScriptL]^5 - 
         12 $CellContext`a^2 $CellContext`\[ScriptL]^5 - 
         3 $CellContext`\[ScriptL]^6 + 
         3 $CellContext`a^2 $CellContext`\[ScriptL]^6 - 
         24 $CellContext`a^2 $CellContext`m^2 + 
         24 $CellContext`a^4 $CellContext`m^2 + 
         72 $CellContext`a^2 $CellContext`\[ScriptL] $CellContext`m^2 - 
         72 $CellContext`a^4 $CellContext`\[ScriptL] $CellContext`m^2 - 
         45 $CellContext`a^2 $CellContext`\[ScriptL]^2 $CellContext`m^2 + 
         36 $CellContext`a^4 $CellContext`\[ScriptL]^2 $CellContext`m^2 - 
         6 $CellContext`a^2 $CellContext`\[ScriptL]^3 $CellContext`m^2 + 
         3 $CellContext`a^2 $CellContext`\[ScriptL]^4 $CellContext`m^2 + 
         12 $CellContext`a^4 $CellContext`m^4 + 
         Complex[0, -24] $CellContext`a $CellContext`\[ScriptL] \
$CellContext`m (1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, 
            24] $CellContext`a^3 $CellContext`\[ScriptL] $CellContext`m (
            1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, 
            54] $CellContext`a $CellContext`\[ScriptL]^2 $CellContext`m (
            1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, -36] $CellContext`a^3 $CellContext`\[ScriptL]^2 \
$CellContext`m (1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, -18] $CellContext`a $CellContext`\[ScriptL]^3 \
$CellContext`m (1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, 
            12] $CellContext`a^3 $CellContext`\[ScriptL]^3 $CellContext`m (
            1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, -18] $CellContext`a $CellContext`\[ScriptL]^4 \
$CellContext`m (1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, 
            6] $CellContext`a $CellContext`\[ScriptL]^5 $CellContext`m (
            1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, -36] $CellContext`a^3 $CellContext`m^3 (
            1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, 
            36] $CellContext`a^3 $CellContext`\[ScriptL] $CellContext`m^3 (
            1 - $CellContext`a^2)^Rational[1, 2]) $CellContext`\[Omega]^4, 
        32 (Rational[-1, 64] $CellContext`a (1 - 
            2 $CellContext`\[ScriptL])^(-4) (3 - 
            2 $CellContext`\[ScriptL])^(-2) (-1 + \
$CellContext`\[ScriptL])^(-3) $CellContext`\[ScriptL]^(-4) (
            1 + $CellContext`\[ScriptL])^(-1) (1 + 
            2 $CellContext`\[ScriptL])^(-3) (3 + 
            2 $CellContext`\[ScriptL])^(-1) (14 - 11 $CellContext`\[ScriptL] + 
            2 $CellContext`\[ScriptL]^2)^(-1) (2322432 - 
           14404608 $CellContext`\[ScriptL] + 
           20131392 $CellContext`\[ScriptL]^2 + 
           59852480 $CellContext`\[ScriptL]^3 - 
           248663640 $CellContext`\[ScriptL]^4 + 
           360932752 $CellContext`\[ScriptL]^5 - 
           243719966 $CellContext`\[ScriptL]^6 + 
           62851464 $CellContext`\[ScriptL]^7 - 
           45345531 $CellContext`\[ScriptL]^8 + 
           141089097 $CellContext`\[ScriptL]^9 - 
           177669093 $CellContext`\[ScriptL]^10 + 
           124840605 $CellContext`\[ScriptL]^11 - 
           56973521 $CellContext`\[ScriptL]^12 + 
           18224327 $CellContext`\[ScriptL]^13 - 
           4315729 $CellContext`\[ScriptL]^14 + 
           793203 $CellContext`\[ScriptL]^15 - 
           116440 $CellContext`\[ScriptL]^16 + 
           13432 $CellContext`\[ScriptL]^17 - 1104 $CellContext`\[ScriptL]^18 + 
           48 $CellContext`\[ScriptL]^19) $CellContext`m + $CellContext`a^3 (
           Rational[
             1, 32] (3 - 
              2 $CellContext`\[ScriptL])^(-2) (-1 + \
$CellContext`\[ScriptL])^(-3) $CellContext`\[ScriptL]^(-4) (
              1 + $CellContext`\[ScriptL])^(-1) (-1 + 
              2 $CellContext`\[ScriptL])^(-3) (1 + 
              2 $CellContext`\[ScriptL])^(-3) (3 + 
              2 $CellContext`\[ScriptL])^(-1) (14 - 
              11 $CellContext`\[ScriptL] + 
              2 $CellContext`\[ScriptL]^2)^(-1) (-774144 + 
             3027456 $CellContext`\[ScriptL] - 
             737376 $CellContext`\[ScriptL]^2 - 
             19034112 $CellContext`\[ScriptL]^3 + 
             48413504 $CellContext`\[ScriptL]^4 - 
             59627804 $CellContext`\[ScriptL]^5 + 
             50202814 $CellContext`\[ScriptL]^6 - 
             42866210 $CellContext`\[ScriptL]^7 + 
             42910617 $CellContext`\[ScriptL]^8 - 
             37561449 $CellContext`\[ScriptL]^9 + 
             24199911 $CellContext`\[ScriptL]^10 - 
             11318645 $CellContext`\[ScriptL]^11 + 
             3975353 $CellContext`\[ScriptL]^12 - 
             1094603 $CellContext`\[ScriptL]^13 + 
             243747 $CellContext`\[ScriptL]^14 - 
             43693 $CellContext`\[ScriptL]^15 + 
             5950 $CellContext`\[ScriptL]^16 - 540 $CellContext`\[ScriptL]^17 + 
             24 $CellContext`\[ScriptL]^18) $CellContext`m + 
           Rational[
             1, 64] (3 - 
              2 $CellContext`\[ScriptL])^(-2) $CellContext`\[ScriptL]^(-6) (3 + 
              2 $CellContext`\[ScriptL])^(-1) (14 - 
              11 $CellContext`\[ScriptL] + 2 $CellContext`\[ScriptL]^2)^(-1) (
              1 - 5 $CellContext`\[ScriptL]^2 + 
              4 $CellContext`\[ScriptL]^4)^(-3) (-3870720 + 
             8718336 $CellContext`\[ScriptL] + 
             28054272 $CellContext`\[ScriptL]^2 - 
             72600576 $CellContext`\[ScriptL]^3 - 
             28005088 $CellContext`\[ScriptL]^4 + 
             182209984 $CellContext`\[ScriptL]^5 - 
             92089052 $CellContext`\[ScriptL]^6 - 
             119067020 $CellContext`\[ScriptL]^7 + 
             110519251 $CellContext`\[ScriptL]^8 + 
             42806649 $CellContext`\[ScriptL]^9 - 
             96735577 $CellContext`\[ScriptL]^10 + 
             49418687 $CellContext`\[ScriptL]^11 - 
             6148895 $CellContext`\[ScriptL]^12 - 
             4824431 $CellContext`\[ScriptL]^13 + 
             2950573 $CellContext`\[ScriptL]^14 - 
             810863 $CellContext`\[ScriptL]^15 + 
             109008 $CellContext`\[ScriptL]^16 + 
             1642 $CellContext`\[ScriptL]^17 - 
             2956 $CellContext`\[ScriptL]^18 + 392 $CellContext`\[ScriptL]^19 - 
             16 $CellContext`\[ScriptL]^20) $CellContext`m^3) + \
$CellContext`a^5 (
           Rational[-1, 64] (1 - 2 $CellContext`\[ScriptL])^(-4) (3 - 
              2 $CellContext`\[ScriptL])^(-2) (-4 + \
$CellContext`\[ScriptL])^2 (-3 + $CellContext`\[ScriptL])^2 (-2 + \
$CellContext`\[ScriptL]) (-1 + $CellContext`\[ScriptL])^(-2) $CellContext`\
\[ScriptL]^(-4) (1 + $CellContext`\[ScriptL])^(-1) (-7 + 
              2 $CellContext`\[ScriptL])^(-1) (1 + 
              2 $CellContext`\[ScriptL])^(-1) (3 + 
              2 $CellContext`\[ScriptL])^(-1) (1344 - 
             10240 $CellContext`\[ScriptL] + 25546 $CellContext`\[ScriptL]^2 - 
             25150 $CellContext`\[ScriptL]^3 + 
             10535 $CellContext`\[ScriptL]^4 - 756 $CellContext`\[ScriptL]^5 - 
             1486 $CellContext`\[ScriptL]^6 + 816 $CellContext`\[ScriptL]^7 - 
             61 $CellContext`\[ScriptL]^8 - 60 $CellContext`\[ScriptL]^9 + 
             12 $CellContext`\[ScriptL]^10) $CellContext`m + 
           Rational[
             1, 64] (1 - 2 $CellContext`\[ScriptL])^(-4) (3 - 
              2 $CellContext`\[ScriptL])^(-2) (-4 + \
$CellContext`\[ScriptL])^2 (-1 + $CellContext`\[ScriptL])^(-2) $CellContext`\
\[ScriptL]^(-6) (1 + $CellContext`\[ScriptL])^(-3) (-7 + 
              2 $CellContext`\[ScriptL])^(-1) (1 + 
              2 $CellContext`\[ScriptL])^(-1) (3 + 
              2 $CellContext`\[ScriptL])^(-1) (6 - 
             5 $CellContext`\[ScriptL] + $CellContext`\[ScriptL]^2) (-20160 + 
             109248 $CellContext`\[ScriptL] - 
             144480 $CellContext`\[ScriptL]^2 - 
             76256 $CellContext`\[ScriptL]^3 + 
             160101 $CellContext`\[ScriptL]^4 + 
             72745 $CellContext`\[ScriptL]^5 - 
             152808 $CellContext`\[ScriptL]^6 + 
             39824 $CellContext`\[ScriptL]^7 + 
             11725 $CellContext`\[ScriptL]^8 - 5583 $CellContext`\[ScriptL]^9 + 
             742 $CellContext`\[ScriptL]^10 + 174 $CellContext`\[ScriptL]^11 - 
             80 $CellContext`\[ScriptL]^12 + 
             8 $CellContext`\[ScriptL]^13) $CellContext`m^3 + 
           Rational[
             1, 64] (1 - 2 $CellContext`\[ScriptL])^(-4) (3 - 
              2 $CellContext`\[ScriptL])^(-2) (-4 + \
$CellContext`\[ScriptL])^2 (-1 + $CellContext`\[ScriptL])^(-2) $CellContext`\
\[ScriptL]^(-6) (1 + $CellContext`\[ScriptL])^(-3) (-7 + 
              2 $CellContext`\[ScriptL])^(-1) (1 + 
              2 $CellContext`\[ScriptL])^(-1) (3 + 
              2 $CellContext`\[ScriptL])^(-1) (6 - 
             5 $CellContext`\[ScriptL] + $CellContext`\[ScriptL]^2) (-10080 + 
             24384 $CellContext`\[ScriptL] + 15024 $CellContext`\[ScriptL]^2 - 
             26656 $CellContext`\[ScriptL]^3 - 
             18709 $CellContext`\[ScriptL]^4 + 
             16825 $CellContext`\[ScriptL]^5 + 894 $CellContext`\[ScriptL]^6 - 
             1186 $CellContext`\[ScriptL]^7 + 335 $CellContext`\[ScriptL]^8 - 
             11 $CellContext`\[ScriptL]^9 - 24 $CellContext`\[ScriptL]^10 + 
             4 $CellContext`\[ScriptL]^11) $CellContext`m^5) + 
         Complex[0, 1] (
           Rational[
             1, 192] (1 - 2 $CellContext`\[ScriptL])^(-4) (3 - 
              2 $CellContext`\[ScriptL])^(-2) (-1 + \
$CellContext`\[ScriptL])^(-2) $CellContext`\[ScriptL]^(-3) (
              1 + $CellContext`\[ScriptL])^(-1) (-7 + 
              2 $CellContext`\[ScriptL])^(-1) (1 + 
              2 $CellContext`\[ScriptL])^(-3) (3 + 
              2 $CellContext`\[ScriptL])^(-1) (-1161216 + 
             5557248 $CellContext`\[ScriptL] + 
             4745376 $CellContext`\[ScriptL]^2 - 
             49625760 $CellContext`\[ScriptL]^3 + 
             92641588 $CellContext`\[ScriptL]^4 - 
             80583692 $CellContext`\[ScriptL]^5 + 
             38444727 $CellContext`\[ScriptL]^6 - 
             31984161 $CellContext`\[ScriptL]^7 + 
             49591665 $CellContext`\[ScriptL]^8 - 
             44060013 $CellContext`\[ScriptL]^9 + 
             20909393 $CellContext`\[ScriptL]^10 - 
             5383003 $CellContext`\[ScriptL]^11 + 
             739755 $CellContext`\[ScriptL]^12 - 
             94995 $CellContext`\[ScriptL]^13 + 
             32904 $CellContext`\[ScriptL]^14 - 
             8376 $CellContext`\[ScriptL]^15 + 
             1008 $CellContext`\[ScriptL]^16 - 
             48 $CellContext`\[ScriptL]^17) + $CellContext`a^2 (
             Rational[
               1, 96] (3 - 
                2 $CellContext`\[ScriptL])^(-2) (-1 + \
$CellContext`\[ScriptL])^(-2) $CellContext`\[ScriptL]^(-2) (
                1 + $CellContext`\[ScriptL])^(-1) (-7 + 
                2 $CellContext`\[ScriptL])^(-1) (3 + 
                2 $CellContext`\[ScriptL])^(-1) (-1 + 
                4 $CellContext`\[ScriptL]^2)^(-3) (362880 + 
               750960 $CellContext`\[ScriptL] - 
               7532136 $CellContext`\[ScriptL]^2 + 
               18463124 $CellContext`\[ScriptL]^3 - 
               22849482 $CellContext`\[ScriptL]^4 + 
               18152211 $CellContext`\[ScriptL]^5 - 
               11767293 $CellContext`\[ScriptL]^6 + 
               7088385 $CellContext`\[ScriptL]^7 - 
               3657123 $CellContext`\[ScriptL]^8 + 
               1479529 $CellContext`\[ScriptL]^9 - 
               476409 $CellContext`\[ScriptL]^10 + 
               128457 $CellContext`\[ScriptL]^11 - 
               28545 $CellContext`\[ScriptL]^12 + 
               4710 $CellContext`\[ScriptL]^13 - 
               492 $CellContext`\[ScriptL]^14 + 
               24 $CellContext`\[ScriptL]^15) + 
             Rational[-1, 64] (3 - 
                2 $CellContext`\[ScriptL])^(-2) (-1 + \
$CellContext`\[ScriptL])^(-2) $CellContext`\[ScriptL]^(-5) (
                1 + $CellContext`\[ScriptL])^(-3) (-1 + 
                2 $CellContext`\[ScriptL])^(-3) (1 + 
                2 $CellContext`\[ScriptL])^(-3) (3 + 
                2 $CellContext`\[ScriptL])^(-1) (14 - 
                11 $CellContext`\[ScriptL] + 
                2 $CellContext`\[ScriptL]^2)^(-1) (-3870720 + 
               3686400 $CellContext`\[ScriptL] + 
               30040320 $CellContext`\[ScriptL]^2 - 
               38267040 $CellContext`\[ScriptL]^3 - 
               58755328 $CellContext`\[ScriptL]^4 + 
               96474524 $CellContext`\[ScriptL]^5 + 
               20642884 $CellContext`\[ScriptL]^6 - 
               84491631 $CellContext`\[ScriptL]^7 + 
               13527051 $CellContext`\[ScriptL]^8 + 
               45728213 $CellContext`\[ScriptL]^9 - 
               32435155 $CellContext`\[ScriptL]^10 + 
               4011759 $CellContext`\[ScriptL]^11 + 
               5589383 $CellContext`\[ScriptL]^12 - 
               3971081 $CellContext`\[ScriptL]^13 + 
               1414227 $CellContext`\[ScriptL]^14 - 
               314492 $CellContext`\[ScriptL]^15 + 
               43874 $CellContext`\[ScriptL]^16 - 
               3836 $CellContext`\[ScriptL]^17 + 
               264 $CellContext`\[ScriptL]^18 - 
               16 $CellContext`\[ScriptL]^19) $CellContext`m^2) + \
$CellContext`a^4 (
             Rational[-1, 64] (1 - 2 $CellContext`\[ScriptL])^(-4) (3 - 
                2 $CellContext`\[ScriptL])^(-2) (-4 + \
$CellContext`\[ScriptL])^2 (-1 + $CellContext`\[ScriptL])^(-1) $CellContext`\
\[ScriptL]^(-3) (1 + $CellContext`\[ScriptL])^(-1) (-7 + 
                2 $CellContext`\[ScriptL])^(-1) (1 + 
                2 $CellContext`\[ScriptL])^(-1) (3 + 
                2 $CellContext`\[ScriptL])^(-1) (6 - 
                5 $CellContext`\[ScriptL] + $CellContext`\[ScriptL]^2)^2 (672 - 
               3104 $CellContext`\[ScriptL] + 2453 $CellContext`\[ScriptL]^2 - 
               560 $CellContext`\[ScriptL]^3 - 92 $CellContext`\[ScriptL]^4 + 
               186 $CellContext`\[ScriptL]^5 - 47 $CellContext`\[ScriptL]^6 - 
               12 $CellContext`\[ScriptL]^7 + 4 $CellContext`\[ScriptL]^8) + 
             Rational[-1, 64] (1 - 2 $CellContext`\[ScriptL])^(-4) (3 - 
                2 $CellContext`\[ScriptL])^(-2) (-4 + \
$CellContext`\[ScriptL])^2 (-1 + $CellContext`\[ScriptL])^(-1) $CellContext`\
\[ScriptL]^(-5) (1 + $CellContext`\[ScriptL])^(-3) (-7 + 
                2 $CellContext`\[ScriptL])^(-1) (1 + 
                2 $CellContext`\[ScriptL])^(-1) (3 + 
                2 $CellContext`\[ScriptL])^(-1) (6 - 
               5 $CellContext`\[ScriptL] + $CellContext`\[ScriptL]^2) (-20160 + 
               52800 $CellContext`\[ScriptL] + 
               23520 $CellContext`\[ScriptL]^2 - 
               45869 $CellContext`\[ScriptL]^3 - 
               31189 $CellContext`\[ScriptL]^4 + 
               44916 $CellContext`\[ScriptL]^5 - 
               6292 $CellContext`\[ScriptL]^6 - 
               7037 $CellContext`\[ScriptL]^7 + 
               1835 $CellContext`\[ScriptL]^8 + 486 $CellContext`\[ScriptL]^9 - 
               202 $CellContext`\[ScriptL]^10 - 16 $CellContext`\[ScriptL]^11 + 
               8 $CellContext`\[ScriptL]^12) $CellContext`m^2 + 
             Rational[
               3, 64] (1 - 2 $CellContext`\[ScriptL])^(-4) (3 - 
                2 $CellContext`\[ScriptL])^(-2) (-4 + \
$CellContext`\[ScriptL])^2 (-1 + $CellContext`\[ScriptL])^(-1) $CellContext`\
\[ScriptL]^(-6) (1 + $CellContext`\[ScriptL])^(-3) (-7 + 
                2 $CellContext`\[ScriptL])^(-1) (1 + 
                2 $CellContext`\[ScriptL])^(-1) (3 + 
                2 $CellContext`\[ScriptL])^(-1) (6 - 
               5 $CellContext`\[ScriptL] + $CellContext`\[ScriptL]^2) (-10080 + 
               24384 $CellContext`\[ScriptL] + 
               15024 $CellContext`\[ScriptL]^2 - 
               26656 $CellContext`\[ScriptL]^3 - 
               18709 $CellContext`\[ScriptL]^4 + 
               16825 $CellContext`\[ScriptL]^5 + 
               894 $CellContext`\[ScriptL]^6 - 1186 $CellContext`\[ScriptL]^7 + 
               335 $CellContext`\[ScriptL]^8 - 11 $CellContext`\[ScriptL]^9 - 
               24 $CellContext`\[ScriptL]^10 + 
               4 $CellContext`\[ScriptL]^11) $CellContext`m^4)) (
            1 - $CellContext`a^2)^Rational[1, 2]) $CellContext`\[Omega]^5, 
        64 (Rational[
           1, 192] (1 - 2 $CellContext`\[ScriptL])^(-4) (3 - 
            2 $CellContext`\[ScriptL])^(-2) (-1 + \
$CellContext`\[ScriptL])^(-3) $CellContext`\[ScriptL]^(-4) (
            1 + $CellContext`\[ScriptL])^(-1) (1 + 
            2 $CellContext`\[ScriptL])^(-3) (3 + 
            2 $CellContext`\[ScriptL])^(-1) (14 - 11 $CellContext`\[ScriptL] + 
            2 $CellContext`\[ScriptL]^2)^(-1) (4644864 - 
           29002752 $CellContext`\[ScriptL] + 
           45024192 $CellContext`\[ScriptL]^2 + 
           105600576 $CellContext`\[ScriptL]^3 - 
           531702792 $CellContext`\[ScriptL]^4 + 
           988383792 $CellContext`\[ScriptL]^5 - 
           1101451946 $CellContext`\[ScriptL]^6 + 
           848666584 $CellContext`\[ScriptL]^7 - 
           550090385 $CellContext`\[ScriptL]^8 + 
           416888251 $CellContext`\[ScriptL]^9 - 
           361784831 $CellContext`\[ScriptL]^10 + 
           262253623 $CellContext`\[ScriptL]^11 - 
           138208435 $CellContext`\[ScriptL]^12 + 
           51921365 $CellContext`\[ScriptL]^13 - 
           13999603 $CellContext`\[ScriptL]^14 + 
           2736473 $CellContext`\[ScriptL]^15 - 
           393352 $CellContext`\[ScriptL]^16 + 
           42344 $CellContext`\[ScriptL]^17 - 3312 $CellContext`\[ScriptL]^18 + 
           144 $CellContext`\[ScriptL]^19) + $CellContext`a^2 (
           Rational[
             1, 32] (3 - 
              2 $CellContext`\[ScriptL])^(-2) (-1 + \
$CellContext`\[ScriptL])^(-3) $CellContext`\[ScriptL]^(-4) (
              1 + $CellContext`\[ScriptL])^(-1) (-1 + 
              2 $CellContext`\[ScriptL])^(-3) (1 + 
              2 $CellContext`\[ScriptL])^(-3) (3 + 
              2 $CellContext`\[ScriptL])^(-1) (14 - 
              11 $CellContext`\[ScriptL] + 2 $CellContext`\[ScriptL]^2)^(-1) (
             387072 - 1433088 $CellContext`\[ScriptL] + 
             1461216 $CellContext`\[ScriptL]^2 + 
             7918336 $CellContext`\[ScriptL]^3 - 
             35598240 $CellContext`\[ScriptL]^4 + 
             71623996 $CellContext`\[ScriptL]^5 - 
             87492942 $CellContext`\[ScriptL]^6 + 
             72971522 $CellContext`\[ScriptL]^7 - 
             47844009 $CellContext`\[ScriptL]^8 + 
             29132201 $CellContext`\[ScriptL]^9 - 
             17085095 $CellContext`\[ScriptL]^10 + 
             8616309 $CellContext`\[ScriptL]^11 - 
             3405753 $CellContext`\[ScriptL]^12 + 
             1030091 $CellContext`\[ScriptL]^13 - 
             240675 $CellContext`\[ScriptL]^14 + 
             43693 $CellContext`\[ScriptL]^15 - 
             5950 $CellContext`\[ScriptL]^16 + 540 $CellContext`\[ScriptL]^17 - 
             24 $CellContext`\[ScriptL]^18) + 
           Rational[
             1, 192] (1 - 2 $CellContext`\[ScriptL])^(-4) (3 - 
              2 $CellContext`\[ScriptL])^(-2) (-3 + \
$CellContext`\[ScriptL])^(-1) (-2 + $CellContext`\[ScriptL])^(-1) (-1 + \
$CellContext`\[ScriptL])^(-4) $CellContext`\[ScriptL]^(-6) (
              1 + $CellContext`\[ScriptL])^(-3) (
              2 + $CellContext`\[ScriptL])^(-1) (-7 + 
              2 $CellContext`\[ScriptL])^(-1) (1 + 
              2 $CellContext`\[ScriptL])^(-3) (3 + 
              2 $CellContext`\[ScriptL])^(-1) (-264757248 + 
             1352982528 $CellContext`\[ScriptL] - 
             592607232 $CellContext`\[ScriptL]^2 - 
             8254142208 $CellContext`\[ScriptL]^3 + 
             16823712192 $CellContext`\[ScriptL]^4 - 
             1670091072 $CellContext`\[ScriptL]^5 - 
             28135220712 $CellContext`\[ScriptL]^6 + 
             30354015932 $CellContext`\[ScriptL]^7 - 
             1961606146 $CellContext`\[ScriptL]^8 - 
             16553971285 $CellContext`\[ScriptL]^9 + 
             9974233505 $CellContext`\[ScriptL]^10 + 
             1403627642 $CellContext`\[ScriptL]^11 - 
             3643960978 $CellContext`\[ScriptL]^12 + 
             771081406 $CellContext`\[ScriptL]^13 + 
             1092552466 $CellContext`\[ScriptL]^14 - 
             1082624024 $CellContext`\[ScriptL]^15 + 
             517885954 $CellContext`\[ScriptL]^16 - 
             154533809 $CellContext`\[ScriptL]^17 + 
             31006861 $CellContext`\[ScriptL]^18 - 
             5718966 $CellContext`\[ScriptL]^19 + 
             1640538 $CellContext`\[ScriptL]^20 - 
             471168 $CellContext`\[ScriptL]^21 + 
             83712 $CellContext`\[ScriptL]^22 - 
             7776 $CellContext`\[ScriptL]^23 + 
             288 $CellContext`\[ScriptL]^24) $CellContext`m^2) + \
$CellContext`a^4 (
           Rational[
             1, 64] (1 - 2 $CellContext`\[ScriptL])^(-4) (3 - 
              2 $CellContext`\[ScriptL])^(-2) (-4 + \
$CellContext`\[ScriptL])^2 (-3 + $CellContext`\[ScriptL])^2 (-2 + \
$CellContext`\[ScriptL]) (-1 + $CellContext`\[ScriptL])^(-2) $CellContext`\
\[ScriptL]^(-4) (1 + $CellContext`\[ScriptL])^(-1) (-7 + 
              2 $CellContext`\[ScriptL])^(-1) (1 + 
              2 $CellContext`\[ScriptL])^(-1) (3 + 
              2 $CellContext`\[ScriptL])^(-1) (1344 - 
             10240 $CellContext`\[ScriptL] + 25546 $CellContext`\[ScriptL]^2 - 
             25150 $CellContext`\[ScriptL]^3 + 
             10535 $CellContext`\[ScriptL]^4 - 756 $CellContext`\[ScriptL]^5 - 
             1486 $CellContext`\[ScriptL]^6 + 816 $CellContext`\[ScriptL]^7 - 
             61 $CellContext`\[ScriptL]^8 - 60 $CellContext`\[ScriptL]^9 + 
             12 $CellContext`\[ScriptL]^10) + 
           Rational[
             1, 192] (1 - 2 $CellContext`\[ScriptL])^(-4) (3 - 
              2 $CellContext`\[ScriptL])^(-2) (-3 + \
$CellContext`\[ScriptL])^(-1) (-2 + $CellContext`\[ScriptL])^(-1) (-1 + \
$CellContext`\[ScriptL])^(-3) $CellContext`\[ScriptL]^(-6) (
              1 + $CellContext`\[ScriptL])^(-3) (
              2 + $CellContext`\[ScriptL])^(-1) (-7 + 
              2 $CellContext`\[ScriptL])^(-1) (1 + 
              2 $CellContext`\[ScriptL])^(-3) (3 + 
              2 $CellContext`\[ScriptL])^(-1) (-97542144 + 
             353009664 $CellContext`\[ScriptL] + 
             53111808 $CellContext`\[ScriptL]^2 - 
             2327827968 $CellContext`\[ScriptL]^3 + 
             4238995584 $CellContext`\[ScriptL]^4 - 
             998953152 $CellContext`\[ScriptL]^5 - 
             4334535768 $CellContext`\[ScriptL]^6 + 
             3891105452 $CellContext`\[ScriptL]^7 + 
             1941814534 $CellContext`\[ScriptL]^8 - 
             6102651831 $CellContext`\[ScriptL]^9 + 
             5686092482 $CellContext`\[ScriptL]^10 - 
             3355115060 $CellContext`\[ScriptL]^11 + 
             1511661762 $CellContext`\[ScriptL]^12 - 
             526551488 $CellContext`\[ScriptL]^13 + 
             157921826 $CellContext`\[ScriptL]^14 - 
             95756862 $CellContext`\[ScriptL]^15 + 
             83012128 $CellContext`\[ScriptL]^16 - 
             48646633 $CellContext`\[ScriptL]^17 + 
             18313164 $CellContext`\[ScriptL]^18 - 
             4630074 $CellContext`\[ScriptL]^19 + 
             807936 $CellContext`\[ScriptL]^20 - 
             96960 $CellContext`\[ScriptL]^21 + 
             7488 $CellContext`\[ScriptL]^22 - 
             288 $CellContext`\[ScriptL]^23) $CellContext`m^2 + 
           Rational[
             1, 192] (1 - 2 $CellContext`\[ScriptL])^(-4) (3 - 
              2 $CellContext`\[ScriptL])^(-2) (-3 + \
$CellContext`\[ScriptL])^(-1) (-2 + $CellContext`\[ScriptL])^(-1) (-1 + \
$CellContext`\[ScriptL])^(-3) $CellContext`\[ScriptL]^(-8) (
              1 + $CellContext`\[ScriptL])^(-5) (
              2 + $CellContext`\[ScriptL])^(-1) (-7 + 
              2 $CellContext`\[ScriptL])^(-1) (1 + 
              2 $CellContext`\[ScriptL])^(-3) (3 + 
              2 $CellContext`\[ScriptL])^(-1) (-390168576 + 
             836075520 $CellContext`\[ScriptL] + 
             3672594432 $CellContext`\[ScriptL]^2 - 
             7813776384 $CellContext`\[ScriptL]^3 - 
             10766158848 $CellContext`\[ScriptL]^4 + 
             25367608704 $CellContext`\[ScriptL]^5 + 
             10879108800 $CellContext`\[ScriptL]^6 - 
             38794263888 $CellContext`\[ScriptL]^7 - 
             2280158712 $CellContext`\[ScriptL]^8 + 
             37562898784 $CellContext`\[ScriptL]^9 - 
             14671591130 $CellContext`\[ScriptL]^10 - 
             10122425947 $CellContext`\[ScriptL]^11 + 
             4751888976 $CellContext`\[ScriptL]^12 + 
             4724190253 $CellContext`\[ScriptL]^13 - 
             4012954300 $CellContext`\[ScriptL]^14 + 
             687369682 $CellContext`\[ScriptL]^15 + 
             372138416 $CellContext`\[ScriptL]^16 - 
             217783934 $CellContext`\[ScriptL]^17 + 
             42393270 $CellContext`\[ScriptL]^18 + 
             207569 $CellContext`\[ScriptL]^19 - 
             1502456 $CellContext`\[ScriptL]^20 + 
             30913 $CellContext`\[ScriptL]^21 + 
             130128 $CellContext`\[ScriptL]^22 - 
             38232 $CellContext`\[ScriptL]^23 + 
             4800 $CellContext`\[ScriptL]^24 - 
             240 $CellContext`\[ScriptL]^25) $CellContext`m^4) + \
$CellContext`a^6 (
           Rational[
             1, 16] (1 - 2 $CellContext`\[ScriptL])^(-4) (3 - 
              2 $CellContext`\[ScriptL])^(-2) (-1 + \
$CellContext`\[ScriptL])^(-4) $CellContext`\[ScriptL]^(-6) (
              1 + $CellContext`\[ScriptL])^(-3) (
              2 + $CellContext`\[ScriptL])^(-1) (-7 + 
              2 $CellContext`\[ScriptL])^(-1) (1 + 
              2 $CellContext`\[ScriptL])^(-1) (3 + 
              2 $CellContext`\[ScriptL])^(-1) (6 - 
             5 $CellContext`\[ScriptL] + $CellContext`\[ScriptL]^2) (387072 - 
             2992128 $CellContext`\[ScriptL] + 
             8100032 $CellContext`\[ScriptL]^2 - 
             8544400 $CellContext`\[ScriptL]^3 + 
             1312648 $CellContext`\[ScriptL]^4 + 
             2373714 $CellContext`\[ScriptL]^5 + 
             1863356 $CellContext`\[ScriptL]^6 - 
             4770345 $CellContext`\[ScriptL]^7 + 
             2886177 $CellContext`\[ScriptL]^8 - 
             513035 $CellContext`\[ScriptL]^9 - 
             253615 $CellContext`\[ScriptL]^10 + 
             189177 $CellContext`\[ScriptL]^11 - 
             47201 $CellContext`\[ScriptL]^12 - 
             1743 $CellContext`\[ScriptL]^13 + 
             3871 $CellContext`\[ScriptL]^14 - 840 $CellContext`\[ScriptL]^15 + 
             60 $CellContext`\[ScriptL]^16) $CellContext`m^2 + 
           Rational[-1, 16] (1 - 2 $CellContext`\[ScriptL])^(-4) (3 - 
              2 $CellContext`\[ScriptL])^(-2) (-1 + \
$CellContext`\[ScriptL])^(-4) $CellContext`\[ScriptL]^(-8) (
              1 + $CellContext`\[ScriptL])^(-5) (
              2 + $CellContext`\[ScriptL])^(-1) (-7 + 
              2 $CellContext`\[ScriptL])^(-1) (1 + 
              2 $CellContext`\[ScriptL])^(-1) (3 + 
              2 $CellContext`\[ScriptL])^(-1) (6 - 
             5 $CellContext`\[ScriptL] + $CellContext`\[ScriptL]^2) (903168 - 
             4945920 $CellContext`\[ScriptL] + 
             5793408 $CellContext`\[ScriptL]^2 + 
             7841984 $CellContext`\[ScriptL]^3 - 
             11605600 $CellContext`\[ScriptL]^4 - 
             13276712 $CellContext`\[ScriptL]^5 + 
             22278564 $CellContext`\[ScriptL]^6 - 
             1535643 $CellContext`\[ScriptL]^7 - 
             7213329 $CellContext`\[ScriptL]^8 - 
             1304197 $CellContext`\[ScriptL]^9 + 
             4490761 $CellContext`\[ScriptL]^10 - 
             1327179 $CellContext`\[ScriptL]^11 - 
             381409 $CellContext`\[ScriptL]^12 + 
             269577 $CellContext`\[ScriptL]^13 - 
             42129 $CellContext`\[ScriptL]^14 - 
             6070 $CellContext`\[ScriptL]^15 + 
             3726 $CellContext`\[ScriptL]^16 - 640 $CellContext`\[ScriptL]^17 + 
             40 $CellContext`\[ScriptL]^18) $CellContext`m^4 + 
           Rational[-1, 16] (1 - 2 $CellContext`\[ScriptL])^(-4) (3 - 
              
              2 $CellContext`\[ScriptL])^(-2) (-1 + \
$CellContext`\[ScriptL])^(-4) $CellContext`\[ScriptL]^(-8) (
              1 + $CellContext`\[ScriptL])^(-5) (
              2 + $CellContext`\[ScriptL])^(-1) (-7 + 
              2 $CellContext`\[ScriptL])^(-1) (1 + 
              2 $CellContext`\[ScriptL])^(-1) (3 + 
              2 $CellContext`\[ScriptL])^(-1) (6 - 
             5 $CellContext`\[ScriptL] + $CellContext`\[ScriptL]^2) (451584 - 
             1118208 $CellContext`\[ScriptL] - 
             1038528 $CellContext`\[ScriptL]^2 + 
             2218528 $CellContext`\[ScriptL]^3 + 
             2098560 $CellContext`\[ScriptL]^4 - 
             3044344 $CellContext`\[ScriptL]^5 - 
             714224 $CellContext`\[ScriptL]^6 + 
             1112587 $CellContext`\[ScriptL]^7 + 
             511935 $CellContext`\[ScriptL]^8 - 
             508993 $CellContext`\[ScriptL]^9 + 
             16999 $CellContext`\[ScriptL]^10 + 
             58369 $CellContext`\[ScriptL]^11 - 
             16807 $CellContext`\[ScriptL]^12 + 
             701 $CellContext`\[ScriptL]^13 + 861 $CellContext`\[ScriptL]^14 - 
             240 $CellContext`\[ScriptL]^15 + 
             20 $CellContext`\[ScriptL]^16) $CellContext`m^6) + 
         Complex[0, 1] (
           Rational[-1, 32] $CellContext`a (1 - 
              2 $CellContext`\[ScriptL])^(-4) (3 - 
              2 $CellContext`\[ScriptL])^(-2) (-3 + \
$CellContext`\[ScriptL])^(-1) (-2 + $CellContext`\[ScriptL])^(-1) (-1 + \
$CellContext`\[ScriptL])^(-2) $CellContext`\[ScriptL]^(-5) (
              1 + $CellContext`\[ScriptL])^(-2) (
              2 + $CellContext`\[ScriptL])^(-1) (-7 + 
              2 $CellContext`\[ScriptL])^(-1) (1 + 
              2 $CellContext`\[ScriptL])^(-3) (3 + 
              2 $CellContext`\[ScriptL])^(-1) (23224320 - 
             93726720 $CellContext`\[ScriptL] - 
             38926080 $CellContext`\[ScriptL]^2 + 
             589632960 $CellContext`\[ScriptL]^3 - 
             873837408 $CellContext`\[ScriptL]^4 + 
             184558088 $CellContext`\[ScriptL]^5 + 
             750237196 $CellContext`\[ScriptL]^6 - 
             873498894 $CellContext`\[ScriptL]^7 + 
             334166741 $CellContext`\[ScriptL]^8 + 
             62189785 $CellContext`\[ScriptL]^9 - 
             39348481 $CellContext`\[ScriptL]^10 - 
             96599493 $CellContext`\[ScriptL]^11 + 
             110033109 $CellContext`\[ScriptL]^12 - 
             47287087 $CellContext`\[ScriptL]^13 + 
             4371729 $CellContext`\[ScriptL]^14 + 
             4833303 $CellContext`\[ScriptL]^15 - 
             2553254 $CellContext`\[ScriptL]^16 + 
             624202 $CellContext`\[ScriptL]^17 - 
             88864 $CellContext`\[ScriptL]^18 + 
             8224 $CellContext`\[ScriptL]^19 - 608 $CellContext`\[ScriptL]^20 + 
             32 $CellContext`\[ScriptL]^21) $CellContext`m + $CellContext`a^3 \
(Rational[1, 32] (3 - 
                2 $CellContext`\[ScriptL])^(-2) (-3 + \
$CellContext`\[ScriptL])^(-1) $CellContext`\[ScriptL]^(-5) (
                2 + $CellContext`\[ScriptL])^(-1) (-7 + 
                2 $CellContext`\[ScriptL])^(-1) (3 + 
                2 $CellContext`\[ScriptL])^(-1) (1 - 
                5 $CellContext`\[ScriptL]^2 + 
                4 $CellContext`\[ScriptL]^4)^(-3) (2322432 + 
               110592 $CellContext`\[ScriptL] - 
               23978880 $CellContext`\[ScriptL]^2 - 
               4443648 $CellContext`\[ScriptL]^3 + 
               119321792 $CellContext`\[ScriptL]^4 - 
               95660884 $CellContext`\[ScriptL]^5 - 
               88954140 $CellContext`\[ScriptL]^6 + 
               107059001 $CellContext`\[ScriptL]^7 + 
               49166979 $CellContext`\[ScriptL]^8 - 
               120700900 $CellContext`\[ScriptL]^9 + 
               71961954 $CellContext`\[ScriptL]^10 - 
               14517774 $CellContext`\[ScriptL]^11 - 
               5972206 $CellContext`\[ScriptL]^12 + 
               4560360 $CellContext`\[ScriptL]^13 - 
               241188 $CellContext`\[ScriptL]^14 - 
               959823 $CellContext`\[ScriptL]^15 + 
               519067 $CellContext`\[ScriptL]^16 - 
               122984 $CellContext`\[ScriptL]^17 + 
               11254 $CellContext`\[ScriptL]^18 + 
               844 $CellContext`\[ScriptL]^19 - 
               264 $CellContext`\[ScriptL]^20 + 
               16 $CellContext`\[ScriptL]^21) $CellContext`m + 
             Rational[
               1, 16] (3 - 
                2 $CellContext`\[ScriptL])^(-2) (-3 + \
$CellContext`\[ScriptL])^(-1) (-2 + $CellContext`\[ScriptL])^(-1) (-1 + \
$CellContext`\[ScriptL])^(-3) $CellContext`\[ScriptL]^(-7) (
                1 + $CellContext`\[ScriptL])^(-5) (
                2 + $CellContext`\[ScriptL])^(-1) (-7 + 
                2 $CellContext`\[ScriptL])^(-1) (-1 + 
                2 $CellContext`\[ScriptL])^(-3) (1 + 
                2 $CellContext`\[ScriptL])^(-3) (3 + 
                2 $CellContext`\[ScriptL])^(-1) (32514048 + 
               2322432 $CellContext`\[ScriptL] - 
               290621952 $CellContext`\[ScriptL]^2 + 
               32270016 $CellContext`\[ScriptL]^3 + 
               883544640 $CellContext`\[ScriptL]^4 - 
               244035904 $CellContext`\[ScriptL]^5 - 
               1242132468 $CellContext`\[ScriptL]^6 + 
               495058188 $CellContext`\[ScriptL]^7 + 
               986289459 $CellContext`\[ScriptL]^8 - 
               629639935 $CellContext`\[ScriptL]^9 - 
               271563239 $CellContext`\[ScriptL]^10 + 
               256234999 $CellContext`\[ScriptL]^11 + 
               69542485 $CellContext`\[ScriptL]^12 - 
               110275873 $CellContext`\[ScriptL]^13 + 
               25532176 $CellContext`\[ScriptL]^14 + 
               8986846 $CellContext`\[ScriptL]^15 - 
               6552931 $CellContext`\[ScriptL]^16 + 
               1773327 $CellContext`\[ScriptL]^17 - 
               375943 $CellContext`\[ScriptL]^18 + 
               141259 $CellContext`\[ScriptL]^19 - 
               66277 $CellContext`\[ScriptL]^20 + 
               21753 $CellContext`\[ScriptL]^21 - 
               4374 $CellContext`\[ScriptL]^22 + 
               492 $CellContext`\[ScriptL]^23 - 
               24 $CellContext`\[ScriptL]^24) $CellContext`m^3) + \
$CellContext`a^5 (
             Rational[
               1, 16] (1 - 2 $CellContext`\[ScriptL])^(-4) (3 - 
                2 $CellContext`\[ScriptL])^(-2) (-3 + \
$CellContext`\[ScriptL]) (-2 + $CellContext`\[ScriptL])^2 $CellContext`\
\[ScriptL]^(-5) (2 + $CellContext`\[ScriptL])^(-1) (-7 + 
                2 $CellContext`\[ScriptL])^(-1) (1 + 
                2 $CellContext`\[ScriptL])^(-1) (3 + 
                2 $CellContext`\[ScriptL])^(-1) (-1 + \
$CellContext`\[ScriptL]^2)^(-3) (193536 - 915456 $CellContext`\[ScriptL] + 
               1013344 $CellContext`\[ScriptL]^2 + 
               141016 $CellContext`\[ScriptL]^3 - 
               440644 $CellContext`\[ScriptL]^4 - 
               346599 $CellContext`\[ScriptL]^5 + 
               552847 $CellContext`\[ScriptL]^6 - 
               206733 $CellContext`\[ScriptL]^7 - 
               6381 $CellContext`\[ScriptL]^8 + 
               34439 $CellContext`\[ScriptL]^9 - 
               13919 $CellContext`\[ScriptL]^10 + 
               1173 $CellContext`\[ScriptL]^11 + 
               797 $CellContext`\[ScriptL]^12 - 
               240 $CellContext`\[ScriptL]^13 + 
               20 $CellContext`\[ScriptL]^14) $CellContext`m + 
             Rational[
               1, 16] (1 - 2 $CellContext`\[ScriptL])^(-4) (3 - 
                2 $CellContext`\[ScriptL])^(-2) (-1 + \
$CellContext`\[ScriptL])^(-3) $CellContext`\[ScriptL]^(-7) (
                1 + $CellContext`\[ScriptL])^(-5) (
                2 + $CellContext`\[ScriptL])^(-1) (-7 + 
                2 $CellContext`\[ScriptL])^(-1) (1 + 
                2 $CellContext`\[ScriptL])^(-1) (3 + 
                2 $CellContext`\[ScriptL])^(-1) (6 - 
               5 $CellContext`\[ScriptL] + $CellContext`\[ScriptL]^2) (903168 - 
               2107392 $CellContext`\[ScriptL] - 
               2544000 $CellContext`\[ScriptL]^2 + 
               3603488 $CellContext`\[ScriptL]^3 + 
               5735336 $CellContext`\[ScriptL]^4 - 
               5623052 $CellContext`\[ScriptL]^5 - 
               1644717 $CellContext`\[ScriptL]^6 + 
               1196413 $CellContext`\[ScriptL]^7 + 
               1568369 $CellContext`\[ScriptL]^8 - 
               1130921 $CellContext`\[ScriptL]^9 - 
               12177 $CellContext`\[ScriptL]^10 + 
               245473 $CellContext`\[ScriptL]^11 - 
               68661 $CellContext`\[ScriptL]^12 - 
               14119 $CellContext`\[ScriptL]^13 + 
               8602 $CellContext`\[ScriptL]^14 - 
               330 $CellContext`\[ScriptL]^15 - 
               320 $CellContext`\[ScriptL]^16 + 
               40 $CellContext`\[ScriptL]^17) $CellContext`m^3 + 
             Rational[-3, 16] (1 - 2 $CellContext`\[ScriptL])^(-4) (3 - 
                2 $CellContext`\[ScriptL])^(-2) (-1 + \
$CellContext`\[ScriptL])^(-3) $CellContext`\[ScriptL]^(-8) (
                1 + $CellContext`\[ScriptL])^(-5) (
                2 + $CellContext`\[ScriptL])^(-1) (-7 + 
                2 $CellContext`\[ScriptL])^(-1) (1 + 
                2 $CellContext`\[ScriptL])^(-1) (3 + 
                2 $CellContext`\[ScriptL])^(-1) (6 - 
               5 $CellContext`\[ScriptL] + $CellContext`\[ScriptL]^2) (451584 - 
               1118208 $CellContext`\[ScriptL] - 
               1038528 $CellContext`\[ScriptL]^2 + 
               2218528 $CellContext`\[ScriptL]^3 + 
               2098560 $CellContext`\[ScriptL]^4 - 
               3044344 $CellContext`\[ScriptL]^5 - 
               714224 $CellContext`\[ScriptL]^6 + 
               1112587 $CellContext`\[ScriptL]^7 + 
               511935 $CellContext`\[ScriptL]^8 - 
               508993 $CellContext`\[ScriptL]^9 + 
               16999 $CellContext`\[ScriptL]^10 + 
               58369 $CellContext`\[ScriptL]^11 - 
               16807 $CellContext`\[ScriptL]^12 + 
               701 $CellContext`\[ScriptL]^13 + 
               861 $CellContext`\[ScriptL]^14 - 
               240 $CellContext`\[ScriptL]^15 + 
               20 $CellContext`\[ScriptL]^16) $CellContext`m^5)) (
            1 - $CellContext`a^2)^Rational[1, 2]) $CellContext`\[Omega]^6}, 3,
        7, 1], $CellContext`aMST[-2] -> 
     SeriesData[$CellContext`\[Gamma], 
       0, {(-3 + $CellContext`\[ScriptL])^2 (-2 + $CellContext`\[ScriptL])^2 \
(-1 + $CellContext`\[ScriptL])^(-1) $CellContext`\[ScriptL]^(-2) (-1 + 
          2 $CellContext`\[ScriptL])^(-2) (1 + 
          2 $CellContext`\[ScriptL])^(-1) ($CellContext`\[ScriptL] - \
$CellContext`a^2 $CellContext`\[ScriptL] - $CellContext`\[ScriptL]^2 + \
$CellContext`a^2 $CellContext`\[ScriptL]^2 + $CellContext`a^2 \
$CellContext`m^2 + 
         Complex[0, -1] $CellContext`a $CellContext`m (1 - $CellContext`a^2)^
           Rational[1, 2] + 
         Complex[0, 2] $CellContext`a $CellContext`\[ScriptL] $CellContext`m (
            1 - $CellContext`a^2)^Rational[1, 2]) $CellContext`\[Omega]^2, 
        2 (-3 + $CellContext`\[ScriptL])^2 (-2 + $CellContext`\[ScriptL]) (-1 + \
$CellContext`\[ScriptL])^(-1) $CellContext`\[ScriptL]^(-4) (
          1 + $CellContext`\[ScriptL])^(-1) (-1 + 
          2 $CellContext`\[ScriptL])^(-2) (1 + 
          2 $CellContext`\[ScriptL])^(-1) ((-8) $CellContext`a $CellContext`\
\[ScriptL] $CellContext`m + 
         8 $CellContext`a^3 $CellContext`\[ScriptL] $CellContext`m + 
         12 $CellContext`a $CellContext`\[ScriptL]^2 $CellContext`m - 
         8 $CellContext`a^3 $CellContext`\[ScriptL]^2 $CellContext`m + 
         2 $CellContext`a $CellContext`\[ScriptL]^3 $CellContext`m - 
         2 $CellContext`a $CellContext`\[ScriptL]^4 $CellContext`m - 
         8 $CellContext`a^3 $CellContext`m^3 + 
         Complex[0, -2] $CellContext`\[ScriptL]^2 (1 - $CellContext`a^2)^
           Rational[1, 2] + 
         Complex[0, 3] $CellContext`\[ScriptL]^3 (1 - $CellContext`a^2)^
           Rational[1, 2] + 
         Complex[0, 3] $CellContext`\[ScriptL]^4 (1 - $CellContext`a^2)^
           Rational[1, 2] + 
         Complex[0, -2] $CellContext`\[ScriptL]^5 (1 - $CellContext`a^2)^
           Rational[1, 2] + 
         Complex[0, 8] $CellContext`a^2 $CellContext`m^2 (
            1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, -16] $CellContext`a^2 $CellContext`\[ScriptL] \
$CellContext`m^2 (1 - $CellContext`a^2)^
           Rational[1, 2]) $CellContext`\[Omega]^3, 
        16 (Rational[
           1, 48] (1 - 
            2 $CellContext`\[ScriptL])^(-4) (-1 + \
$CellContext`\[ScriptL])^(-1) $CellContext`\[ScriptL]^(-3) (
            1 + $CellContext`\[ScriptL])^(-1) (-5 + 
            2 $CellContext`\[ScriptL])^(-1) (1 + 
            2 $CellContext`\[ScriptL])^(-3) (3 + 
            2 $CellContext`\[ScriptL])^(-1) (25920 - 
           67608 $CellContext`\[ScriptL] - 268524 $CellContext`\[ScriptL]^2 + 
           828678 $CellContext`\[ScriptL]^3 - 
           822210 $CellContext`\[ScriptL]^4 + 
           286458 $CellContext`\[ScriptL]^5 - 
           162905 $CellContext`\[ScriptL]^6 + 
           446697 $CellContext`\[ScriptL]^7 - 
           411043 $CellContext`\[ScriptL]^8 + 
           163683 $CellContext`\[ScriptL]^9 - 
           33618 $CellContext`\[ScriptL]^10 + 6144 $CellContext`\[ScriptL]^11 - 
           1696 $CellContext`\[ScriptL]^12 + 336 $CellContext`\[ScriptL]^13 - 
           32 $CellContext`\[ScriptL]^14) + $CellContext`a^2 (
           Rational[
             1, 24] (-1 + $CellContext`\[ScriptL])^(-1) $CellContext`\
\[ScriptL]^(-2) (1 + $CellContext`\[ScriptL])^(-1) (-5 + 
              2 $CellContext`\[ScriptL])^(-1) (3 + 
              2 $CellContext`\[ScriptL])^(-1) (-1 + 
              4 $CellContext`\[ScriptL]^2)^(-3) (540 - 
             30366 $CellContext`\[ScriptL] + 135945 $CellContext`\[ScriptL]^2 - 
             202965 $CellContext`\[ScriptL]^3 + 
             155919 $CellContext`\[ScriptL]^4 - 
             110273 $CellContext`\[ScriptL]^5 + 
             71480 $CellContext`\[ScriptL]^6 - 
             30318 $CellContext`\[ScriptL]^7 + 8688 $CellContext`\[ScriptL]^8 - 
             2514 $CellContext`\[ScriptL]^9 + 768 $CellContext`\[ScriptL]^10 - 
             160 $CellContext`\[ScriptL]^11 + 16 $CellContext`\[ScriptL]^12) + 
           Rational[
             1, 48] (-1 + $CellContext`\[ScriptL])^(-2) $CellContext`\
\[ScriptL]^(-5) (1 + $CellContext`\[ScriptL])^(-3) (-5 + 
              2 $CellContext`\[ScriptL])^(-1) (-1 + 
              2 $CellContext`\[ScriptL])^(-3) (1 + 
              2 $CellContext`\[ScriptL])^(-3) (3 + 
              2 $CellContext`\[ScriptL])^(-1) (-129600 - 
             25920 $CellContext`\[ScriptL] + 
             1063584 $CellContext`\[ScriptL]^2 + 
             8508 $CellContext`\[ScriptL]^3 - 
             2583300 $CellContext`\[ScriptL]^4 + 
             292374 $CellContext`\[ScriptL]^5 + 
             2296251 $CellContext`\[ScriptL]^6 - 
             418673 $CellContext`\[ScriptL]^7 - 
             1144672 $CellContext`\[ScriptL]^8 + 
             583152 $CellContext`\[ScriptL]^9 + 
             10275 $CellContext`\[ScriptL]^10 - 
             95157 $CellContext`\[ScriptL]^11 + 
             45366 $CellContext`\[ScriptL]^12 - 
             11260 $CellContext`\[ScriptL]^13 + 
             1024 $CellContext`\[ScriptL]^14 + 
             
             48 $CellContext`\[ScriptL]^15) $CellContext`m^2) + \
$CellContext`a^4 (
           Rational[-1, 48] (1 - 
              2 $CellContext`\[ScriptL])^(-4) (-3 + \
$CellContext`\[ScriptL])^2 (-2 + $CellContext`\[ScriptL])^2 (-1 + \
$CellContext`\[ScriptL])^(-1) $CellContext`\[ScriptL]^(-3) (
              1 + $CellContext`\[ScriptL])^(-1) (-5 + 
              2 $CellContext`\[ScriptL])^(-1) (1 + 
              2 $CellContext`\[ScriptL])^(-1) (3 + 
              2 $CellContext`\[ScriptL])^(-1) (720 - 
             3408 $CellContext`\[ScriptL] + 3348 $CellContext`\[ScriptL]^2 - 
             900 $CellContext`\[ScriptL]^3 + 5 $CellContext`\[ScriptL]^4 + 
             243 $CellContext`\[ScriptL]^5 - 94 $CellContext`\[ScriptL]^6 - 
             12 $CellContext`\[ScriptL]^7 + 8 $CellContext`\[ScriptL]^8) + 
           Rational[-1, 48] (1 - 
              2 $CellContext`\[ScriptL])^(-4) (-3 + \
$CellContext`\[ScriptL])^2 (-2 + $CellContext`\[ScriptL]) (-1 + $CellContext`\
\[ScriptL])^(-2) $CellContext`\[ScriptL]^(-5) (
              1 + $CellContext`\[ScriptL])^(-3) (-5 + 
              2 $CellContext`\[ScriptL])^(-1) (1 + 
              2 $CellContext`\[ScriptL])^(-1) (3 + 
              2 $CellContext`\[ScriptL])^(-1) (-7200 + 
             26160 $CellContext`\[ScriptL] - 10752 $CellContext`\[ScriptL]^2 - 
             28704 $CellContext`\[ScriptL]^3 + 9882 $CellContext`\[ScriptL]^4 + 
             29555 $CellContext`\[ScriptL]^5 - 
             17881 $CellContext`\[ScriptL]^6 - 2413 $CellContext`\[ScriptL]^7 + 
             2015 $CellContext`\[ScriptL]^8 - 250 $CellContext`\[ScriptL]^9 - 
             76 $CellContext`\[ScriptL]^10 + 
             24 $CellContext`\[ScriptL]^11) $CellContext`m^2 + 
           Rational[
             1, 48] (1 - 
              2 $CellContext`\[ScriptL])^(-4) (-3 + \
$CellContext`\[ScriptL])^2 (-2 + $CellContext`\[ScriptL]) (-1 + $CellContext`\
\[ScriptL])^(-2) $CellContext`\[ScriptL]^(-6) (
              1 + $CellContext`\[ScriptL])^(-3) (-5 + 
              2 $CellContext`\[ScriptL])^(-1) (1 + 
              2 $CellContext`\[ScriptL])^(-1) (3 + 
              2 $CellContext`\[ScriptL])^(-1) (-7200 + 
             20400 $CellContext`\[ScriptL] + 4992 $CellContext`\[ScriptL]^2 - 
             27240 $CellContext`\[ScriptL]^3 - 9834 $CellContext`\[ScriptL]^4 + 
             20439 $CellContext`\[ScriptL]^5 - 289 $CellContext`\[ScriptL]^6 - 
             1261 $CellContext`\[ScriptL]^7 + 443 $CellContext`\[ScriptL]^8 - 
             70 $CellContext`\[ScriptL]^9 - 28 $CellContext`\[ScriptL]^10 + 
             8 $CellContext`\[ScriptL]^11) $CellContext`m^4) + 
         Complex[0, 1] (
           Rational[
             1, 48] $CellContext`a (1 - 
              2 $CellContext`\[ScriptL])^(-2) (-1 + \
$CellContext`\[ScriptL])^(-2) $CellContext`\[ScriptL]^(-4) (1 + 
              2 $CellContext`\[ScriptL])^(-3) (-15 - 
              19 $CellContext`\[ScriptL] + 4 $CellContext`\[ScriptL]^3)^(-1) (
             77760 + 5616 $CellContext`\[ScriptL] - 
             454068 $CellContext`\[ScriptL]^2 + 
             427392 $CellContext`\[ScriptL]^3 + 
             46818 $CellContext`\[ScriptL]^4 - 
             117480 $CellContext`\[ScriptL]^5 - 
             133655 $CellContext`\[ScriptL]^6 + 
             207155 $CellContext`\[ScriptL]^7 - 
             120687 $CellContext`\[ScriptL]^8 + 
             42897 $CellContext`\[ScriptL]^9 - 
             10116 $CellContext`\[ScriptL]^10 + 
             1512 $CellContext`\[ScriptL]^11 - 160 $CellContext`\[ScriptL]^12 + 
             16 $CellContext`\[ScriptL]^13) $CellContext`m + $CellContext`a^3 \
(Rational[-1, 
                48] (-3 + $CellContext`\[ScriptL])^2 (-2 + $CellContext`\
\[ScriptL])^2 (-1 + $CellContext`\[ScriptL])^(-2) \
$CellContext`\[ScriptL]^(-4) (1 + $CellContext`\[ScriptL])^(-1) (-5 + 
                2 $CellContext`\[ScriptL])^(-1) (-1 + 
                2 $CellContext`\[ScriptL])^(-3) (1 + 
                2 $CellContext`\[ScriptL])^(-1) (3 + 
                2 $CellContext`\[ScriptL])^(-1) (720 - 
               3408 $CellContext`\[ScriptL] + 3348 $CellContext`\[ScriptL]^2 - 
               900 $CellContext`\[ScriptL]^3 + 5 $CellContext`\[ScriptL]^4 + 
               243 $CellContext`\[ScriptL]^5 - 94 $CellContext`\[ScriptL]^6 - 
               12 $CellContext`\[ScriptL]^7 + 
               8 $CellContext`\[ScriptL]^8) $CellContext`m + 
             Rational[
               1, 48] (-3 + $CellContext`\[ScriptL])^2 (-2 + $CellContext`\
\[ScriptL]) (-1 + $CellContext`\[ScriptL])^(-2) $CellContext`\[ScriptL]^(-6) \
(-5 + 2 $CellContext`\[ScriptL])^(-1) (1 + 2 $CellContext`\[ScriptL])^(-1) (3 + 
                2 $CellContext`\[ScriptL])^(-1) (-1 + $CellContext`\[ScriptL] + 
                2 $CellContext`\[ScriptL]^2)^(-3) (-7200 + 
               20400 $CellContext`\[ScriptL] + 4992 $CellContext`\[ScriptL]^2 - 
               27240 $CellContext`\[ScriptL]^3 - 
               9834 $CellContext`\[ScriptL]^4 + 
               20439 $CellContext`\[ScriptL]^5 - 
               289 $CellContext`\[ScriptL]^6 - 1261 $CellContext`\[ScriptL]^7 + 
               443 $CellContext`\[ScriptL]^8 - 70 $CellContext`\[ScriptL]^9 - 
               28 $CellContext`\[ScriptL]^10 + 
               8 $CellContext`\[ScriptL]^11) $CellContext`m^3)) (
            1 - $CellContext`a^2)^Rational[1, 2]) $CellContext`\[Omega]^4, 
        32 (Rational[-1, 24] $CellContext`a (1 - 
            2 $CellContext`\[ScriptL])^(-4) (-2 + \
$CellContext`\[ScriptL])^(-1) $CellContext`\[ScriptL]^(-5) (
            2 + $CellContext`\[ScriptL])^(-1) (-5 + 
            2 $CellContext`\[ScriptL])^(-1) (1 + 
            2 $CellContext`\[ScriptL])^(-3) (3 + 
            2 $CellContext`\[ScriptL])^(-1) (-1 + \
$CellContext`\[ScriptL]^2)^(-2) (-518400 + 1520640 $CellContext`\[ScriptL] + 
           2644128 $CellContext`\[ScriptL]^2 - 
           11103216 $CellContext`\[ScriptL]^3 + 
           7188744 $CellContext`\[ScriptL]^4 + 
           8351640 $CellContext`\[ScriptL]^5 - 
           13221474 $CellContext`\[ScriptL]^6 + 
           5335958 $CellContext`\[ScriptL]^7 + 
           979411 $CellContext`\[ScriptL]^8 - 
           731390 $CellContext`\[ScriptL]^9 - 
           1043572 $CellContext`\[ScriptL]^10 + 
           1218246 $CellContext`\[ScriptL]^11 - 
           512925 $CellContext`\[ScriptL]^12 + 
           47674 $CellContext`\[ScriptL]^13 + 
           37928 $CellContext`\[ScriptL]^14 - 
           12928 $CellContext`\[ScriptL]^15 + 880 $CellContext`\[ScriptL]^16 + 
           96 $CellContext`\[ScriptL]^17) $CellContext`m + $CellContext`a^3 (
           Rational[
             1, 8] (-2 + $CellContext`\[ScriptL])^(-1) (-1 + $CellContext`\
\[ScriptL])^(-2) $CellContext`\[ScriptL]^(-5) (
              1 + $CellContext`\[ScriptL])^(-3) (
              2 + $CellContext`\[ScriptL])^(-1) (-5 + 
              2 $CellContext`\[ScriptL])^(-1) (-1 + 
              2 $CellContext`\[ScriptL])^(-3) (1 + 
              2 $CellContext`\[ScriptL])^(-3) (3 + 
              2 $CellContext`\[ScriptL])^(-1) (-34560 - 
             26496 $CellContext`\[ScriptL] + 352128 $CellContext`\[ScriptL]^2 + 
             565760 $CellContext`\[ScriptL]^3 - 
             1098096 $CellContext`\[ScriptL]^4 - 
             641196 $CellContext`\[ScriptL]^5 + 
             995950 $CellContext`\[ScriptL]^6 + 
             505702 $CellContext`\[ScriptL]^7 - 
             926675 $CellContext`\[ScriptL]^8 + 
             427459 $CellContext`\[ScriptL]^9 - 
             60754 $CellContext`\[ScriptL]^10 - 
             44200 $CellContext`\[ScriptL]^11 + 
             25097 $CellContext`\[ScriptL]^12 + 
             3959 $CellContext`\[ScriptL]^13 - 
             7426 $CellContext`\[ScriptL]^14 + 
             2580 $CellContext`\[ScriptL]^15 - 368 $CellContext`\[ScriptL]^16 + 
             16 $CellContext`\[ScriptL]^17) $CellContext`m + 
           Rational[
             1, 12] (-2 + $CellContext`\[ScriptL])^(-1) (-1 + $CellContext`\
\[ScriptL])^(-3) $CellContext`\[ScriptL]^(-7) (
              1 + $CellContext`\[ScriptL])^(-5) (
              2 + $CellContext`\[ScriptL])^(-1) (-5 + 
              2 $CellContext`\[ScriptL])^(-1) (-1 + 
              2 $CellContext`\[ScriptL])^(-3) (1 + 
              2 $CellContext`\[ScriptL])^(-3) (3 + 
              2 $CellContext`\[ScriptL])^(-1) (-725760 - 
             798336 $CellContext`\[ScriptL] + 
             6034176 $CellContext`\[ScriptL]^2 + 
             6055872 $CellContext`\[ScriptL]^3 - 
             16080864 $CellContext`\[ScriptL]^4 - 
             13873356 $CellContext`\[ScriptL]^5 + 
             20231586 $CellContext`\[ScriptL]^6 + 
             14725038 $CellContext`\[ScriptL]^7 - 
             15894965 $CellContext`\[ScriptL]^8 - 
             6049457 $CellContext`\[ScriptL]^9 + 
             6013685 $CellContext`\[ScriptL]^10 + 
             2202889 $CellContext`\[ScriptL]^11 - 
             2206797 $CellContext`\[ScriptL]^12 + 
             100725 $CellContext`\[ScriptL]^13 + 
             259487 $CellContext`\[ScriptL]^14 - 
             80367 $CellContext`\[ScriptL]^15 + 
             7786 $CellContext`\[ScriptL]^16 + 
             1016 $CellContext`\[ScriptL]^17 + 210 $CellContext`\[ScriptL]^18 - 
             456 $CellContext`\[ScriptL]^19 + 144 $CellContext`\[ScriptL]^20 - 
             16 $CellContext`\[ScriptL]^21) $CellContext`m^3) + \
$CellContext`a^5 (
           Rational[
             1, 6] (1 - 
              2 $CellContext`\[ScriptL])^(-4) (-2 + $CellContext`\[ScriptL]) \
(-1 + $CellContext`\[ScriptL])^(-2) $CellContext`\[ScriptL]^(-5) (
              1 + $CellContext`\[ScriptL])^(-3) (
              2 + $CellContext`\[ScriptL])^(-1) (-5 + 
              2 $CellContext`\[ScriptL])^(-1) (1 + 
              2 $CellContext`\[ScriptL])^(-1) (3 + 
              2 $CellContext`\[ScriptL])^(-1) (-38880 + 
             164592 $CellContext`\[ScriptL] - 
             133326 $CellContext`\[ScriptL]^2 - 
             71676 $CellContext`\[ScriptL]^3 + 
             50586 $CellContext`\[ScriptL]^4 + 
             87399 $CellContext`\[ScriptL]^5 - 
             79071 $CellContext`\[ScriptL]^6 + 
             17645 $CellContext`\[ScriptL]^7 + 5373 $CellContext`\[ScriptL]^8 - 
             5088 $CellContext`\[ScriptL]^9 + 1362 $CellContext`\[ScriptL]^10 + 
             108 $CellContext`\[ScriptL]^11 - 120 $CellContext`\[ScriptL]^12 + 
             16 $CellContext`\[ScriptL]^13) $CellContext`m + 
           Rational[
             1, 6] (1 - 
              2 $CellContext`\[ScriptL])^(-4) (-2 + $CellContext`\[ScriptL]) \
(-1 + $CellContext`\[ScriptL])^(-3) $CellContext`\[ScriptL]^(-7) (
              1 + $CellContext`\[ScriptL])^(-5) (
              2 + $CellContext`\[ScriptL])^(-1) (-5 + 
              2 $CellContext`\[ScriptL])^(-1) (1 + 
              2 $CellContext`\[ScriptL])^(-1) (3 + 
              2 $CellContext`\[ScriptL])^(-1) (-90720 + 
             237168 $CellContext`\[ScriptL] + 
             183168 $CellContext`\[ScriptL]^2 - 
             450438 $CellContext`\[ScriptL]^3 - 
             388188 $CellContext`\[ScriptL]^4 + 
             708387 $CellContext`\[ScriptL]^5 + 
             5937 $CellContext`\[ScriptL]^6 - 
             243090 $CellContext`\[ScriptL]^7 - 
             89452 $CellContext`\[ScriptL]^8 + 
             154947 $CellContext`\[ScriptL]^9 - 
             16023 $CellContext`\[ScriptL]^10 - 
             22506 $CellContext`\[ScriptL]^11 + 
             6438 $CellContext`\[ScriptL]^12 + 396 $CellContext`\[ScriptL]^13 - 
             392 $CellContext`\[ScriptL]^14 + 
             48 $CellContext`\[ScriptL]^15) $CellContext`m^3 + 
           Rational[-1, 6] (1 - 
              2 $CellContext`\[ScriptL])^(-4) (-2 + $CellContext`\[ScriptL]) \
(-1 + $CellContext`\[ScriptL])^(-3) $CellContext`\[ScriptL]^(-8) (
              1 + $CellContext`\[ScriptL])^(-5) (
              2 + $CellContext`\[ScriptL])^(-1) (-5 + 
              2 $CellContext`\[ScriptL])^(-1) (1 + 
              2 $CellContext`\[ScriptL])^(-1) (3 + 
              2 $CellContext`\[ScriptL])^(-1) (-90720 + 
             185328 $CellContext`\[ScriptL] + 
             281664 $CellContext`\[ScriptL]^2 - 
             325752 $CellContext`\[ScriptL]^3 - 
             540204 $CellContext`\[ScriptL]^4 + 
             394275 $CellContext`\[ScriptL]^5 + 
             283317 $CellContext`\[ScriptL]^6 - 
             106086 $CellContext`\[ScriptL]^7 - 
             142440 $CellContext`\[ScriptL]^8 + 
             50915 $CellContext`\[ScriptL]^9 + 
             11589 $CellContext`\[ScriptL]^10 - 
             7476 $CellContext`\[ScriptL]^11 + 
             1218 $CellContext`\[ScriptL]^12 + 156 $CellContext`\[ScriptL]^13 - 
             120 $CellContext`\[ScriptL]^14 + 
             16 $CellContext`\[ScriptL]^15) $CellContext`m^5) + 
         Complex[0, 1] (
           Rational[-1, 48] (1 - 
              2 $CellContext`\[ScriptL])^(-2) (-1 + \
$CellContext`\[ScriptL])^(-2) $CellContext`\[ScriptL]^(-4) (1 + 
              2 $CellContext`\[ScriptL])^(-3) (-15 - 
              19 $CellContext`\[ScriptL] + 4 $CellContext`\[ScriptL]^3)^(-1) (
             51840 + 3024 $CellContext`\[ScriptL] - 
             271764 $CellContext`\[ScriptL]^2 + 
             384864 $CellContext`\[ScriptL]^3 - 
             280830 $CellContext`\[ScriptL]^4 + 
             116568 $CellContext`\[ScriptL]^5 - 
             88343 $CellContext`\[ScriptL]^6 + 
             118067 $CellContext`\[ScriptL]^7 - 
             91503 $CellContext`\[ScriptL]^8 + 
             39825 $CellContext`\[ScriptL]^9 - 
             10116 $CellContext`\[ScriptL]^10 + 
             1512 $CellContext`\[ScriptL]^11 - 160 $CellContext`\[ScriptL]^12 + 
             16 $CellContext`\[ScriptL]^13) + $CellContext`a^2 (
             Rational[
               1, 48] (-3 + $CellContext`\[ScriptL])^2 (-2 + $CellContext`\
\[ScriptL])^2 (-1 + $CellContext`\[ScriptL])^(-2) \
$CellContext`\[ScriptL]^(-4) (1 + $CellContext`\[ScriptL])^(-1) (-5 + 
                2 $CellContext`\[ScriptL])^(-1) (-1 + 
                2 $CellContext`\[ScriptL])^(-3) (1 + 
                2 $CellContext`\[ScriptL])^(-1) (3 + 
                2 $CellContext`\[ScriptL])^(-1) (720 - 
               3408 $CellContext`\[ScriptL] + 3348 $CellContext`\[ScriptL]^2 - 
               900 $CellContext`\[ScriptL]^3 + 5 $CellContext`\[ScriptL]^4 + 
               243 $CellContext`\[ScriptL]^5 - 94 $CellContext`\[ScriptL]^6 - 
               12 $CellContext`\[ScriptL]^7 + 8 $CellContext`\[ScriptL]^8) + 
             Rational[
               1, 48] (-2 + $CellContext`\[ScriptL])^(-1) $CellContext`\
\[ScriptL]^(-6) (2 + $CellContext`\[ScriptL])^(-1) (-5 + 
                2 $CellContext`\[ScriptL])^(-1) (3 + 
                2 $CellContext`\[ScriptL])^(-1) (1 - 
                5 $CellContext`\[ScriptL]^2 + 
                4 $CellContext`\[ScriptL]^4)^(-3) (-1969920 + 
               1963008 $CellContext`\[ScriptL] + 
               14966784 $CellContext`\[ScriptL]^2 - 
               18229440 $CellContext`\[ScriptL]^3 - 
               24952176 $CellContext`\[ScriptL]^4 + 
               39655944 $CellContext`\[ScriptL]^5 + 
               4702680 $CellContext`\[ScriptL]^6 - 
               25384408 $CellContext`\[ScriptL]^7 + 
               4916619 $CellContext`\[ScriptL]^8 + 
               7255022 $CellContext`\[ScriptL]^9 - 
               2422461 $CellContext`\[ScriptL]^10 - 
               1357978 $CellContext`\[ScriptL]^11 + 
               1067745 $CellContext`\[ScriptL]^12 - 
               393854 $CellContext`\[ScriptL]^13 + 
               146529 $CellContext`\[ScriptL]^14 - 
               57494 $CellContext`\[ScriptL]^15 + 
               20568 $CellContext`\[ScriptL]^16 - 
               5936 $CellContext`\[ScriptL]^17 + 
               1104 $CellContext`\[ScriptL]^18 - 
               96 $CellContext`\[ScriptL]^19) $CellContext`m^2) + \
$CellContext`a^4 (
             Rational[
               1, 6] (-2 + $CellContext`\[ScriptL]) (-1 + $CellContext`\
\[ScriptL])^(-3) $CellContext`\[ScriptL]^(-6) (
                1 + $CellContext`\[ScriptL])^(-3) (
                2 + $CellContext`\[ScriptL])^(-1) (-5 + 
                2 $CellContext`\[ScriptL])^(-1) (-1 + 
                2 $CellContext`\[ScriptL])^(-3) (1 + 
                2 $CellContext`\[ScriptL])^(-1) (3 + 
                2 $CellContext`\[ScriptL])^(-1) (-38880 + 
               164592 $CellContext`\[ScriptL] - 
               133326 $CellContext`\[ScriptL]^2 - 
               71676 $CellContext`\[ScriptL]^3 + 
               50586 $CellContext`\[ScriptL]^4 + 
               87399 $CellContext`\[ScriptL]^5 - 
               79071 $CellContext`\[ScriptL]^6 + 
               17645 $CellContext`\[ScriptL]^7 + 
               5373 $CellContext`\[ScriptL]^8 - 
               5088 $CellContext`\[ScriptL]^9 + 
               1362 $CellContext`\[ScriptL]^10 + 
               108 $CellContext`\[ScriptL]^11 - 
               120 $CellContext`\[ScriptL]^12 + 
               16 $CellContext`\[ScriptL]^13) $CellContext`m^2 + 
             Rational[-1, 
                6] (-2 + $CellContext`\[ScriptL]) (-1 + $CellContext`\
\[ScriptL])^(-3) $CellContext`\[ScriptL]^(-8) (
                1 + $CellContext`\[ScriptL])^(-5) (
                2 + $CellContext`\[ScriptL])^(-1) (-5 + 
                2 $CellContext`\[ScriptL])^(-1) (-1 + 
                2 $CellContext`\[ScriptL])^(-3) (1 + 
                2 $CellContext`\[ScriptL])^(-1) (3 + 
                2 $CellContext`\[ScriptL])^(-1) (-90720 + 
               185328 $CellContext`\[ScriptL] + 
               281664 $CellContext`\[ScriptL]^2 - 
               325752 $CellContext`\[ScriptL]^3 - 
               540204 $CellContext`\[ScriptL]^4 + 
               394275 $CellContext`\[ScriptL]^5 + 
               283317 $CellContext`\[ScriptL]^6 - 
               106086 $CellContext`\[ScriptL]^7 - 
               142440 $CellContext`\[ScriptL]^8 + 
               50915 $CellContext`\[ScriptL]^9 + 
               11589 $CellContext`\[ScriptL]^10 - 
               7476 $CellContext`\[ScriptL]^11 + 
               1218 $CellContext`\[ScriptL]^12 + 
               156 $CellContext`\[ScriptL]^13 - 
               120 $CellContext`\[ScriptL]^14 + 
               16 $CellContext`\[ScriptL]^15) $CellContext`m^4)) (
            1 - $CellContext`a^2)^Rational[1, 2]) $CellContext`\[Omega]^5, 
        64 (Rational[-1, 384] (1 - 2 $CellContext`\[ScriptL])^(-6) (3 - 
            2 $CellContext`\[ScriptL])^(-2) (5 - 
            2 $CellContext`\[ScriptL])^(-2) (-2 + \
$CellContext`\[ScriptL])^(-1) (-1 + $CellContext`\[ScriptL])^(-2) \
$CellContext`\[ScriptL]^(-5) (1 + $CellContext`\[ScriptL])^(-3) (
            2 + $CellContext`\[ScriptL])^(-1) (-7 + 
            2 $CellContext`\[ScriptL])^(-1) (1 + 
            2 $CellContext`\[ScriptL])^(-5) (3 + 
            2 $CellContext`\[ScriptL])^(-3) (5 + 
            2 $CellContext`\[ScriptL])^(-1) (82301184000 - 
           226916121600 $CellContext`\[ScriptL] - 
           1313333274240 $CellContext`\[ScriptL]^2 + 
           4138722781056 $CellContext`\[ScriptL]^3 + 
           8490535159968 $CellContext`\[ScriptL]^4 - 
           35423216828496 $CellContext`\[ScriptL]^5 + 
           21383131278240 $CellContext`\[ScriptL]^6 + 
           41347294914156 $CellContext`\[ScriptL]^7 - 
           58012422087720 $CellContext`\[ScriptL]^8 - 
           963333259044 $CellContext`\[ScriptL]^9 + 
           36834511810828 $CellContext`\[ScriptL]^10 - 
           6625401867878 $CellContext`\[ScriptL]^11 - 
           24921326012797 $CellContext`\[ScriptL]^12 + 
           15116493919269 $CellContext`\[ScriptL]^13 + 
           11127421622042 $CellContext`\[ScriptL]^14 - 
           15747506127684 $CellContext`\[ScriptL]^15 + 
           391853520150 $CellContext`\[ScriptL]^16 + 
           7152314060370 $CellContext`\[ScriptL]^17 - 
           1819964068500 $CellContext`\[ScriptL]^18 - 
           2243837350254 $CellContext`\[ScriptL]^19 + 
           1190089866423 $CellContext`\[ScriptL]^20 + 
           201627166797 $CellContext`\[ScriptL]^21 - 
           286477313298 $CellContext`\[ScriptL]^22 + 
           62847241596 $CellContext`\[ScriptL]^23 + 
           6190641432 $CellContext`\[ScriptL]^24 - 
           5246375904 $CellContext`\[ScriptL]^25 + 
           1584186048 $CellContext`\[ScriptL]^26 - 
           511911552 $CellContext`\[ScriptL]^27 + 
           132348416 $CellContext`\[ScriptL]^28 - 
           22273792 $CellContext`\[ScriptL]^29 + 
           2721280 $CellContext`\[ScriptL]^30 - 
           291840 $CellContext`\[ScriptL]^31 + 
           22528 $CellContext`\[ScriptL]^32) + $CellContext`a^2 (
           Rational[-1, 384] (1 - 2 $CellContext`\[ScriptL])^(-6) (3 - 
              2 $CellContext`\[ScriptL])^(-2) (5 - 
              2 $CellContext`\[ScriptL])^(-2) (-2 + \
$CellContext`\[ScriptL])^(-1) (-1 + $CellContext`\[ScriptL])^(-2) \
$CellContext`\[ScriptL]^(-5) (1 + $CellContext`\[ScriptL])^(-3) (
              2 + $CellContext`\[ScriptL])^(-1) (-7 + 
              2 $CellContext`\[ScriptL])^(-1) (1 + 
              2 $CellContext`\[ScriptL])^(-5) (3 + 
              2 $CellContext`\[ScriptL])^(-3) (5 + 
              2 $CellContext`\[ScriptL])^(-1) (11757312000 + 
             35047987200 $CellContext`\[ScriptL] - 
             300598542720 $CellContext`\[ScriptL]^2 - 
             897248938752 $CellContext`\[ScriptL]^3 + 
             1805207002848 $CellContext`\[ScriptL]^4 + 
             16201632644208 $CellContext`\[ScriptL]^5 - 
             46010999944800 $CellContext`\[ScriptL]^6 + 
             18445592561892 $CellContext`\[ScriptL]^7 + 
             71661684438480 $CellContext`\[ScriptL]^8 - 
             92750612482872 $CellContext`\[ScriptL]^9 - 
             3485235866564 $CellContext`\[ScriptL]^10 + 
             72978890235210 $CellContext`\[ScriptL]^11 - 
             31228377094861 $CellContext`\[ScriptL]^12 - 
             27123360701387 $CellContext`\[ScriptL]^13 + 
             23002276784074 $CellContext`\[ScriptL]^14 + 
             5587321880836 $CellContext`\[ScriptL]^15 - 
             10724121502814 $CellContext`\[ScriptL]^16 + 
             1197457706482 $CellContext`\[ScriptL]^17 + 
             2514426129676 $CellContext`\[ScriptL]^18 - 
             659094918614 $CellContext`\[ScriptL]^19 - 
             506164425317 $CellContext`\[ScriptL]^20 + 
             255465797785 $CellContext`\[ScriptL]^21 + 
             56498832694 $CellContext`\[ScriptL]^22 - 
             82124455028 $CellContext`\[ScriptL]^23 + 
             26223212728 $CellContext`\[ScriptL]^24 + 
             301711264 $CellContext`\[ScriptL]^25 - 
             2921003072 $CellContext`\[ScriptL]^26 + 
             1055806336 $CellContext`\[ScriptL]^27 - 
             212282880 $CellContext`\[ScriptL]^28 + 
             35134720 $CellContext`\[ScriptL]^29 - 
             6066688 $CellContext`\[ScriptL]^30 + 
             875520 $CellContext`\[ScriptL]^31 - 
             67584 $CellContext`\[ScriptL]^32) + 
           Rational[
             1, 384] (1 - 2 $CellContext`\[ScriptL])^(-6) (3 - 
              2 $CellContext`\[ScriptL])^(-2) (5 - 
              2 $CellContext`\[ScriptL])^(-2) (-2 + \
$CellContext`\[ScriptL])^(-1) $CellContext`\[ScriptL]^(-7) (
              1 + $CellContext`\[ScriptL])^(-4) (
              2 + $CellContext`\[ScriptL])^(-1) (-7 + 
              2 $CellContext`\[ScriptL])^(-1) (1 + 
              2 $CellContext`\[ScriptL])^(-5) (5 + 
              2 $CellContext`\[ScriptL])^(-1) (-3 + $CellContext`\[ScriptL] + 
              2 $CellContext`\[ScriptL]^2)^(-3) (-846526464000 + 
             1993312281600 $CellContext`\[ScriptL] + 
             13124129379840 $CellContext`\[ScriptL]^2 - 
             33408750070656 $CellContext`\[ScriptL]^3 - 
             70854451888896 $CellContext`\[ScriptL]^4 + 
             212878130952096 $CellContext`\[ScriptL]^5 + 
             143050567942656 $CellContext`\[ScriptL]^6 - 
             638608708179648 $CellContext`\[ScriptL]^7 - 
             51076318492296 $CellContext`\[ScriptL]^8 + 
             1050144549855216 $CellContext`\[ScriptL]^9 - 
             251192181045912 $CellContext`\[ScriptL]^10 - 
             1032636590898130 $CellContext`\[ScriptL]^11 + 
             517850737847077 $CellContext`\[ScriptL]^12 + 
             579279594767390 $CellContext`\[ScriptL]^13 - 
             485434673679342 $CellContext`\[ScriptL]^14 - 
             109398741406155 $CellContext`\[ScriptL]^15 + 
             206562400736316 $CellContext`\[ScriptL]^16 - 
             30248965403428 $CellContext`\[ScriptL]^17 - 
             32046678392384 $CellContext`\[ScriptL]^18 + 
             13054898808508 $CellContext`\[ScriptL]^19 - 
             3093670751295 $CellContext`\[ScriptL]^20 + 
             620529004914 $CellContext`\[ScriptL]^21 + 
             1798148161382 $CellContext`\[ScriptL]^22 - 
             1430584782343 $CellContext`\[ScriptL]^23 + 
             81658094590 $CellContext`\[ScriptL]^24 + 
             276055568140 $CellContext`\[ScriptL]^25 - 
             106467988728 $CellContext`\[ScriptL]^26 + 
             2558289312 $CellContext`\[ScriptL]^27 + 
             7632826304 $CellContext`\[ScriptL]^28 - 
             2245964928 $CellContext`\[ScriptL]^29 + 
             342710016 $CellContext`\[ScriptL]^30 - 
             37765888 $CellContext`\[ScriptL]^31 + 
             1267200 $CellContext`\[ScriptL]^32 + 
             384000 $CellContext`\[ScriptL]^33 - 
             22528 $CellContext`\[ScriptL]^34) $CellContext`m^2) + \
$CellContext`a^4 (
           Rational[-1, 384] (1 - 2 $CellContext`\[ScriptL])^(-6) (3 - 
              2 $CellContext`\[ScriptL])^(-2) (5 - 
              2 $CellContext`\[ScriptL])^(-2) (-1 + \
$CellContext`\[ScriptL])^(-2) $CellContext`\[ScriptL]^(-4) (
              1 + $CellContext`\[ScriptL])^(-3) (
              2 + $CellContext`\[ScriptL])^(-1) (-7 + 
              2 $CellContext`\[ScriptL])^(-1) (1 + 
              2 $CellContext`\[ScriptL])^(-3) (3 + 
              2 $CellContext`\[ScriptL])^(-3) (5 + 
              2 $CellContext`\[ScriptL])^(-1) (979776000 - 
             16674854400 $CellContext`\[ScriptL] + 
             112689325440 $CellContext`\[ScriptL]^2 - 
             289137050496 $CellContext`\[ScriptL]^3 + 
             259549644384 $CellContext`\[ScriptL]^4 + 
             374329422000 $CellContext`\[ScriptL]^5 - 
             250225296552 $CellContext`\[ScriptL]^6 - 
             2181493644636 $CellContext`\[ScriptL]^7 + 
             3484069522836 $CellContext`\[ScriptL]^8 - 
             621990172904 $CellContext`\[ScriptL]^9 - 
             2268701347837 $CellContext`\[ScriptL]^10 + 
             1649521885155 $CellContext`\[ScriptL]^11 + 
             112736651946 $CellContext`\[ScriptL]^12 - 
             568447594068 $CellContext`\[ScriptL]^13 + 
             188609712602 $CellContext`\[ScriptL]^14 + 
             62310061210 $CellContext`\[ScriptL]^15 - 
             63198491464 $CellContext`\[ScriptL]^16 + 
             13798790460 $CellContext`\[ScriptL]^17 + 
             3363441963 $CellContext`\[ScriptL]^18 - 
             2325107985 $CellContext`\[ScriptL]^19 + 
             374037482 $CellContext`\[ScriptL]^20 - 
             8415200 $CellContext`\[ScriptL]^21 + 
             5486816 $CellContext`\[ScriptL]^22 + 
             2970336 $CellContext`\[ScriptL]^23 - 
             2527680 $CellContext`\[ScriptL]^24 - 
             780288 $CellContext`\[ScriptL]^25 + 
             819968 $CellContext`\[ScriptL]^26 - 
             201984 $CellContext`\[ScriptL]^27 + 
             16896 $CellContext`\[ScriptL]^28) + 
           Rational[
             1, 192] (1 - 2 $CellContext`\[ScriptL])^(-6) (3 - 
              2 $CellContext`\[ScriptL])^(-2) (5 - 
              2 $CellContext`\[ScriptL])^(-2) (-2 + \
$CellContext`\[ScriptL])^(-1) (-1 + $CellContext`\[ScriptL])^(-3) \
$CellContext`\[ScriptL]^(-7) (1 + $CellContext`\[ScriptL])^(-5) (
              2 + $CellContext`\[ScriptL])^(-1) (-7 + 
              2 $CellContext`\[ScriptL])^(-1) (1 + 
              2 $CellContext`\[ScriptL])^(-3) (3 + 
              2 $CellContext`\[ScriptL])^(-3) (5 + 
              2 $CellContext`\[ScriptL])^(-1) (-235146240000 + 
             1183149504000 $CellContext`\[ScriptL] + 
             827850067200 $CellContext`\[ScriptL]^2 - 
             11833753501440 $CellContext`\[ScriptL]^3 + 
             6118169049792 $CellContext`\[ScriptL]^4 + 
             48572119412928 $CellContext`\[ScriptL]^5 - 
             52248639477168 $CellContext`\[ScriptL]^6 - 
             81497665040592 $CellContext`\[ScriptL]^7 + 
             112355293809204 $CellContext`\[ScriptL]^8 + 
             95975203710390 $CellContext`\[ScriptL]^9 - 
             175395615256578 $CellContext`\[ScriptL]^10 - 
             16820383143308 $CellContext`\[ScriptL]^11 + 
             113491270163661 $CellContext`\[ScriptL]^12 - 
             9446920487899 $CellContext`\[ScriptL]^13 - 
             49534186485068 $CellContext`\[ScriptL]^14 + 
             7810362487749 $CellContext`\[ScriptL]^15 + 
             19294669818351 $CellContext`\[ScriptL]^16 - 
             8015951599782 $CellContext`\[ScriptL]^17 - 
             2689602868338 $CellContext`\[ScriptL]^18 + 
             2712113525882 $CellContext`\[ScriptL]^19 - 
             556291956037 $CellContext`\[ScriptL]^20 - 
             168751871923 $CellContext`\[ScriptL]^21 + 
             127961713456 $CellContext`\[ScriptL]^22 - 
             29429411315 $CellContext`\[ScriptL]^23 + 
             420672085 $CellContext`\[ScriptL]^24 + 
             1559289582 $CellContext`\[ScriptL]^25 - 
             753373728 $CellContext`\[ScriptL]^26 + 
             274221600 $CellContext`\[ScriptL]^27 - 
             49327456 $CellContext`\[ScriptL]^28 + 
             820672 $CellContext`\[ScriptL]^29 - 
             203776 $CellContext`\[ScriptL]^30 + 
             468224 $CellContext`\[ScriptL]^31 - 
             96000 $CellContext`\[ScriptL]^32 + 
             5632 $CellContext`\[ScriptL]^33) $CellContext`m^2 + 
           Rational[
             1, 384] (1 - 2 $CellContext`\[ScriptL])^(-6) (3 - 
              2 $CellContext`\[ScriptL])^(-2) (5 - 
              2 $CellContext`\[ScriptL])^(-2) (-2 + \
$CellContext`\[ScriptL])^(-1) (-1 + $CellContext`\[ScriptL])^(-3) \
$CellContext`\[ScriptL]^(-9) (1 + $CellContext`\[ScriptL])^(-7) (
              2 + $CellContext`\[ScriptL])^(-1) (-7 + 
              2 $CellContext`\[ScriptL])^(-1) (1 + 
              2 $CellContext`\[ScriptL])^(-3) (3 + 
              2 $CellContext`\[ScriptL])^(-3) (5 + 
              2 $CellContext`\[ScriptL])^(-1) (1975228416000 - 
             6386571878400 $CellContext`\[ScriptL] - 
             20855836661760 $CellContext`\[ScriptL]^2 + 
             77031053996544 $CellContext`\[ScriptL]^3 + 
             84006790751232 $CellContext`\[ScriptL]^4 - 
             368154368991360 $CellContext`\[ScriptL]^5 - 
             190099167954048 $CellContext`\[ScriptL]^6 + 
             960996660700320 $CellContext`\[ScriptL]^7 + 
             289133073004128 $CellContext`\[ScriptL]^8 - 
             1581858237209880 $CellContext`\[ScriptL]^9 - 
             243665606761584 $CellContext`\[ScriptL]^10 + 
             1667937165934008 $CellContext`\[ScriptL]^11 + 
             138625513207130 $CellContext`\[ScriptL]^12 - 
             1265627818341583 $CellContext`\[ScriptL]^13 + 
             47721506318308 $CellContext`\[ScriptL]^14 + 
             628545833493625 $CellContext`\[ScriptL]^15 - 
             87880832242633 $CellContext`\[ScriptL]^16 - 
             200231206027386 $CellContext`\[ScriptL]^17 + 
             37539816297667 $CellContext`\[ScriptL]^18 + 
             47907733540112 $CellContext`\[ScriptL]^19 - 
             12039968706912 $CellContext`\[ScriptL]^20 - 
             8066337144435 $CellContext`\[ScriptL]^21 + 
             3280342685194 $CellContext`\[ScriptL]^22 + 
             389377252481 $CellContext`\[ScriptL]^23 - 
             398061098689 $CellContext`\[ScriptL]^24 + 
             62498760228 $CellContext`\[ScriptL]^25 + 
             6414233935 $CellContext`\[ScriptL]^26 - 
             5412295154 $CellContext`\[ScriptL]^27 + 
             1917671744 $CellContext`\[ScriptL]^28 - 
             337289472 $CellContext`\[ScriptL]^29 - 
             68802080 $CellContext`\[ScriptL]^30 + 
             50628032 $CellContext`\[ScriptL]^31 - 
             10323200 $CellContext`\[ScriptL]^32 + 
             882688 $CellContext`\[ScriptL]^33 - 
             50432 $CellContext`\[ScriptL]^34 + 
             5632 $CellContext`\[ScriptL]^35) $CellContext`m^4) + \
$CellContext`a^6 (
           Rational[
             1, 384] (1 - 2 $CellContext`\[ScriptL])^(-6) (3 - 
              2 $CellContext`\[ScriptL])^(-2) (-3 + \
$CellContext`\[ScriptL])^2 (-2 + $CellContext`\[ScriptL])^2 (-1 + \
$CellContext`\[ScriptL])^(-1) $CellContext`\[ScriptL]^(-5) (
              1 + $CellContext`\[ScriptL])^(-3) (-7 + 
              2 $CellContext`\[ScriptL])^(-1) (-5 + 
              2 $CellContext`\[ScriptL])^(-1) (1 + 
              2 $CellContext`\[ScriptL])^(-1) (3 + 
              2 $CellContext`\[ScriptL])^(-3) (5 + 
              2 $CellContext`\[ScriptL])^(-1) (-130636800 + 
             864691200 $CellContext`\[ScriptL] - 
             1620741312 $CellContext`\[ScriptL]^2 + 
             54343008 $CellContext`\[ScriptL]^3 + 
             1318425192 $CellContext`\[ScriptL]^4 + 
             13049976 $CellContext`\[ScriptL]^5 - 
             566550396 $CellContext`\[ScriptL]^6 - 
             145486866 $CellContext`\[ScriptL]^7 + 
             211061373 $CellContext`\[ScriptL]^8 - 
             10204996 $CellContext`\[ScriptL]^9 - 
             4030941 $CellContext`\[ScriptL]^10 - 
             7426566 $CellContext`\[ScriptL]^11 - 
             964205 $CellContext`\[ScriptL]^12 + 
             4819652 $CellContext`\[ScriptL]^13 - 
             1373971 $CellContext`\[ScriptL]^14 - 
             716848 $CellContext`\[ScriptL]^15 + 
             303508 $CellContext`\[ScriptL]^16 + 
             43264 $CellContext`\[ScriptL]^17 - 
             23952 $CellContext`\[ScriptL]^18 - 
             1024 $CellContext`\[ScriptL]^19 + 
             704 $CellContext`\[ScriptL]^20) + 
           Rational[-1, 384] (1 - 2 $CellContext`\[ScriptL])^(-6) (3 - 
              2 $CellContext`\[ScriptL])^(-2) (-2 + $CellContext`\[ScriptL]) \
(-1 + $CellContext`\[ScriptL])^(-2) $CellContext`\[ScriptL]^(-7) (
              1 + $CellContext`\[ScriptL])^(-5) (
              2 + $CellContext`\[ScriptL])^(-1) (-7 + 
              2 $CellContext`\[ScriptL])^(-1) (-5 + 
              2 $CellContext`\[ScriptL])^(-1) (1 + 
              2 $CellContext`\[ScriptL])^(-1) (3 + 
              2 $CellContext`\[ScriptL])^(-3) (5 + 
              2 $CellContext`\[ScriptL])^(-1) (-65840947200 + 
             395045683200 $CellContext`\[ScriptL] - 
             545861576448 $CellContext`\[ScriptL]^2 - 
             643779798912 $CellContext`\[ScriptL]^3 + 
             1294429481280 $CellContext`\[ScriptL]^4 + 
             1219460913216 $CellContext`\[ScriptL]^5 - 
             2413065380976 $CellContext`\[ScriptL]^6 - 
             582459398832 $CellContext`\[ScriptL]^7 + 
             1832063925636 $CellContext`\[ScriptL]^8 + 
             115089482682 $CellContext`\[ScriptL]^9 - 
             751870685541 $CellContext`\[ScriptL]^10 - 
             55341271498 $CellContext`\[ScriptL]^11 + 
             244903561308 $CellContext`\[ScriptL]^12 - 
             9388127831 $CellContext`\[ScriptL]^13 - 
             50046415338 $CellContext`\[ScriptL]^14 + 
             13496291656 $CellContext`\[ScriptL]^15 + 
             1905993932 $CellContext`\[ScriptL]^16 - 
             2000186420 $CellContext`\[ScriptL]^17 + 
             590773559 $CellContext`\[ScriptL]^18 - 
             20634282 $CellContext`\[ScriptL]^19 - 
             49003828 $CellContext`\[ScriptL]^20 + 
             17887833 $CellContext`\[ScriptL]^21 - 
             1550000 $CellContext`\[ScriptL]^22 - 
             861660 $CellContext`\[ScriptL]^23 + 
             250240 $CellContext`\[ScriptL]^24 + 
             944 $CellContext`\[ScriptL]^25 - 7424 $CellContext`\[ScriptL]^26 + 
             704 $CellContext`\[ScriptL]^27) $CellContext`m^2 + 
           Rational[-1, 384] (1 - 2 $CellContext`\[ScriptL])^(-6) (3 - 
              2 $CellContext`\[ScriptL])^(-2) (-2 + $CellContext`\[ScriptL]) \
$CellContext`\[ScriptL]^(-9) (1 + $CellContext`\[ScriptL])^(-7) (
              2 + $CellContext`\[ScriptL])^(-1) (-7 + 
              2 $CellContext`\[ScriptL])^(-1) (-5 + 
              2 $CellContext`\[ScriptL])^(-1) (1 + 
              2 $CellContext`\[ScriptL])^(-1) (5 + 
              2 $CellContext`\[ScriptL])^(-1) (-3 + $CellContext`\[ScriptL] + 
              2 $CellContext`\[ScriptL]^2)^(-3) (-98761420800 + 
             423263232000 $CellContext`\[ScriptL] + 
             83602326528 $CellContext`\[ScriptL]^2 - 
             1868993637120 $CellContext`\[ScriptL]^3 - 
             244075980672 $CellContext`\[ScriptL]^4 + 
             5009739451200 $CellContext`\[ScriptL]^5 - 
             100913275872 $CellContext`\[ScriptL]^6 - 
             6343387068240 $CellContext`\[ScriptL]^7 - 
             769543214904 $CellContext`\[ScriptL]^8 + 
             6155799842412 $CellContext`\[ScriptL]^9 + 
             159505887018 $CellContext`\[ScriptL]^10 - 
             3561772677069 $CellContext`\[ScriptL]^11 + 
             288437451926 $CellContext`\[ScriptL]^12 + 
             1194400340719 $CellContext`\[ScriptL]^13 - 
             81204382413 $CellContext`\[ScriptL]^14 - 
             328138525172 $CellContext`\[ScriptL]^15 + 
             17102677685 $CellContext`\[ScriptL]^16 + 
             76575159090 $CellContext`\[ScriptL]^17 - 
             12519385396 $CellContext`\[ScriptL]^18 - 
             8552091237 $CellContext`\[ScriptL]^19 + 
             2695788896 $CellContext`\[ScriptL]^20 + 
             101578667 $CellContext`\[ScriptL]^21 - 
             180319181 $CellContext`\[ScriptL]^22 + 
             49153574 $CellContext`\[ScriptL]^23 - 
             1650867 $CellContext`\[ScriptL]^24 - 
             3809800 $CellContext`\[ScriptL]^25 + 
             684820 $CellContext`\[ScriptL]^26 + 
             141408 $CellContext`\[ScriptL]^27 - 
             35472 $CellContext`\[ScriptL]^28 - 
             2432 $CellContext`\[ScriptL]^29 + 
             704 $CellContext`\[ScriptL]^30) $CellContext`m^4 + 
           Rational[
             1, 384] (1 - 2 $CellContext`\[ScriptL])^(-6) (3 - 
              2 $CellContext`\[ScriptL])^(-2) (-2 + $CellContext`\[ScriptL]) \
$CellContext`\[ScriptL]^(-10) (1 + $CellContext`\[ScriptL])^(-7) (
              2 + $CellContext`\[ScriptL])^(-1) (-7 + 
              2 $CellContext`\[ScriptL])^(-1) (-5 + 
              2 $CellContext`\[ScriptL])^(-1) (1 + 
              2 $CellContext`\[ScriptL])^(-1) (5 + 
              2 $CellContext`\[ScriptL])^(-1) (-3 + $CellContext`\[ScriptL] + 
              2 $CellContext`\[ScriptL]^2)^(-3) (-98761420800 + 
             390342758400 $CellContext`\[ScriptL] + 
             205878371328 $CellContext`\[ScriptL]^2 - 
             1826051641344 $CellContext`\[ScriptL]^3 - 
             699277328640 $CellContext`\[ScriptL]^4 + 
             4758189609600 $CellContext`\[ScriptL]^5 + 
             1356982462656 $CellContext`\[ScriptL]^6 - 
             6175436554656 $CellContext`\[ScriptL]^7 - 
             2527307149056 $CellContext`\[ScriptL]^8 + 
             5311019792424 $CellContext`\[ScriptL]^9 + 
             2090375312808 $CellContext`\[ScriptL]^10 - 
             2785704034278 $CellContext`\[ScriptL]^11 - 
             971663030187 $CellContext`\[ScriptL]^12 + 
             854805856541 $CellContext`\[ScriptL]^13 + 
             326224413283 $CellContext`\[ScriptL]^14 - 
             183621303011 $CellContext`\[ScriptL]^15 - 
             66600067330 $CellContext`\[ScriptL]^16 + 
             32480901534 $CellContext`\[ScriptL]^17 + 
             4222692702 $CellContext`\[ScriptL]^18 - 
             3256765116 $CellContext`\[ScriptL]^19 + 
             338429441 $CellContext`\[ScriptL]^20 + 
             69992185 $CellContext`\[ScriptL]^21 - 
             32021577 $CellContext`\[ScriptL]^22 + 
             8784805 $CellContext`\[ScriptL]^23 - 
             1725444 $CellContext`\[ScriptL]^24 - 
             279692 $CellContext`\[ScriptL]^25 + 
             202128 $CellContext`\[ScriptL]^26 - 
             14096 $CellContext`\[ScriptL]^27 - 
             5312 $CellContext`\[ScriptL]^28 + 
             704 $CellContext`\[ScriptL]^29) $CellContext`m^6) + 
         Complex[0, 1] (
           Rational[-1, 384] $CellContext`a (3 - 
              2 $CellContext`\[ScriptL])^(-2) (5 - 
              
              2 $CellContext`\[ScriptL])^(-2) (-2 + \
$CellContext`\[ScriptL])^(-1) (-1 + $CellContext`\[ScriptL])^(-3) \
$CellContext`\[ScriptL]^(-6) (1 + $CellContext`\[ScriptL])^(-3) (
              2 + $CellContext`\[ScriptL])^(-1) (-7 + 
              2 $CellContext`\[ScriptL])^(-1) (3 + 
              2 $CellContext`\[ScriptL])^(-3) (5 + 
              2 $CellContext`\[ScriptL])^(-1) (-1 + 
              4 $CellContext`\[ScriptL]^2)^(-5) (-364476672000 + 
             633999052800 $CellContext`\[ScriptL] + 
             5334836929920 $CellContext`\[ScriptL]^2 - 
             10766833486848 $CellContext`\[ScriptL]^3 - 
             24862960308384 $CellContext`\[ScriptL]^4 + 
             69694960641984 $CellContext`\[ScriptL]^5 + 
             4628640751200 $CellContext`\[ScriptL]^6 - 
             115972623646944 $CellContext`\[ScriptL]^7 + 
             38030240727108 $CellContext`\[ScriptL]^8 + 
             101070501164028 $CellContext`\[ScriptL]^9 - 
             51250426570320 $CellContext`\[ScriptL]^10 - 
             70565218226546 $CellContext`\[ScriptL]^11 + 
             68083875536125 $CellContext`\[ScriptL]^12 + 
             4523627349031 $CellContext`\[ScriptL]^13 - 
             34505109462918 $CellContext`\[ScriptL]^14 + 
             19872197364720 $CellContext`\[ScriptL]^15 + 
             209818616038 $CellContext`\[ScriptL]^16 - 
             8054286196270 $CellContext`\[ScriptL]^17 + 
             4623645608124 $CellContext`\[ScriptL]^18 + 
             757128759190 $CellContext`\[ScriptL]^19 - 
             1973372252935 $CellContext`\[ScriptL]^20 + 
             647406028083 $CellContext`\[ScriptL]^21 + 
             214268347282 $CellContext`\[ScriptL]^22 - 
             220907364988 $CellContext`\[ScriptL]^23 + 
             56384292072 $CellContext`\[ScriptL]^24 + 
             4468528096 $CellContext`\[ScriptL]^25 - 
             6597049024 $CellContext`\[ScriptL]^26 + 
             2004110976 $CellContext`\[ScriptL]^27 - 
             369936896 $CellContext`\[ScriptL]^28 + 
             50683648 $CellContext`\[ScriptL]^29 - 
             4785664 $CellContext`\[ScriptL]^30 + 
             291840 $CellContext`\[ScriptL]^31 - 
             22528 $CellContext`\[ScriptL]^32) $CellContext`m + \
$CellContext`a^3 (
             Rational[
               1, 192] (3 - 2 $CellContext`\[ScriptL])^(-2) (5 - 
                2 $CellContext`\[ScriptL])^(-2) (-1 + \
$CellContext`\[ScriptL])^(-3) $CellContext`\[ScriptL]^(-6) (
                1 + $CellContext`\[ScriptL])^(-3) (
                2 + $CellContext`\[ScriptL])^(-1) (-7 + 
                2 $CellContext`\[ScriptL])^(-1) (-1 + 
                2 $CellContext`\[ScriptL])^(-5) (1 + 
                2 $CellContext`\[ScriptL])^(-3) (3 + 
                2 $CellContext`\[ScriptL])^(-2) (5 + 
                2 $CellContext`\[ScriptL])^(-1) (-23514624000 + 
               127165593600 $CellContext`\[ScriptL] - 
               31712549760 $CellContext`\[ScriptL]^2 - 
               922454122176 $CellContext`\[ScriptL]^3 + 
               1512684416736 $CellContext`\[ScriptL]^4 + 
               1027265126832 $CellContext`\[ScriptL]^5 - 
               4174792108632 $CellContext`\[ScriptL]^6 + 
               2209272799548 $CellContext`\[ScriptL]^7 + 
               2245463841180 $CellContext`\[ScriptL]^8 - 
               2454841308624 $CellContext`\[ScriptL]^9 - 
               318386159836 $CellContext`\[ScriptL]^10 + 
               1211786600993 $CellContext`\[ScriptL]^11 - 
               233112435241 $CellContext`\[ScriptL]^12 - 
               375308591592 $CellContext`\[ScriptL]^13 + 
               255141593328 $CellContext`\[ScriptL]^14 - 
               46972276810 $CellContext`\[ScriptL]^15 - 
               17531310014 $CellContext`\[ScriptL]^16 + 
               13931044284 $CellContext`\[ScriptL]^17 - 
               4461744564 $CellContext`\[ScriptL]^18 + 
               562064437 $CellContext`\[ScriptL]^19 + 
               247656955 $CellContext`\[ScriptL]^20 - 
               172875756 $CellContext`\[ScriptL]^21 + 
               37232168 $CellContext`\[ScriptL]^22 + 
               5510320 $CellContext`\[ScriptL]^23 - 
               5216000 $CellContext`\[ScriptL]^24 + 
               1451456 $CellContext`\[ScriptL]^25 - 
               267904 $CellContext`\[ScriptL]^26 + 
               37888 $CellContext`\[ScriptL]^27 - 
               2816 $CellContext`\[ScriptL]^28) $CellContext`m + 
             Rational[
               1, 384] (3 - 2 $CellContext`\[ScriptL])^(-2) (5 - 
                2 $CellContext`\[ScriptL])^(-2) (-2 + \
$CellContext`\[ScriptL])^(-1) (-1 + $CellContext`\[ScriptL])^(-3) \
$CellContext`\[ScriptL]^(-8) (2 + $CellContext`\[ScriptL])^(-1) (-7 + 
                2 $CellContext`\[ScriptL])^(-1) (1 + 
                2 $CellContext`\[ScriptL])^(-3) (3 + 
                2 $CellContext`\[ScriptL])^(-2) (5 + 
                2 $CellContext`\[ScriptL])^(-1) (-1 + $CellContext`\[ScriptL] + 
                2 $CellContext`\[ScriptL]^2)^(-5) (-470292480000 + 
               1873145088000 $CellContext`\[ScriptL] + 
               2224436774400 $CellContext`\[ScriptL]^2 - 
               16934006292480 $CellContext`\[ScriptL]^3 + 
               7347150624384 $CellContext`\[ScriptL]^4 + 
               46115758018944 $CellContext`\[ScriptL]^5 - 
               41944160384928 $CellContext`\[ScriptL]^6 - 
               57831674206944 $CellContext`\[ScriptL]^7 + 
               75431521852248 $CellContext`\[ScriptL]^8 + 
               37179540450672 $CellContext`\[ScriptL]^9 - 
               80053574945720 $CellContext`\[ScriptL]^10 + 
               4604362376194 $CellContext`\[ScriptL]^11 + 
               40148720418405 $CellContext`\[ScriptL]^12 - 
               14134458102021 $CellContext`\[ScriptL]^13 - 
               8828528767464 $CellContext`\[ScriptL]^14 + 
               5084873462698 $CellContext`\[ScriptL]^15 + 
               1346126925062 $CellContext`\[ScriptL]^16 - 
               1366329144206 $CellContext`\[ScriptL]^17 + 
               97356666596 $CellContext`\[ScriptL]^18 + 
               148022989890 $CellContext`\[ScriptL]^19 - 
               44505751219 $CellContext`\[ScriptL]^20 + 
               470300043 $CellContext`\[ScriptL]^21 + 
               3010569940 $CellContext`\[ScriptL]^22 - 
               1404439878 $CellContext`\[ScriptL]^23 + 
               235356568 $CellContext`\[ScriptL]^24 + 
               145781072 $CellContext`\[ScriptL]^25 - 
               107469344 $CellContext`\[ScriptL]^26 + 
               32722688 $CellContext`\[ScriptL]^27 - 
               5918848 $CellContext`\[ScriptL]^28 + 
               772096 $CellContext`\[ScriptL]^29 - 
               84480 $CellContext`\[ScriptL]^30 + 
               5632 $CellContext`\[ScriptL]^31) $CellContext`m^3) + \
$CellContext`a^5 (
             Rational[
               1, 384] (3 - 
                2 $CellContext`\[ScriptL])^(-2) (-3 + \
$CellContext`\[ScriptL])^2 (-2 + $CellContext`\[ScriptL])^2 (-1 + \
$CellContext`\[ScriptL])^(-2) $CellContext`\[ScriptL]^(-6) (
                1 + $CellContext`\[ScriptL])^(-3) (-7 + 
                2 $CellContext`\[ScriptL])^(-1) (-5 + 
                2 $CellContext`\[ScriptL])^(-1) (-1 + 
                2 $CellContext`\[ScriptL])^(-5) (1 + 
                2 $CellContext`\[ScriptL])^(-1) (3 + 
                2 $CellContext`\[ScriptL])^(-3) (5 + 
                2 $CellContext`\[ScriptL])^(-1) (-130636800 + 
               864691200 $CellContext`\[ScriptL] - 
               1620741312 $CellContext`\[ScriptL]^2 + 
               54343008 $CellContext`\[ScriptL]^3 + 
               1318425192 $CellContext`\[ScriptL]^4 + 
               13049976 $CellContext`\[ScriptL]^5 - 
               566550396 $CellContext`\[ScriptL]^6 - 
               145486866 $CellContext`\[ScriptL]^7 + 
               211061373 $CellContext`\[ScriptL]^8 - 
               10204996 $CellContext`\[ScriptL]^9 - 
               4030941 $CellContext`\[ScriptL]^10 - 
               7426566 $CellContext`\[ScriptL]^11 - 
               964205 $CellContext`\[ScriptL]^12 + 
               4819652 $CellContext`\[ScriptL]^13 - 
               1373971 $CellContext`\[ScriptL]^14 - 
               716848 $CellContext`\[ScriptL]^15 + 
               303508 $CellContext`\[ScriptL]^16 + 
               43264 $CellContext`\[ScriptL]^17 - 
               23952 $CellContext`\[ScriptL]^18 - 
               1024 $CellContext`\[ScriptL]^19 + 
               704 $CellContext`\[ScriptL]^20) $CellContext`m + 
             Rational[-1, 384] (3 - 
                2 $CellContext`\[ScriptL])^(-2) (-2 + \
$CellContext`\[ScriptL]) $CellContext`\[ScriptL]^(-8) (
                2 + $CellContext`\[ScriptL])^(-1) (-7 + 
                2 $CellContext`\[ScriptL])^(-1) (-5 + 
                2 $CellContext`\[ScriptL])^(-1) (1 + 
                2 $CellContext`\[ScriptL])^(-1) (5 + 
                2 $CellContext`\[ScriptL])^(-1) (-3 + $CellContext`\[ScriptL] + 
                2 $CellContext`\[ScriptL]^2)^(-3) (-1 + $CellContext`\
\[ScriptL] + 2 $CellContext`\[ScriptL]^2)^(-5) (-65840947200 + 
               399748608000 $CellContext`\[ScriptL] - 
               570719893248 $CellContext`\[ScriptL]^2 - 
               629159114880 $CellContext`\[ScriptL]^3 + 
               1381310635968 $CellContext`\[ScriptL]^4 + 
               1166831714016 $CellContext`\[ScriptL]^5 - 
               2525942114928 $CellContext`\[ScriptL]^6 - 
               532620104664 $CellContext`\[ScriptL]^7 + 
               1908655225188 $CellContext`\[ScriptL]^8 + 
               95460020922 $CellContext`\[ScriptL]^9 - 
               785268597015 $CellContext`\[ScriptL]^10 - 
               50526379057 $CellContext`\[ScriptL]^11 + 
               254252809120 $CellContext`\[ScriptL]^12 - 
               10602178338 $CellContext`\[ScriptL]^13 - 
               51341261322 $CellContext`\[ScriptL]^14 + 
               13366142986 $CellContext`\[ScriptL]^15 + 
               2103165576 $CellContext`\[ScriptL]^16 - 
               1833650702 $CellContext`\[ScriptL]^17 + 
               491502409 $CellContext`\[ScriptL]^18 - 
               48759777 $CellContext`\[ScriptL]^19 - 
               23966932 $CellContext`\[ScriptL]^20 + 
               18388222 $CellContext`\[ScriptL]^21 - 
               4462320 $CellContext`\[ScriptL]^22 - 
               604200 $CellContext`\[ScriptL]^23 + 
               415168 $CellContext`\[ScriptL]^24 - 
               23136 $CellContext`\[ScriptL]^25 - 
               11264 $CellContext`\[ScriptL]^26 + 
               1408 $CellContext`\[ScriptL]^27) $CellContext`m^3 + 
             Rational[
               1, 384] (3 - 
                2 $CellContext`\[ScriptL])^(-2) (-2 + \
$CellContext`\[ScriptL]) $CellContext`\[ScriptL]^(-10) (
                1 + $CellContext`\[ScriptL])^(-7) (
                2 + $CellContext`\[ScriptL])^(-1) (-7 + 
                2 $CellContext`\[ScriptL])^(-1) (-5 + 
                2 $CellContext`\[ScriptL])^(-1) (-1 + 
                2 $CellContext`\[ScriptL])^(-5) (1 + 
                2 $CellContext`\[ScriptL])^(-1) (5 + 
                2 $CellContext`\[ScriptL])^(-1) (-3 + $CellContext`\[ScriptL] + 
                2 $CellContext`\[ScriptL]^2)^(-3) (-98761420800 + 
               390342758400 $CellContext`\[ScriptL] + 
               205878371328 $CellContext`\[ScriptL]^2 - 
               1826051641344 $CellContext`\[ScriptL]^3 - 
               699277328640 $CellContext`\[ScriptL]^4 + 
               4758189609600 $CellContext`\[ScriptL]^5 + 
               1356982462656 $CellContext`\[ScriptL]^6 - 
               6175436554656 $CellContext`\[ScriptL]^7 - 
               2527307149056 $CellContext`\[ScriptL]^8 + 
               5311019792424 $CellContext`\[ScriptL]^9 + 
               2090375312808 $CellContext`\[ScriptL]^10 - 
               2785704034278 $CellContext`\[ScriptL]^11 - 
               971663030187 $CellContext`\[ScriptL]^12 + 
               854805856541 $CellContext`\[ScriptL]^13 + 
               326224413283 $CellContext`\[ScriptL]^14 - 
               183621303011 $CellContext`\[ScriptL]^15 - 
               66600067330 $CellContext`\[ScriptL]^16 + 
               32480901534 $CellContext`\[ScriptL]^17 + 
               4222692702 $CellContext`\[ScriptL]^18 - 
               3256765116 $CellContext`\[ScriptL]^19 + 
               338429441 $CellContext`\[ScriptL]^20 + 
               69992185 $CellContext`\[ScriptL]^21 - 
               32021577 $CellContext`\[ScriptL]^22 + 
               8784805 $CellContext`\[ScriptL]^23 - 
               1725444 $CellContext`\[ScriptL]^24 - 
               279692 $CellContext`\[ScriptL]^25 + 
               202128 $CellContext`\[ScriptL]^26 - 
               14096 $CellContext`\[ScriptL]^27 - 
               5312 $CellContext`\[ScriptL]^28 + 
               704 $CellContext`\[ScriptL]^29) $CellContext`m^5)) (
            1 - $CellContext`a^2)^Rational[1, 2]) $CellContext`\[Omega]^6}, 2,
        7, 1], $CellContext`aMST[-1] -> 
     SeriesData[$CellContext`\[Gamma], 
       0, {(-2 + $CellContext`\[ScriptL])^2 $CellContext`\[ScriptL]^(-2) (1 + 
          2 $CellContext`\[ScriptL])^(-1) ($CellContext`a $CellContext`m + 
         Complex[0, 1] $CellContext`\[ScriptL] (1 - $CellContext`a^2)^
           Rational[
            1, 2]) $CellContext`\[Omega], (-2) (-2 + \
$CellContext`\[ScriptL])^2 (-1 + $CellContext`\[ScriptL])^(-1) $CellContext`\
\[ScriptL]^(-4) (1 + $CellContext`\[ScriptL])^(-1) (1 + 
          2 $CellContext`\[ScriptL])^(-1) (-$CellContext`\[ScriptL]^2 + \
$CellContext`\[ScriptL]^4 + 4 $CellContext`a^2 $CellContext`m^2 + 
         Complex[0, 4] $CellContext`a $CellContext`\[ScriptL] $CellContext`m (
            1 - $CellContext`a^2)^Rational[1, 2]) $CellContext`\[Omega]^2, 
        8 (Rational[
           1, 8] $CellContext`a (1 - 
            2 $CellContext`\[ScriptL])^(-2) $CellContext`\[ScriptL]^(-4) (1 + 
            2 $CellContext`\[ScriptL])^(-3) (9 - 13 $CellContext`\[ScriptL]^2 + 
            4 $CellContext`\[ScriptL]^4)^(-1) (-1728 + 
           1296 $CellContext`\[ScriptL] + 12648 $CellContext`\[ScriptL]^2 - 
           19992 $CellContext`\[ScriptL]^3 + 55 $CellContext`\[ScriptL]^4 + 
           6299 $CellContext`\[ScriptL]^5 + 4845 $CellContext`\[ScriptL]^6 - 
           8190 $CellContext`\[ScriptL]^7 + 4630 $CellContext`\[ScriptL]^8 - 
           1705 $CellContext`\[ScriptL]^9 + 422 $CellContext`\[ScriptL]^10 - 
           28 $CellContext`\[ScriptL]^11 + 
           8 $CellContext`\[ScriptL]^12) $CellContext`m + $CellContext`a^3 (
           Rational[-1, 8] (1 - 
              2 $CellContext`\[ScriptL])^(-2) (-2 + \
$CellContext`\[ScriptL])^2 $CellContext`\[ScriptL]^(-4) (
              1 + $CellContext`\[ScriptL])^(-1) (-3 + 
              2 $CellContext`\[ScriptL])^(-1) (1 + 
              2 $CellContext`\[ScriptL])^(-1) (3 + 
              2 $CellContext`\[ScriptL])^(-1) (-144 + 
             432 $CellContext`\[ScriptL] - 143 $CellContext`\[ScriptL]^2 + 
             42 $CellContext`\[ScriptL]^3 + 21 $CellContext`\[ScriptL]^4 - 
             21 $CellContext`\[ScriptL]^5 + $CellContext`\[ScriptL]^6 + 
             2 $CellContext`\[ScriptL]^7) $CellContext`m + 
           Rational[
             1, 8] (1 - 
              2 $CellContext`\[ScriptL])^(-2) (-2 + \
$CellContext`\[ScriptL])^2 (-1 + $CellContext`\[ScriptL])^(-1) $CellContext`\
\[ScriptL]^(-6) (1 + $CellContext`\[ScriptL])^(-3) (-3 + 
              2 $CellContext`\[ScriptL])^(-1) (1 + 
              2 $CellContext`\[ScriptL])^(-1) (3 + 
              2 $CellContext`\[ScriptL])^(-1) (720 - 
             1440 $CellContext`\[ScriptL] - 1544 $CellContext`\[ScriptL]^2 + 
             1648 $CellContext`\[ScriptL]^3 + 2308 $CellContext`\[ScriptL]^4 - 
             331 $CellContext`\[ScriptL]^5 - 104 $CellContext`\[ScriptL]^6 + 
             44 $CellContext`\[ScriptL]^7 - 
             22 $CellContext`\[ScriptL]^8 - $CellContext`\[ScriptL]^9 + 
             2 $CellContext`\[ScriptL]^10) $CellContext`m^3) + 
         Complex[0, 1] (
           Rational[
             1, 8] (1 - 
              2 $CellContext`\[ScriptL])^(-2) $CellContext`\[ScriptL]^(-3) (1 + 
              2 $CellContext`\[ScriptL])^(-3) (9 - 
              13 $CellContext`\[ScriptL]^2 + 
              4 $CellContext`\[ScriptL]^4)^(-1) (-576 - 
             504 $CellContext`\[ScriptL] + 6952 $CellContext`\[ScriptL]^2 - 
             11122 $CellContext`\[ScriptL]^3 + 4725 $CellContext`\[ScriptL]^4 - 
             1181 $CellContext`\[ScriptL]^5 + 4091 $CellContext`\[ScriptL]^6 - 
             5260 $CellContext`\[ScriptL]^7 + 2618 $CellContext`\[ScriptL]^8 - 
             625 $CellContext`\[ScriptL]^9 + 182 $CellContext`\[ScriptL]^10 - 
             28 $CellContext`\[ScriptL]^11 + 
             8 $CellContext`\[ScriptL]^12) + $CellContext`a^2 (
             Rational[-1, 8] (1 - 
                2 $CellContext`\[ScriptL])^(-2) (-2 + \
$CellContext`\[ScriptL])^2 $CellContext`\[ScriptL]^(-3) (
                1 + $CellContext`\[ScriptL])^(-1) (-3 + 
                2 $CellContext`\[ScriptL])^(-1) (1 + 
                2 $CellContext`\[ScriptL])^(-1) (3 + 
                2 $CellContext`\[ScriptL])^(-1) (-144 + 
               432 $CellContext`\[ScriptL] - 143 $CellContext`\[ScriptL]^2 + 
               42 $CellContext`\[ScriptL]^3 + 21 $CellContext`\[ScriptL]^4 - 
               21 $CellContext`\[ScriptL]^5 + $CellContext`\[ScriptL]^6 + 
               2 $CellContext`\[ScriptL]^7) + 
             Rational[
               1, 8] (1 - 
                2 $CellContext`\[ScriptL])^(-2) (-2 + \
$CellContext`\[ScriptL])^2 (-1 + $CellContext`\[ScriptL])^(-1) $CellContext`\
\[ScriptL]^(-5) (1 + $CellContext`\[ScriptL])^(-3) (-3 + 
                2 $CellContext`\[ScriptL])^(-1) (1 + 
                2 $CellContext`\[ScriptL])^(-1) (3 + 
                2 $CellContext`\[ScriptL])^(-1) (720 - 
               1440 $CellContext`\[ScriptL] - 1544 $CellContext`\[ScriptL]^2 + 
               1648 $CellContext`\[ScriptL]^3 + 
               2308 $CellContext`\[ScriptL]^4 - 331 $CellContext`\[ScriptL]^5 - 
               104 $CellContext`\[ScriptL]^6 + 44 $CellContext`\[ScriptL]^7 - 
               22 $CellContext`\[ScriptL]^8 - $CellContext`\[ScriptL]^9 + 
               2 $CellContext`\[ScriptL]^10) $CellContext`m^2)) (
            1 - $CellContext`a^2)^Rational[1, 2]) $CellContext`\[Omega]^3, 
        16 (Rational[
           1, 8] (1 - 
            2 $CellContext`\[ScriptL])^(-2) $CellContext`\[ScriptL]^(-4) (1 + 
            2 $CellContext`\[ScriptL])^(-3) (9 - 13 $CellContext`\[ScriptL]^2 + 
            4 $CellContext`\[ScriptL]^4)^(-1) (1152 - 
           720 $CellContext`\[ScriptL] - 7928 $CellContext`\[ScriptL]^2 + 
           15128 $CellContext`\[ScriptL]^3 - 10103 $CellContext`\[ScriptL]^4 + 
           4965 $CellContext`\[ScriptL]^5 - 3565 $CellContext`\[ScriptL]^6 + 
           4094 $CellContext`\[ScriptL]^7 - 3606 $CellContext`\[ScriptL]^8 + 
           1705 $CellContext`\[ScriptL]^9 - 422 $CellContext`\[ScriptL]^10 + 
           28 $CellContext`\[ScriptL]^11 - 
           8 $CellContext`\[ScriptL]^12) + $CellContext`a^2 (
           Rational[
             1, 8] (1 - 
              2 $CellContext`\[ScriptL])^(-2) (-2 + \
$CellContext`\[ScriptL])^2 $CellContext`\[ScriptL]^(-4) (
              1 + $CellContext`\[ScriptL])^(-1) (-3 + 
              2 $CellContext`\[ScriptL])^(-1) (1 + 
              2 $CellContext`\[ScriptL])^(-1) (3 + 
              2 $CellContext`\[ScriptL])^(-1) (-144 + 
             432 $CellContext`\[ScriptL] - 143 $CellContext`\[ScriptL]^2 + 
             42 $CellContext`\[ScriptL]^3 + 21 $CellContext`\[ScriptL]^4 - 
             21 $CellContext`\[ScriptL]^5 + $CellContext`\[ScriptL]^6 + 
             2 $CellContext`\[ScriptL]^7) + 
           Rational[
             1, 8] (1 - 
              2 $CellContext`\[ScriptL])^(-2) (-1 + \
$CellContext`\[ScriptL])^(-2) $CellContext`\[ScriptL]^(-6) (
              1 + $CellContext`\[ScriptL])^(-3) (
              2 + $CellContext`\[ScriptL])^(-1) (-3 + 
              2 $CellContext`\[ScriptL])^(-1) (1 + 
              2 $CellContext`\[ScriptL])^(-3) (3 + 
              2 $CellContext`\[ScriptL])^(-1) (21888 + 
             14400 $CellContext`\[ScriptL] - 157472 $CellContext`\[ScriptL]^2 - 
             44752 $CellContext`\[ScriptL]^3 + 
             346224 $CellContext`\[ScriptL]^4 + 
             36088 $CellContext`\[ScriptL]^5 - 
             247368 $CellContext`\[ScriptL]^6 - 
             22594 $CellContext`\[ScriptL]^7 + 
             74225 $CellContext`\[ScriptL]^8 + 8861 $CellContext`\[ScriptL]^9 - 
             15512 $CellContext`\[ScriptL]^10 + 
             2616 $CellContext`\[ScriptL]^11 - 923 $CellContext`\[ScriptL]^12 + 
             281 $CellContext`\[ScriptL]^13 - 158 $CellContext`\[ScriptL]^14 + 
             60 $CellContext`\[ScriptL]^15 - 
             24 $CellContext`\[ScriptL]^16) $CellContext`m^2) + \
$CellContext`a^4 (
           Rational[-1, 2] (1 - 
              2 $CellContext`\[ScriptL])^(-2) (-1 + \
$CellContext`\[ScriptL])^(-1) $CellContext`\[ScriptL]^(-6) (
              1 + $CellContext`\[ScriptL])^(-3) (
              2 + $CellContext`\[ScriptL])^(-1) (-3 + 
              2 $CellContext`\[ScriptL])^(-1) (1 + 
              2 $CellContext`\[ScriptL])^(-1) (3 + 
              2 $CellContext`\[ScriptL])^(-1) (3456 - 
             8640 $CellContext`\[ScriptL] - 1968 $CellContext`\[ScriptL]^2 + 
             5136 $CellContext`\[ScriptL]^3 + 3758 $CellContext`\[ScriptL]^4 - 
             4059 $CellContext`\[ScriptL]^5 + 733 $CellContext`\[ScriptL]^6 + 
             275 $CellContext`\[ScriptL]^7 - 264 $CellContext`\[ScriptL]^8 + 
             64 $CellContext`\[ScriptL]^9 + 15 $CellContext`\[ScriptL]^10 - 
             6 $CellContext`\[ScriptL]^11) $CellContext`m^2 + 
           Rational[
             1, 2] (1 - 
              2 $CellContext`\[ScriptL])^(-2) (-1 + \
$CellContext`\[ScriptL])^(-1) $CellContext`\[ScriptL]^(-8) (
              1 + $CellContext`\[ScriptL])^(-5) (
              2 + $CellContext`\[ScriptL])^(-1) (-3 + 
              2 $CellContext`\[ScriptL])^(-1) (1 + 
              2 $CellContext`\[ScriptL])^(-1) (3 + 
              2 $CellContext`\[ScriptL])^(-1) (8064 - 
             4032 $CellContext`\[ScriptL] - 32672 $CellContext`\[ScriptL]^2 - 
             15920 $CellContext`\[ScriptL]^3 + 
             36472 $CellContext`\[ScriptL]^4 + 
             21804 $CellContext`\[ScriptL]^5 - 7504 $CellContext`\[ScriptL]^6 - 
             9848 $CellContext`\[ScriptL]^7 + 1799 $CellContext`\[ScriptL]^8 + 
             874 $CellContext`\[ScriptL]^9 - 294 $CellContext`\[ScriptL]^10 + 
             48 $CellContext`\[ScriptL]^11 + 15 $CellContext`\[ScriptL]^12 - 
             6 $CellContext`\[ScriptL]^13) $CellContext`m^4) + 
         Complex[0, 1] (
           Rational[
             1, 4] $CellContext`a (1 - 
              2 $CellContext`\[ScriptL])^(-2) (-1 + \
$CellContext`\[ScriptL])^(-2) $CellContext`\[ScriptL]^(-5) (
              1 + $CellContext`\[ScriptL])^(-2) (
              2 + $CellContext`\[ScriptL])^(-1) (-3 + 
              2 $CellContext`\[ScriptL])^(-1) (1 + 
              2 $CellContext`\[ScriptL])^(-3) (3 + 
              2 $CellContext`\[ScriptL])^(-1) (5760 - 
             1152 $CellContext`\[ScriptL] - 37984 $CellContext`\[ScriptL]^2 + 
             30872 $CellContext`\[ScriptL]^3 + 
             52872 $CellContext`\[ScriptL]^4 - 
             54258 $CellContext`\[ScriptL]^5 + 1294 $CellContext`\[ScriptL]^6 + 
             4752 $CellContext`\[ScriptL]^7 + 4939 $CellContext`\[ScriptL]^8 - 
             3794 $CellContext`\[ScriptL]^9 + 1282 $CellContext`\[ScriptL]^10 - 
             806 $CellContext`\[ScriptL]^11 + 249 $CellContext`\[ScriptL]^12 - 
             86 $CellContext`\[ScriptL]^13 + 28 $CellContext`\[ScriptL]^14 - 
             8 $CellContext`\[ScriptL]^15) $CellContext`m + $CellContext`a^3 (
             Rational[-1, 2] (1 - 
                2 $CellContext`\[ScriptL])^(-2) (-1 + \
$CellContext`\[ScriptL])^(-1) $CellContext`\[ScriptL]^(-5) (
                1 + $CellContext`\[ScriptL])^(-3) (
                2 + $CellContext`\[ScriptL])^(-1) (-3 + 
                2 $CellContext`\[ScriptL])^(-1) (1 + 
                2 $CellContext`\[ScriptL])^(-1) (3 + 
                2 $CellContext`\[ScriptL])^(-1) (3456 - 
               8640 $CellContext`\[ScriptL] - 1968 $CellContext`\[ScriptL]^2 + 
               5136 $CellContext`\[ScriptL]^3 + 
               3758 $CellContext`\[ScriptL]^4 - 
               4059 $CellContext`\[ScriptL]^5 + 733 $CellContext`\[ScriptL]^6 + 
               275 $CellContext`\[ScriptL]^7 - 264 $CellContext`\[ScriptL]^8 + 
               64 $CellContext`\[ScriptL]^9 + 15 $CellContext`\[ScriptL]^10 - 
               6 $CellContext`\[ScriptL]^11) $CellContext`m + 
             Rational[
               1, 2] (1 - 
                2 $CellContext`\[ScriptL])^(-2) (-1 + \
$CellContext`\[ScriptL])^(-1) $CellContext`\[ScriptL]^(-7) (
                1 + $CellContext`\[ScriptL])^(-5) (
                2 + $CellContext`\[ScriptL])^(-1) (-3 + 
                2 $CellContext`\[ScriptL])^(-1) (1 + 
                2 $CellContext`\[ScriptL])^(-1) (3 + 
                2 $CellContext`\[ScriptL])^(-1) (8064 - 
               4032 $CellContext`\[ScriptL] - 32672 $CellContext`\[ScriptL]^2 - 
               15920 $CellContext`\[ScriptL]^3 + 
               36472 $CellContext`\[ScriptL]^4 + 
               21804 $CellContext`\[ScriptL]^5 - 
               7504 $CellContext`\[ScriptL]^6 - 
               9848 $CellContext`\[ScriptL]^7 + 
               1799 $CellContext`\[ScriptL]^8 + 874 $CellContext`\[ScriptL]^9 - 
               294 $CellContext`\[ScriptL]^10 + 48 $CellContext`\[ScriptL]^11 + 
               15 $CellContext`\[ScriptL]^12 - 
               6 $CellContext`\[ScriptL]^13) $CellContext`m^3)) (
            1 - $CellContext`a^2)^Rational[1, 2]) $CellContext`\[Omega]^4, 
        32 (Rational[
           1, 96] $CellContext`a (1 - 2 $CellContext`\[ScriptL])^(-4) (3 - 
            2 $CellContext`\[ScriptL])^(-2) (-1 + \
$CellContext`\[ScriptL])^(-2) $CellContext`\[ScriptL]^(-6) (
            1 + $CellContext`\[ScriptL])^(-3) (
            2 + $CellContext`\[ScriptL])^(-1) (-5 + 
            2 $CellContext`\[ScriptL])^(-1) (1 + 
            2 $CellContext`\[ScriptL])^(-5) (3 + 
            2 $CellContext`\[ScriptL])^(-3) (5 + 
            2 $CellContext`\[ScriptL])^(-1) (-289267200 - 
           309484800 $CellContext`\[ScriptL] + 
           4243313952 $CellContext`\[ScriptL]^2 + 
           3353464368 $CellContext`\[ScriptL]^3 - 
           23912538192 $CellContext`\[ScriptL]^4 - 
           5612411208 $CellContext`\[ScriptL]^5 + 
           50711687706 $CellContext`\[ScriptL]^6 + 
           13683101631 $CellContext`\[ScriptL]^7 - 
           57333916302 $CellContext`\[ScriptL]^8 - 
           24443496414 $CellContext`\[ScriptL]^9 + 
           38871410528 $CellContext`\[ScriptL]^10 + 
           13397266580 $CellContext`\[ScriptL]^11 - 
           13541015590 $CellContext`\[ScriptL]^12 - 
           2628268732 $CellContext`\[ScriptL]^13 + 
           571417562 $CellContext`\[ScriptL]^14 + 
           779538113 $CellContext`\[ScriptL]^15 + 
           1435256216 $CellContext`\[ScriptL]^16 - 
           375153226 $CellContext`\[ScriptL]^17 - 
           612036424 $CellContext`\[ScriptL]^18 + 
           193541288 $CellContext`\[ScriptL]^19 + 
           87016256 $CellContext`\[ScriptL]^20 - 
           68668096 $CellContext`\[ScriptL]^21 - 
           2524672 $CellContext`\[ScriptL]^22 + 
           5430272 $CellContext`\[ScriptL]^23 - 
           191488 $CellContext`\[ScriptL]^24 + 
           267776 $CellContext`\[ScriptL]^25 + 
           2048 $CellContext`\[ScriptL]^26 + 
           2048 $CellContext`\[ScriptL]^27) $CellContext`m + $CellContext`a^3 \
(Rational[-1, 
              48] (-1 + $CellContext`\[ScriptL])^(-1) \
$CellContext`\[ScriptL]^(-6) (1 + $CellContext`\[ScriptL])^(-3) (
              2 + $CellContext`\[ScriptL])^(-1) (-5 + 
              2 $CellContext`\[ScriptL])^(-1) (-1 + 
              2 $CellContext`\[ScriptL])^(-3) (1 + 
              2 $CellContext`\[ScriptL])^(-3) (5 + 
              2 $CellContext`\[ScriptL])^(-1) (9 - 
              4 $CellContext`\[ScriptL]^2)^(-2) (37324800 - 
             332693568 $CellContext`\[ScriptL]^2 + 
             25952400 $CellContext`\[ScriptL]^3 + 
             958869756 $CellContext`\[ScriptL]^4 - 
             87620274 $CellContext`\[ScriptL]^5 - 
             903491190 $CellContext`\[ScriptL]^6 + 
             43931886 $CellContext`\[ScriptL]^7 + 
             429406854 $CellContext`\[ScriptL]^8 - 
             23943143 $CellContext`\[ScriptL]^9 - 
             117830220 $CellContext`\[ScriptL]^10 + 
             28862287 $CellContext`\[ScriptL]^11 + 
             6686638 $CellContext`\[ScriptL]^12 - 
             6179447 $CellContext`\[ScriptL]^13 + 
             1150150 $CellContext`\[ScriptL]^14 + 
             394283 $CellContext`\[ScriptL]^15 - 
             23612 $CellContext`\[ScriptL]^16 + 
             8264 $CellContext`\[ScriptL]^17 - 
             21400 $CellContext`\[ScriptL]^18 - 
             3856 $CellContext`\[ScriptL]^19 + 
             1664 $CellContext`\[ScriptL]^20 + 
             128 $CellContext`\[ScriptL]^22) $CellContext`m + 
           Rational[
             1, 96] (-1 + $CellContext`\[ScriptL])^(-3) $CellContext`\
\[ScriptL]^(-8) (1 + $CellContext`\[ScriptL])^(-5) (
              2 + $CellContext`\[ScriptL])^(-1) (-5 + 
              2 $CellContext`\[ScriptL])^(-1) (-1 + 
              2 $CellContext`\[ScriptL])^(-3) (1 + 
              2 $CellContext`\[ScriptL])^(-3) (5 + 
              2 $CellContext`\[ScriptL])^(-1) (9 - 
              4 $CellContext`\[ScriptL]^2)^(-2) (373248000 - 
             139968000 $CellContext`\[ScriptL] - 
             3753838080 $CellContext`\[ScriptL]^2 + 
             1454474880 $CellContext`\[ScriptL]^3 + 
             13383277344 $CellContext`\[ScriptL]^4 - 
             3540891600 $CellContext`\[ScriptL]^5 - 
             24061488744 $CellContext`\[ScriptL]^6 + 
             3238177308 $CellContext`\[ScriptL]^7 + 
             25176911838 $CellContext`\[ScriptL]^8 - 
             2507514753 $CellContext`\[ScriptL]^9 - 
             14592383793 $CellContext`\[ScriptL]^10 + 
             1226310068 $CellContext`\[ScriptL]^11 + 
             4774907736 $CellContext`\[ScriptL]^12 - 
             172737050 $CellContext`\[ScriptL]^13 - 
             1034879554 $CellContext`\[ScriptL]^14 + 
             53466148 $CellContext`\[ScriptL]^15 + 
             120138070 $CellContext`\[ScriptL]^16 - 
             15176805 $CellContext`\[ScriptL]^17 - 
             4598861 $CellContext`\[ScriptL]^18 + 
             901508 $CellContext`\[ScriptL]^19 - 
             290340 $CellContext`\[ScriptL]^20 + 
             200792 $CellContext`\[ScriptL]^21 + 
             10976 $CellContext`\[ScriptL]^22 - 
             38912 $CellContext`\[ScriptL]^23 + 
             9152 $CellContext`\[ScriptL]^24 - 384 $CellContext`\[ScriptL]^25 + 
             256 $CellContext`\[ScriptL]^26) $CellContext`m^3) + \
$CellContext`a^5 (
           Rational[
             1, 96] (1 - 
              2 $CellContext`\[ScriptL])^(-4) (-2 + \
$CellContext`\[ScriptL])^2 (-1 + $CellContext`\[ScriptL])^(-1) $CellContext`\
\[ScriptL]^(-6) (1 + $CellContext`\[ScriptL])^(-3) (-5 + 
              2 $CellContext`\[ScriptL])^(-1) (-3 + 
              2 $CellContext`\[ScriptL])^(-1) (1 + 
              2 $CellContext`\[ScriptL])^(-1) (3 + 
              2 $CellContext`\[ScriptL])^(-3) (5 + 
              2 $CellContext`\[ScriptL])^(-1) (-3110400 + 
             14515200 $CellContext`\[ScriptL] - 
             11652336 $CellContext`\[ScriptL]^2 - 
             18461232 $CellContext`\[ScriptL]^3 + 
             3995475 $CellContext`\[ScriptL]^4 + 
             12779883 $CellContext`\[ScriptL]^5 + 
             4124703 $CellContext`\[ScriptL]^6 - 
             2962287 $CellContext`\[ScriptL]^7 - 
             446145 $CellContext`\[ScriptL]^8 + 
             200647 $CellContext`\[ScriptL]^9 + 
             110705 $CellContext`\[ScriptL]^10 - 
             69529 $CellContext`\[ScriptL]^11 - 
             70998 $CellContext`\[ScriptL]^12 + 
             29158 $CellContext`\[ScriptL]^13 + 
             14500 $CellContext`\[ScriptL]^14 - 
             4224 $CellContext`\[ScriptL]^15 - 
             1408 $CellContext`\[ScriptL]^16 + 224 $CellContext`\[ScriptL]^17 + 
             64 $CellContext`\[ScriptL]^18) $CellContext`m + 
           Rational[
             1, 96] (1 - 
              2 $CellContext`\[ScriptL])^(-4) $CellContext`\[ScriptL]^(-8) (
              1 + $CellContext`\[ScriptL])^(-5) (
              2 + $CellContext`\[ScriptL])^(-1) (-5 + 
              2 $CellContext`\[ScriptL])^(-1) (-3 + 
              2 $CellContext`\[ScriptL])^(-1) (1 + 
              2 $CellContext`\[ScriptL])^(-1) (5 + 
              2 $CellContext`\[ScriptL])^(-1) (-3 + $CellContext`\[ScriptL] + 
              2 $CellContext`\[ScriptL]^2)^(-3) (348364800 - 
             1799884800 $CellContext`\[ScriptL] + 
             1579036032 $CellContext`\[ScriptL]^2 + 
             4346290368 $CellContext`\[ScriptL]^3 - 
             4143431904 $CellContext`\[ScriptL]^4 - 
             8910421008 $CellContext`\[ScriptL]^5 + 
             7508649480 $CellContext`\[ScriptL]^6 + 
             8025628956 $CellContext`\[ScriptL]^7 - 
             5150771166 $CellContext`\[ScriptL]^8 - 
             4509250833 $CellContext`\[ScriptL]^9 + 
             1581995601 $CellContext`\[ScriptL]^10 + 
             1793356232 $CellContext`\[ScriptL]^11 - 
             398509296 $CellContext`\[ScriptL]^12 - 
             371848318 $CellContext`\[ScriptL]^13 + 
             103778086 $CellContext`\[ScriptL]^14 + 
             19311912 $CellContext`\[ScriptL]^15 - 
             12357794 $CellContext`\[ScriptL]^16 + 
             1974447 $CellContext`\[ScriptL]^17 + 
             109641 $CellContext`\[ScriptL]^18 + 
             64092 $CellContext`\[ScriptL]^19 + 
             64760 $CellContext`\[ScriptL]^20 - 
             54840 $CellContext`\[ScriptL]^21 - 
             2800 $CellContext`\[ScriptL]^22 + 
             4480 $CellContext`\[ScriptL]^23 - 
             128 $CellContext`\[ScriptL]^25) $CellContext`m^3 + 
           Rational[
             1, 48] (1 - 
              2 $CellContext`\[ScriptL])^(-4) $CellContext`\[ScriptL]^(-10) (
              1 + $CellContext`\[ScriptL])^(-7) (
              2 + $CellContext`\[ScriptL])^(-1) (-5 + 
              2 $CellContext`\[ScriptL])^(-1) (-3 + 
              2 $CellContext`\[ScriptL])^(-1) (1 + 
              2 $CellContext`\[ScriptL])^(-1) (5 + 
              2 $CellContext`\[ScriptL])^(-1) (-3 + $CellContext`\[ScriptL] + 
              2 $CellContext`\[ScriptL]^2)^(-3) (-261273600 + 
             827366400 $CellContext`\[ScriptL] + 
             1152216576 $CellContext`\[ScriptL]^2 - 
             4016404224 $CellContext`\[ScriptL]^3 - 
             4605421248 $CellContext`\[ScriptL]^4 + 
             9773428896 $CellContext`\[ScriptL]^5 + 
             10415174832 $CellContext`\[ScriptL]^6 - 
             10587946968 $CellContext`\[ScriptL]^7 - 
             14845006440 $CellContext`\[ScriptL]^8 + 
             5745869904 $CellContext`\[ScriptL]^9 + 
             11105563134 $CellContext`\[ScriptL]^10 - 
             749084745 $CellContext`\[ScriptL]^11 - 
             4435126479 $CellContext`\[ScriptL]^12 - 
             643196693 $CellContext`\[ScriptL]^13 + 
             1000883489 $CellContext`\[ScriptL]^14 + 
             249751960 $CellContext`\[ScriptL]^15 - 
             137620990 $CellContext`\[ScriptL]^16 - 
             23711858 $CellContext`\[ScriptL]^17 + 
             11024504 $CellContext`\[ScriptL]^18 - 
             370833 $CellContext`\[ScriptL]^19 - 
             371619 $CellContext`\[ScriptL]^20 + 
             57351 $CellContext`\[ScriptL]^21 - 
             3911 $CellContext`\[ScriptL]^22 + 
             11498 $CellContext`\[ScriptL]^23 + 
             136 $CellContext`\[ScriptL]^24 - 1120 $CellContext`\[ScriptL]^25 + 
             16 $CellContext`\[ScriptL]^26 + 
             32 $CellContext`\[ScriptL]^27) $CellContext`m^5) + 
         Complex[0, 1] (
           Rational[
             1, 96] (1 - 2 $CellContext`\[ScriptL])^(-4) (3 - 
              2 $CellContext`\[ScriptL])^(-2) (-1 + \
$CellContext`\[ScriptL])^(-2) $CellContext`\[ScriptL]^(-5) (
              1 + $CellContext`\[ScriptL])^(-3) (
              2 + $CellContext`\[ScriptL])^(-1) (-5 + 
              2 $CellContext`\[ScriptL])^(-1) (1 + 
              2 $CellContext`\[ScriptL])^(-5) (3 + 
              2 $CellContext`\[ScriptL])^(-3) (5 + 
              2 $CellContext`\[ScriptL])^(-1) (-65318400 - 
             118195200 $CellContext`\[ScriptL] + 
             1021266144 $CellContext`\[ScriptL]^2 + 
             1849079232 $CellContext`\[ScriptL]^3 - 
             8010740232 $CellContext`\[ScriptL]^4 + 
             663059760 $CellContext`\[ScriptL]^5 + 
             14723622318 $CellContext`\[ScriptL]^6 - 
             5303128119 $CellContext`\[ScriptL]^7 - 
             11355623184 $CellContext`\[ScriptL]^8 + 
             1822332390 $CellContext`\[ScriptL]^9 + 
             5547366596 $CellContext`\[ScriptL]^10 - 
             1212370996 $CellContext`\[ScriptL]^11 - 
             972220282 $CellContext`\[ScriptL]^12 + 
             1471874996 $CellContext`\[ScriptL]^13 - 
             1195712758 $CellContext`\[ScriptL]^14 - 
             806437225 $CellContext`\[ScriptL]^15 + 
             960369950 $CellContext`\[ScriptL]^16 + 
             462967970 $CellContext`\[ScriptL]^17 - 
             293477416 $CellContext`\[ScriptL]^18 - 
             104872408 $CellContext`\[ScriptL]^19 + 
             22988672 $CellContext`\[ScriptL]^20 - 
             7916608 $CellContext`\[ScriptL]^21 + 
             1338368 $CellContext`\[ScriptL]^22 + 
             1607168 $CellContext`\[ScriptL]^23 - 
             116224 $CellContext`\[ScriptL]^24 + 
             123392 $CellContext`\[ScriptL]^25 + 
             2048 $CellContext`\[ScriptL]^26 + 
             2048 $CellContext`\[ScriptL]^27) + $CellContext`a^2 (
             Rational[
               1, 48] (3 - 
                2 $CellContext`\[ScriptL])^(-2) (-1 + \
$CellContext`\[ScriptL])^(-1) $CellContext`\[ScriptL]^(-5) (
                1 + $CellContext`\[ScriptL])^(-2) (
                2 + $CellContext`\[ScriptL])^(-1) (-5 + 
                2 $CellContext`\[ScriptL])^(-1) (3 + 
                2 $CellContext`\[ScriptL])^(-2) (5 + 
                2 $CellContext`\[ScriptL])^(-1) (-1 + 
                4 $CellContext`\[ScriptL]^2)^(-3) (-12441600 + 
               6998400 $CellContext`\[ScriptL] + 
               87699456 $CellContext`\[ScriptL]^2 - 
               88129944 $CellContext`\[ScriptL]^3 - 
               189025008 $CellContext`\[ScriptL]^4 + 
               235159452 $CellContext`\[ScriptL]^5 + 
               4754661 $CellContext`\[ScriptL]^6 - 
               85023189 $CellContext`\[ScriptL]^7 + 
               14317455 $CellContext`\[ScriptL]^8 + 
               20991452 $CellContext`\[ScriptL]^9 - 
               14000582 $CellContext`\[ScriptL]^10 + 
               3467338 $CellContext`\[ScriptL]^11 + 
               1145392 $CellContext`\[ScriptL]^12 - 
               794843 $CellContext`\[ScriptL]^13 + 
               185602 $CellContext`\[ScriptL]^14 - 
               26778 $CellContext`\[ScriptL]^15 - 
               28792 $CellContext`\[ScriptL]^16 + 
               6392 $CellContext`\[ScriptL]^17 + 
               3488 $CellContext`\[ScriptL]^18 - 
               352 $CellContext`\[ScriptL]^19 + 
               128 $CellContext`\[ScriptL]^20 - 
               128 $CellContext`\[ScriptL]^21) + 
             Rational[
               1, 96] (-1 + $CellContext`\[ScriptL])^(-3) $CellContext`\
\[ScriptL]^(-7) (1 + $CellContext`\[ScriptL])^(-4) (
                2 + $CellContext`\[ScriptL])^(-1) (-5 + 
                2 $CellContext`\[ScriptL])^(-1) (-1 + 
                2 $CellContext`\[ScriptL])^(-3) (1 + 
                2 $CellContext`\[ScriptL])^(-3) (5 + 
                2 $CellContext`\[ScriptL])^(-1) (9 - 
                4 $CellContext`\[ScriptL]^2)^(-2) (223948800 - 
               303264000 $CellContext`\[ScriptL] - 
               1904404608 $CellContext`\[ScriptL]^2 + 
               2972687040 $CellContext`\[ScriptL]^3 + 
               4474338048 $CellContext`\[ScriptL]^4 - 
               7433027568 $CellContext`\[ScriptL]^5 - 
               5219586024 $CellContext`\[ScriptL]^6 + 
               8574602292 $CellContext`\[ScriptL]^7 + 
               3733363434 $CellContext`\[ScriptL]^8 - 
               6256675197 $CellContext`\[ScriptL]^9 - 
               507458226 $CellContext`\[ScriptL]^10 + 
               1965616844 $CellContext`\[ScriptL]^11 - 
               22702148 $CellContext`\[ScriptL]^12 - 
               353231550 $CellContext`\[ScriptL]^13 + 
               16360052 $CellContext`\[ScriptL]^14 + 
               28540568 $CellContext`\[ScriptL]^15 + 
               1957202 $CellContext`\[ScriptL]^16 - 
               767741 $CellContext`\[ScriptL]^17 - 
               1318170 $CellContext`\[ScriptL]^18 - 
               111856 $CellContext`\[ScriptL]^19 + 
               248104 $CellContext`\[ScriptL]^20 + 
               30400 $CellContext`\[ScriptL]^21 - 
               38624 $CellContext`\[ScriptL]^22 + 
               6912 $CellContext`\[ScriptL]^23 - 
               640 $CellContext`\[ScriptL]^24 + 
               256 $CellContext`\[ScriptL]^25) $CellContext`m^2) + \
$CellContext`a^4 (
             Rational[
               1, 96] (1 - 
                2 $CellContext`\[ScriptL])^(-4) (-2 + \
$CellContext`\[ScriptL])^2 (-1 + $CellContext`\[ScriptL])^(-1) $CellContext`\
\[ScriptL]^(-5) (1 + $CellContext`\[ScriptL])^(-3) (-5 + 
                2 $CellContext`\[ScriptL])^(-1) (-3 + 
                2 $CellContext`\[ScriptL])^(-1) (1 + 
                2 $CellContext`\[ScriptL])^(-1) (3 + 
                2 $CellContext`\[ScriptL])^(-3) (5 + 
                2 $CellContext`\[ScriptL])^(-1) (-3110400 + 
               14515200 $CellContext`\[ScriptL] - 
               11652336 $CellContext`\[ScriptL]^2 - 
               18461232 $CellContext`\[ScriptL]^3 + 
               3995475 $CellContext`\[ScriptL]^4 + 
               12779883 $CellContext`\[ScriptL]^5 + 
               4124703 $CellContext`\[ScriptL]^6 - 
               2962287 $CellContext`\[ScriptL]^7 - 
               446145 $CellContext`\[ScriptL]^8 + 
               200647 $CellContext`\[ScriptL]^9 + 
               110705 $CellContext`\[ScriptL]^10 - 
               69529 $CellContext`\[ScriptL]^11 - 
               70998 $CellContext`\[ScriptL]^12 + 
               29158 $CellContext`\[ScriptL]^13 + 
               14500 $CellContext`\[ScriptL]^14 - 
               4224 $CellContext`\[ScriptL]^15 - 
               1408 $CellContext`\[ScriptL]^16 + 
               224 $CellContext`\[ScriptL]^17 + 
               64 $CellContext`\[ScriptL]^18) + 
             Rational[
               1, 96] (1 - 
                2 $CellContext`\[ScriptL])^(-4) $CellContext`\[ScriptL]^(-7) (
                1 + $CellContext`\[ScriptL])^(-5) (
                2 + $CellContext`\[ScriptL])^(-1) (-5 + 
                2 $CellContext`\[ScriptL])^(-1) (-3 + 
                2 $CellContext`\[ScriptL])^(-1) (1 + 
                2 $CellContext`\[ScriptL])^(-1) (5 + 
                2 $CellContext`\[ScriptL])^(-1) (-3 + $CellContext`\[ScriptL] + 
                2 $CellContext`\[ScriptL]^2)^(-3) (348364800 - 
               1799884800 $CellContext`\[ScriptL] + 
               1579036032 $CellContext`\[ScriptL]^2 + 
               4346290368 $CellContext`\[ScriptL]^3 - 
               4143431904 $CellContext`\[ScriptL]^4 - 
               8910421008 $CellContext`\[ScriptL]^5 + 
               7508649480 $CellContext`\[ScriptL]^6 + 
               8025628956 $CellContext`\[ScriptL]^7 - 
               5150771166 $CellContext`\[ScriptL]^8 - 
               4509250833 $CellContext`\[ScriptL]^9 + 
               1581995601 $CellContext`\[ScriptL]^10 + 
               1793356232 $CellContext`\[ScriptL]^11 - 
               398509296 $CellContext`\[ScriptL]^12 - 
               371848318 $CellContext`\[ScriptL]^13 + 
               103778086 $CellContext`\[ScriptL]^14 + 
               19311912 $CellContext`\[ScriptL]^15 - 
               12357794 $CellContext`\[ScriptL]^16 + 
               1974447 $CellContext`\[ScriptL]^17 + 
               109641 $CellContext`\[ScriptL]^18 + 
               64092 $CellContext`\[ScriptL]^19 + 
               64760 $CellContext`\[ScriptL]^20 - 
               54840 $CellContext`\[ScriptL]^21 - 
               2800 $CellContext`\[ScriptL]^22 + 
               4480 $CellContext`\[ScriptL]^23 - 
               128 $CellContext`\[ScriptL]^25) $CellContext`m^2 + 
             Rational[
               1, 48] (1 - 
                2 $CellContext`\[ScriptL])^(-4) $CellContext`\[ScriptL]^(-9) (
                1 + $CellContext`\[ScriptL])^(-7) (
                2 + $CellContext`\[ScriptL])^(-1) (-5 + 
                2 $CellContext`\[ScriptL])^(-1) (-3 + 
                2 $CellContext`\[ScriptL])^(-1) (1 + 
                2 $CellContext`\[ScriptL])^(-1) (5 + 
                2 $CellContext`\[ScriptL])^(-1) (-3 + $CellContext`\[ScriptL] + 
                2 $CellContext`\[ScriptL]^2)^(-3) (-261273600 + 
               827366400 $CellContext`\[ScriptL] + 
               1152216576 $CellContext`\[ScriptL]^2 - 
               4016404224 $CellContext`\[ScriptL]^3 - 
               4605421248 $CellContext`\[ScriptL]^4 + 
               9773428896 $CellContext`\[ScriptL]^5 + 
               10415174832 $CellContext`\[ScriptL]^6 - 
               10587946968 $CellContext`\[ScriptL]^7 - 
               14845006440 $CellContext`\[ScriptL]^8 + 
               5745869904 $CellContext`\[ScriptL]^9 + 
               11105563134 $CellContext`\[ScriptL]^10 - 
               749084745 $CellContext`\[ScriptL]^11 - 
               4435126479 $CellContext`\[ScriptL]^12 - 
               643196693 $CellContext`\[ScriptL]^13 + 
               1000883489 $CellContext`\[ScriptL]^14 + 
               249751960 $CellContext`\[ScriptL]^15 - 
               137620990 $CellContext`\[ScriptL]^16 - 
               23711858 $CellContext`\[ScriptL]^17 + 
               11024504 $CellContext`\[ScriptL]^18 - 
               370833 $CellContext`\[ScriptL]^19 - 
               371619 $CellContext`\[ScriptL]^20 + 
               57351 $CellContext`\[ScriptL]^21 - 
               3911 $CellContext`\[ScriptL]^22 + 
               11498 $CellContext`\[ScriptL]^23 + 
               136 $CellContext`\[ScriptL]^24 - 
               1120 $CellContext`\[ScriptL]^25 + 
               16 $CellContext`\[ScriptL]^26 + 
               32 $CellContext`\[ScriptL]^27) $CellContext`m^4)) (
            1 - $CellContext`a^2)^Rational[1, 2]) $CellContext`\[Omega]^5, 
        64 (Rational[-1, 96] (1 - 2 $CellContext`\[ScriptL])^(-4) (3 - 
            2 $CellContext`\[ScriptL])^(-2) (-1 + \
$CellContext`\[ScriptL])^(-2) $CellContext`\[ScriptL]^(-6) (
            1 + $CellContext`\[ScriptL])^(-3) (
            2 + $CellContext`\[ScriptL])^(-1) (-5 + 
            2 $CellContext`\[ScriptL])^(-1) (1 + 
            2 $CellContext`\[ScriptL])^(-5) (3 + 
            2 $CellContext`\[ScriptL])^(-3) (5 + 
            2 $CellContext`\[ScriptL])^(-1) (-158630400 - 
           129081600 $CellContext`\[ScriptL] + 
           2320920864 $CellContext`\[ScriptL]^2 + 
           1060833456 $CellContext`\[ScriptL]^3 - 
           12752816400 $CellContext`\[ScriptL]^4 + 
           5482200216 $CellContext`\[ScriptL]^5 + 
           18325700394 $CellContext`\[ScriptL]^6 - 
           12109846977 $CellContext`\[ScriptL]^7 - 
           8153146902 $CellContext`\[ScriptL]^8 + 
           5573192298 $CellContext`\[ScriptL]^9 + 
           929402240 $CellContext`\[ScriptL]^10 - 
           2733908476 $CellContext`\[ScriptL]^11 + 
           1255230194 $CellContext`\[ScriptL]^12 + 
           913033772 $CellContext`\[ScriptL]^13 - 
           2091489382 $CellContext`\[ScriptL]^14 + 
           659696129 $CellContext`\[ScriptL]^15 + 
           1436226584 $CellContext`\[ScriptL]^16 - 
           419770570 $CellContext`\[ScriptL]^17 - 
           494470984 $CellContext`\[ScriptL]^18 + 
           182402216 $CellContext`\[ScriptL]^19 + 
           62335808 $CellContext`\[ScriptL]^20 - 
           59716288 $CellContext`\[ScriptL]^21 - 
           1492480 $CellContext`\[ScriptL]^22 + 
           4987904 $CellContext`\[ScriptL]^23 - 
           93184 $CellContext`\[ScriptL]^24 + 
           169472 $CellContext`\[ScriptL]^25 + 
           2048 $CellContext`\[ScriptL]^26 + 
           2048 $CellContext`\[ScriptL]^27) + $CellContext`a^2 (
           Rational[
             1, 48] (3 - 
              2 $CellContext`\[ScriptL])^(-2) (-1 + \
$CellContext`\[ScriptL])^(-1) $CellContext`\[ScriptL]^(-6) (
              1 + $CellContext`\[ScriptL])^(-2) (
              2 + $CellContext`\[ScriptL])^(-1) (-5 + 
              2 $CellContext`\[ScriptL])^(-1) (3 + 
              2 $CellContext`\[ScriptL])^(-2) (5 + 
              2 $CellContext`\[ScriptL])^(-1) (-1 + 
              4 $CellContext`\[ScriptL]^2)^(-3) (18662400 - 
             9331200 $CellContext`\[ScriptL] - 
             133493184 $CellContext`\[ScriptL]^2 + 
             110000592 $CellContext`\[ScriptL]^3 + 
             248076252 $CellContext`\[ScriptL]^4 - 
             301303206 $CellContext`\[ScriptL]^5 + 
             50534472 $CellContext`\[ScriptL]^6 + 
             51168654 $CellContext`\[ScriptL]^7 - 
             25054968 $CellContext`\[ScriptL]^8 + 
             2286769 $CellContext`\[ScriptL]^9 + 
             7026395 $CellContext`\[ScriptL]^10 - 
             7919692 $CellContext`\[ScriptL]^11 + 
             3039482 $CellContext`\[ScriptL]^12 + 
             288143 $CellContext`\[ScriptL]^13 - 
             918985 $CellContext`\[ScriptL]^14 + 
             278004 $CellContext`\[ScriptL]^15 + 
             79312 $CellContext`\[ScriptL]^16 - 
             34184 $CellContext`\[ScriptL]^17 - 
             5648 $CellContext`\[ScriptL]^18 + 
             1792 $CellContext`\[ScriptL]^19 - 128 $CellContext`\[ScriptL]^20 + 
             128 $CellContext`\[ScriptL]^21) + 
           Rational[-1, 
              96] (-2 + $CellContext`\[ScriptL])^(-1) \
$CellContext`\[ScriptL]^(-8) (-5 + 2 $CellContext`\[ScriptL])^(-1) (1 + 
              2 $CellContext`\[ScriptL])^(-5) (5 + 
              2 $CellContext`\[ScriptL])^(-1) (-6 + $CellContext`\[ScriptL] + 
              2 $CellContext`\[ScriptL]^2)^(-2) (-3 + $CellContext`\[ScriptL] + 
              2 $CellContext`\[ScriptL]^2)^(-3) (-1 + $CellContext`\[ScriptL] + 
              2 $CellContext`\[ScriptL]^2)^(-4) (9555148800 + 
             10139904000 $CellContext`\[ScriptL] - 
             136783531008 $CellContext`\[ScriptL]^2 - 
             118967754240 $CellContext`\[ScriptL]^3 + 
             746040241152 $CellContext`\[ScriptL]^4 + 
             490114995456 $CellContext`\[ScriptL]^5 - 
             2133635888640 $CellContext`\[ScriptL]^6 - 
             760880323584 $CellContext`\[ScriptL]^7 + 
             2963054171808 $CellContext`\[ScriptL]^8 + 
             812690123664 $CellContext`\[ScriptL]^9 - 
             2136677477102 $CellContext`\[ScriptL]^10 - 
             837075363061 $CellContext`\[ScriptL]^11 + 
             1089361728438 $CellContext`\[ScriptL]^12 + 
             438104991582 $CellContext`\[ScriptL]^13 - 
             420239986950 $CellContext`\[ScriptL]^14 - 
             88672079388 $CellContext`\[ScriptL]^15 + 
             88821259182 $CellContext`\[ScriptL]^16 + 
             9346469406 $CellContext`\[ScriptL]^17 - 
             11271441684 $CellContext`\[ScriptL]^18 - 
             1416224583 $CellContext`\[ScriptL]^19 + 
             3486783036 $CellContext`\[ScriptL]^20 - 
             93403140 $CellContext`\[ScriptL]^21 - 
             1061443320 $CellContext`\[ScriptL]^22 + 
             313206672 $CellContext`\[ScriptL]^23 + 
             134636928 $CellContext`\[ScriptL]^24 - 
             110508672 $CellContext`\[ScriptL]^25 + 
             4462848 $CellContext`\[ScriptL]^26 + 
             6832896 $CellContext`\[ScriptL]^27 - 
             1721344 $CellContext`\[ScriptL]^28 + 
             584704 $CellContext`\[ScriptL]^29 - 
             6144 $CellContext`\[ScriptL]^30 + 
             12288 $CellContext`\[ScriptL]^31) $CellContext`m^2) + \
$CellContext`a^4 (
           Rational[-1, 96] (1 - 
              2 $CellContext`\[ScriptL])^(-4) (-2 + \
$CellContext`\[ScriptL])^2 (-1 + $CellContext`\[ScriptL])^(-1) $CellContext`\
\[ScriptL]^(-6) (1 + $CellContext`\[ScriptL])^(-3) (-5 + 
              2 $CellContext`\[ScriptL])^(-1) (-3 + 
              2 $CellContext`\[ScriptL])^(-1) (1 + 
              2 $CellContext`\[ScriptL])^(-1) (3 + 
              2 $CellContext`\[ScriptL])^(-3) (5 + 
              2 $CellContext`\[ScriptL])^(-1) (-3110400 + 
             14515200 $CellContext`\[ScriptL] - 
             11652336 $CellContext`\[ScriptL]^2 - 
             18461232 $CellContext`\[ScriptL]^3 + 
             3995475 $CellContext`\[ScriptL]^4 + 
             12779883 $CellContext`\[ScriptL]^5 + 
             4124703 $CellContext`\[ScriptL]^6 - 
             2962287 $CellContext`\[ScriptL]^7 - 
             446145 $CellContext`\[ScriptL]^8 + 
             200647 $CellContext`\[ScriptL]^9 + 
             110705 $CellContext`\[ScriptL]^10 - 
             69529 $CellContext`\[ScriptL]^11 - 
             70998 $CellContext`\[ScriptL]^12 + 
             29158 $CellContext`\[ScriptL]^13 + 
             14500 $CellContext`\[ScriptL]^14 - 
             4224 $CellContext`\[ScriptL]^15 - 
             1408 $CellContext`\[ScriptL]^16 + 224 $CellContext`\[ScriptL]^17 + 
             64 $CellContext`\[ScriptL]^18) + 
           Rational[
             1, 96] (1 - 
              2 $CellContext`\[ScriptL])^(-4) (-2 + \
$CellContext`\[ScriptL])^(-1) (-1 + $CellContext`\[ScriptL])^(-3) \
$CellContext`\[ScriptL]^(-8) (1 + $CellContext`\[ScriptL])^(-5) (-5 + 
              2 $CellContext`\[ScriptL])^(-1) (1 + 
              2 $CellContext`\[ScriptL])^(-3) (3 + 
              2 $CellContext`\[ScriptL])^(-3) (5 + 
              2 $CellContext`\[ScriptL])^(-1) (-6 + $CellContext`\[ScriptL] + 
              2 $CellContext`\[ScriptL]^2)^(-2) (-11346739200 + 
             16771276800 $CellContext`\[ScriptL] + 
             120737475072 $CellContext`\[ScriptL]^2 - 
             167115909888 $CellContext`\[ScriptL]^3 - 
             469262700288 $CellContext`\[ScriptL]^4 + 
             538156427136 $CellContext`\[ScriptL]^5 + 
             980863658688 $CellContext`\[ScriptL]^6 - 
             806426088864 $CellContext`\[ScriptL]^7 - 
             1310556115848 $CellContext`\[ScriptL]^8 + 
             774282044244 $CellContext`\[ScriptL]^9 + 
             1028350685918 $CellContext`\[ScriptL]^10 - 
             466990960073 $CellContext`\[ScriptL]^11 - 
             481418801525 $CellContext`\[ScriptL]^12 + 
             161791537666 $CellContext`\[ScriptL]^13 + 
             149406719428 $CellContext`\[ScriptL]^14 - 
             35144362730 $CellContext`\[ScriptL]^15 - 
             31565565110 $CellContext`\[ScriptL]^16 + 
             6482692360 $CellContext`\[ScriptL]^17 + 
             3604295962 $CellContext`\[ScriptL]^18 - 
             825441317 $CellContext`\[ScriptL]^19 - 
             145830677 $CellContext`\[ScriptL]^20 + 
             7731610 $CellContext`\[ScriptL]^21 + 
             10981420 $CellContext`\[ScriptL]^22 + 
             12265024 $CellContext`\[ScriptL]^23 - 
             5311328 $CellContext`\[ScriptL]^24 - 
             1378880 $CellContext`\[ScriptL]^25 + 
             845440 $CellContext`\[ScriptL]^26 + 
             34048 $CellContext`\[ScriptL]^27 - 
             58624 $CellContext`\[ScriptL]^28 - 
             1536 $CellContext`\[ScriptL]^29 + 
             3072 $CellContext`\[ScriptL]^30) $CellContext`m^2 + 
           Rational[-1, 48] (1 - 
              2 $CellContext`\[ScriptL])^(-4) (-2 + \
$CellContext`\[ScriptL])^(-1) (-1 + $CellContext`\[ScriptL])^(-3) \
$CellContext`\[ScriptL]^(-10) (1 + $CellContext`\[ScriptL])^(-7) (-5 + 
              2 $CellContext`\[ScriptL])^(-1) (1 + 
              2 $CellContext`\[ScriptL])^(-3) (3 + 
              2 $CellContext`\[ScriptL])^(-3) (5 + 
              2 $CellContext`\[ScriptL])^(-1) (-6 + $CellContext`\[ScriptL] + 
              2 $CellContext`\[ScriptL]^2)^(-2) (-14482022400 - 
             3981312000 $CellContext`\[ScriptL] + 
             176669558784 $CellContext`\[ScriptL]^2 + 
             77836446720 $CellContext`\[ScriptL]^3 - 
             821208344832 $CellContext`\[ScriptL]^4 - 
             560010511488 $CellContext`\[ScriptL]^5 + 
             1917491816832 $CellContext`\[ScriptL]^6 + 
             1769766080256 $CellContext`\[ScriptL]^7 - 
             2408865141840 $CellContext`\[ScriptL]^8 - 
             2854582884264 $CellContext`\[ScriptL]^9 + 
             1591191650004 $CellContext`\[ScriptL]^10 + 
             2643351774654 $CellContext`\[ScriptL]^11 - 
             499244098592 $CellContext`\[ScriptL]^12 - 
             1480655182997 $CellContext`\[ScriptL]^13 + 
             15999163995 $CellContext`\[ScriptL]^14 + 
             511675912811 $CellContext`\[ScriptL]^15 + 
             48276014215 $CellContext`\[ScriptL]^16 - 
             110325312694 $CellContext`\[ScriptL]^17 - 
             19728155014 $CellContext`\[ScriptL]^18 + 
             15008877964 $CellContext`\[ScriptL]^19 + 
             3382103870 $CellContext`\[ScriptL]^20 - 
             1281743977 $CellContext`\[ScriptL]^21 - 
             270442865 $CellContext`\[ScriptL]^22 + 
             56081483 $CellContext`\[ScriptL]^23 + 
             11509835 $CellContext`\[ScriptL]^24 + 
             160012 $CellContext`\[ScriptL]^25 - 
             1353688 $CellContext`\[ScriptL]^26 + 
             71312 $CellContext`\[ScriptL]^27 + 
             216064 $CellContext`\[ScriptL]^28 - 
             25792 $CellContext`\[ScriptL]^29 - 
             11648 $CellContext`\[ScriptL]^30 + 
             1280 $CellContext`\[ScriptL]^32) $CellContext`m^4) + \
$CellContext`a^6 (
           Rational[-1, 24] (1 - 
              2 $CellContext`\[ScriptL])^(-4) (-1 + \
$CellContext`\[ScriptL])^(-1) $CellContext`\[ScriptL]^(-8) (
              1 + $CellContext`\[ScriptL])^(-5) (
              2 + $CellContext`\[ScriptL])^(-1) (-5 + 
              2 $CellContext`\[ScriptL])^(-1) (-3 + 
              2 $CellContext`\[ScriptL])^(-1) (1 + 
              2 $CellContext`\[ScriptL])^(-1) (3 + 
              2 $CellContext`\[ScriptL])^(-3) (5 + 
              2 $CellContext`\[ScriptL])^(-1) (124416000 - 
             393984000 $CellContext`\[ScriptL] - 
             234524160 $CellContext`\[ScriptL]^2 + 
             868775040 $CellContext`\[ScriptL]^3 + 
             1091420616 $CellContext`\[ScriptL]^4 - 
             605022516 $CellContext`\[ScriptL]^5 - 
             840467262 $CellContext`\[ScriptL]^6 + 
             70794837 $CellContext`\[ScriptL]^7 + 
             241069725 $CellContext`\[ScriptL]^8 + 
             65218681 $CellContext`\[ScriptL]^9 - 
             43600425 $CellContext`\[ScriptL]^10 - 
             16973211 $CellContext`\[ScriptL]^11 + 
             4966889 $CellContext`\[ScriptL]^12 + 
             1960863 $CellContext`\[ScriptL]^13 - 
             256269 $CellContext`\[ScriptL]^14 - 
             529218 $CellContext`\[ScriptL]^15 + 
             40470 $CellContext`\[ScriptL]^16 + 
             106932 $CellContext`\[ScriptL]^17 - 
             8384 $CellContext`\[ScriptL]^18 - 
             9408 $CellContext`\[ScriptL]^19 + 480 $CellContext`\[ScriptL]^20 + 
             320 $CellContext`\[ScriptL]^21) $CellContext`m^2 + 
           Rational[
             1, 24] (1 - 
              2 $CellContext`\[ScriptL])^(-4) $CellContext`\[ScriptL]^(-10) (
              1 + $CellContext`\[ScriptL])^(-7) (
              2 + $CellContext`\[ScriptL])^(-1) (-5 + 
              2 $CellContext`\[ScriptL])^(-1) (-3 + 
              2 $CellContext`\[ScriptL])^(-1) (1 + 
              2 $CellContext`\[ScriptL])^(-1) (5 + 
              2 $CellContext`\[ScriptL])^(-1) (-3 + $CellContext`\[ScriptL] + 
              2 $CellContext`\[ScriptL]^2)^(-3) (746496000 - 
             2363904000 $CellContext`\[ScriptL] - 
             2517557760 $CellContext`\[ScriptL]^2 + 
             8908583040 $CellContext`\[ScriptL]^3 + 
             10453626144 $CellContext`\[ScriptL]^4 - 
             17926718544 $CellContext`\[ScriptL]^5 - 
             18748353552 $CellContext`\[ScriptL]^6 + 
             13239456792 $CellContext`\[ScriptL]^7 + 
             21710715342 $CellContext`\[ScriptL]^8 - 
             4815198795 $CellContext`\[ScriptL]^9 - 
             11892127161 $CellContext`\[ScriptL]^10 + 
             178483100 $CellContext`\[ScriptL]^11 + 
             3077904252 $CellContext`\[ScriptL]^12 + 
             620969762 $CellContext`\[ScriptL]^13 - 
             491802770 $CellContext`\[ScriptL]^14 - 
             158756784 $CellContext`\[ScriptL]^15 + 
             57951190 $CellContext`\[ScriptL]^16 + 
             7867065 $CellContext`\[ScriptL]^17 - 
             2948925 $CellContext`\[ScriptL]^18 - 
             39708 $CellContext`\[ScriptL]^19 - 
             115288 $CellContext`\[ScriptL]^20 + 
             149592 $CellContext`\[ScriptL]^21 + 
             10928 $CellContext`\[ScriptL]^22 - 
             18560 $CellContext`\[ScriptL]^23 + 
             640 $CellContext`\[ScriptL]^25) $CellContext`m^4 + 
           Rational[-1, 12] (1 - 
              2 $CellContext`\[ScriptL])^(-4) $CellContext`\[ScriptL]^(-12) (
              1 + $CellContext`\[ScriptL])^(-9) (
              2 + $CellContext`\[ScriptL])^(-1) (-5 + 
              2 $CellContext`\[ScriptL])^(-1) (-3 + 
              2 $CellContext`\[ScriptL])^(-1) (1 + 
              2 $CellContext`\[ScriptL])^(-1) (5 + 
              2 $CellContext`\[ScriptL])^(-1) (-3 + $CellContext`\[ScriptL] + 
              2 $CellContext`\[ScriptL]^2)^(-3) (410572800 - 
             479001600 $CellContext`\[ScriptL] - 
             3440475648 $CellContext`\[ScriptL]^2 + 
             736909056 $CellContext`\[ScriptL]^3 + 
             13825981440 $CellContext`\[ScriptL]^4 + 
             5895196992 $CellContext`\[ScriptL]^5 - 
             24277120560 $CellContext`\[ScriptL]^6 - 
             23255433000 $CellContext`\[ScriptL]^7 + 
             18226915980 $CellContext`\[ScriptL]^8 + 
             29630388426 $CellContext`\[ScriptL]^9 - 
             600369480 $CellContext`\[ScriptL]^10 - 
             17971507551 $CellContext`\[ScriptL]^11 - 
             5364505737 $CellContext`\[ScriptL]^12 + 
             5248833503 $CellContext`\[ScriptL]^13 + 
             2630217265 $CellContext`\[ScriptL]^14 - 
             516130564 $CellContext`\[ScriptL]^15 - 
             560988710 $CellContext`\[ScriptL]^16 - 
             32360056 $CellContext`\[ScriptL]^17 + 
             60484618 $CellContext`\[ScriptL]^18 + 
             4651593 $CellContext`\[ScriptL]^19 - 
             3073461 $CellContext`\[ScriptL]^20 + 
             98271 $CellContext`\[ScriptL]^21 + 
             45245 $CellContext`\[ScriptL]^22 + 
             19186 $CellContext`\[ScriptL]^23 + 8 $CellContext`\[ScriptL]^24 - 
             4256 $CellContext`\[ScriptL]^25 + 80 $CellContext`\[ScriptL]^26 + 
             160 $CellContext`\[ScriptL]^27) $CellContext`m^6) + 
         Complex[0, 1] (
           Rational[-1, 
              48] $CellContext`a (-2 + $CellContext`\[ScriptL])^(-1) \
$CellContext`\[ScriptL]^(-7) (-5 + 2 $CellContext`\[ScriptL])^(-1) (1 + 
              2 $CellContext`\[ScriptL])^(-5) (5 + 
              2 $CellContext`\[ScriptL])^(-1) (-6 + $CellContext`\[ScriptL] + 
              2 $CellContext`\[ScriptL]^2)^(-2) (-3 + $CellContext`\[ScriptL] + 
              2 $CellContext`\[ScriptL]^2)^(-3) (-1 + $CellContext`\[ScriptL] + 
              2 $CellContext`\[ScriptL]^2)^(-4) (1866240000 + 
             1673395200 $CellContext`\[ScriptL] - 
             27066182400 $CellContext`\[ScriptL]^2 - 
             18807196032 $CellContext`\[ScriptL]^3 + 
             138697035840 $CellContext`\[ScriptL]^4 + 
             74481357408 $CellContext`\[ScriptL]^5 - 
             417048666864 $CellContext`\[ScriptL]^6 - 
             40343009040 $CellContext`\[ScriptL]^7 + 
             576544925088 $CellContext`\[ScriptL]^8 - 
             56563335462 $CellContext`\[ScriptL]^9 - 
             354530878084 $CellContext`\[ScriptL]^10 + 
             25910716177 $CellContext`\[ScriptL]^11 + 
             138973568362 $CellContext`\[ScriptL]^12 - 
             3988711604 $CellContext`\[ScriptL]^13 - 
             43839470122 $CellContext`\[ScriptL]^14 + 
             6345813524 $CellContext`\[ScriptL]^15 + 
             3232937612 $CellContext`\[ScriptL]^16 + 
             1179169958 $CellContext`\[ScriptL]^17 + 
             980727050 $CellContext`\[ScriptL]^18 - 
             2236749337 $CellContext`\[ScriptL]^19 + 
             390558374 $CellContext`\[ScriptL]^20 + 
             816928328 $CellContext`\[ScriptL]^21 - 
             164201416 $CellContext`\[ScriptL]^22 - 
             94115728 $CellContext`\[ScriptL]^23 + 
             8118848 $CellContext`\[ScriptL]^24 - 
             14912512 $CellContext`\[ScriptL]^25 + 
             4131584 $CellContext`\[ScriptL]^26 + 
             1552640 $CellContext`\[ScriptL]^27 - 
             551424 $CellContext`\[ScriptL]^28 + 
             169984 $CellContext`\[ScriptL]^29 - 
             2048 $CellContext`\[ScriptL]^30 + 
             4096 $CellContext`\[ScriptL]^31) $CellContext`m + \
$CellContext`a^3 (
             Rational[-1, 48] (3 - 
                2 $CellContext`\[ScriptL])^(-2) (-2 + \
$CellContext`\[ScriptL])^(-1) (-1 + $CellContext`\[ScriptL])^(-2) \
$CellContext`\[ScriptL]^(-7) (1 + $CellContext`\[ScriptL])^(-4) (
                2 + $CellContext`\[ScriptL])^(-2) (-5 + 
                2 $CellContext`\[ScriptL])^(-1) (3 + 
                2 $CellContext`\[ScriptL])^(-2) (5 + 
                2 $CellContext`\[ScriptL])^(-1) (-1 + 
                4 $CellContext`\[ScriptL]^2)^(-3) (895795200 - 
               7138616832 $CellContext`\[ScriptL]^2 + 
               2235859200 $CellContext`\[ScriptL]^3 + 
               17446729536 $CellContext`\[ScriptL]^4 - 
               3573575712 $CellContext`\[ScriptL]^5 - 
               18821560992 $CellContext`\[ScriptL]^6 + 
               1336987536 $CellContext`\[ScriptL]^7 + 
               13744242624 $CellContext`\[ScriptL]^8 - 
               2963881928 $CellContext`\[ScriptL]^9 - 
               4223734388 $CellContext`\[ScriptL]^10 + 
               1113685389 $CellContext`\[ScriptL]^11 + 
               832256483 $CellContext`\[ScriptL]^12 - 
               298432621 $CellContext`\[ScriptL]^13 - 
               47333279 $CellContext`\[ScriptL]^14 + 
               30304077 $CellContext`\[ScriptL]^15 - 
               5390079 $CellContext`\[ScriptL]^16 + 
               1496717 $CellContext`\[ScriptL]^17 + 
               524143 $CellContext`\[ScriptL]^18 - 
               499466 $CellContext`\[ScriptL]^19 + 
               18192 $CellContext`\[ScriptL]^20 + 
               63320 $CellContext`\[ScriptL]^21 - 
               24736 $CellContext`\[ScriptL]^22 - 
               1376 $CellContext`\[ScriptL]^23 + 
               2304 $CellContext`\[ScriptL]^24 + 
               384 $CellContext`\[ScriptL]^25 - 
               256 $CellContext`\[ScriptL]^26) $CellContext`m + 
             Rational[
               1, 24] (3 - 
                2 $CellContext`\[ScriptL])^(-2) (-2 + \
$CellContext`\[ScriptL])^(-1) (-1 + $CellContext`\[ScriptL])^(-3) \
$CellContext`\[ScriptL]^(-9) (1 + $CellContext`\[ScriptL])^(-6) (
                2 + $CellContext`\[ScriptL])^(-2) (-5 + 
                2 $CellContext`\[ScriptL])^(-1) (-1 + 
                2 $CellContext`\[ScriptL])^(-3) (1 + 
                2 $CellContext`\[ScriptL])^(-3) (3 + 
                2 $CellContext`\[ScriptL])^(-2) (5 + 
                2 $CellContext`\[ScriptL])^(-1) (-1542758400 - 
               920678400 $CellContext`\[ScriptL] + 
               14140652544 $CellContext`\[ScriptL]^2 + 
               6884262144 $CellContext`\[ScriptL]^3 - 
               45888110592 $CellContext`\[ScriptL]^4 - 
               26514523776 $CellContext`\[ScriptL]^5 + 
               74650492128 $CellContext`\[ScriptL]^6 + 
               48001316592 $CellContext`\[ScriptL]^7 - 
               68786388960 $CellContext`\[ScriptL]^8 - 
               44078197392 $CellContext`\[ScriptL]^9 + 
               36824588676 $CellContext`\[ScriptL]^10 + 
               25478460823 $CellContext`\[ScriptL]^11 - 
               14763950869 $CellContext`\[ScriptL]^12 - 
               7733745423 $CellContext`\[ScriptL]^13 + 
               3525312195 $CellContext`\[ScriptL]^14 + 
               1525985071 $CellContext`\[ScriptL]^15 - 
               514285661 $CellContext`\[ScriptL]^16 - 
               171589567 $CellContext`\[ScriptL]^17 + 
               35625923 $CellContext`\[ScriptL]^18 + 
               11165736 $CellContext`\[ScriptL]^19 + 
               111030 $CellContext`\[ScriptL]^20 - 
               354182 $CellContext`\[ScriptL]^21 - 
               87134 $CellContext`\[ScriptL]^22 + 
               9374 $CellContext`\[ScriptL]^23 - 
               7504 $CellContext`\[ScriptL]^24 - 
               11832 $CellContext`\[ScriptL]^25 + 
               3168 $CellContext`\[ScriptL]^26 + 
               160 $CellContext`\[ScriptL]^27 + 
               256 $CellContext`\[ScriptL]^28 - 
               128 $CellContext`\[ScriptL]^29) $CellContext`m^3) + \
$CellContext`a^5 (
             Rational[-1, 24] (1 - 
                2 $CellContext`\[ScriptL])^(-4) (-1 + \
$CellContext`\[ScriptL])^(-1) $CellContext`\[ScriptL]^(-7) (
                1 + $CellContext`\[ScriptL])^(-5) (
                2 + $CellContext`\[ScriptL])^(-1) (-5 + 
                2 $CellContext`\[ScriptL])^(-1) (-3 + 
                2 $CellContext`\[ScriptL])^(-1) (1 + 
                2 $CellContext`\[ScriptL])^(-1) (3 + 
                2 $CellContext`\[ScriptL])^(-3) (5 + 
                2 $CellContext`\[ScriptL])^(-1) (124416000 - 
               393984000 $CellContext`\[ScriptL] - 
               234524160 $CellContext`\[ScriptL]^2 + 
               868775040 $CellContext`\[ScriptL]^3 + 
               1091420616 $CellContext`\[ScriptL]^4 - 
               605022516 $CellContext`\[ScriptL]^5 - 
               840467262 $CellContext`\[ScriptL]^6 + 
               70794837 $CellContext`\[ScriptL]^7 + 
               241069725 $CellContext`\[ScriptL]^8 + 
               65218681 $CellContext`\[ScriptL]^9 - 
               43600425 $CellContext`\[ScriptL]^10 - 
               16973211 $CellContext`\[ScriptL]^11 + 
               4966889 $CellContext`\[ScriptL]^12 + 
               1960863 $CellContext`\[ScriptL]^13 - 
               256269 $CellContext`\[ScriptL]^14 - 
               529218 $CellContext`\[ScriptL]^15 + 
               40470 $CellContext`\[ScriptL]^16 + 
               106932 $CellContext`\[ScriptL]^17 - 
               8384 $CellContext`\[ScriptL]^18 - 
               9408 $CellContext`\[ScriptL]^19 + 
               480 $CellContext`\[ScriptL]^20 + 
               320 $CellContext`\[ScriptL]^21) $CellContext`m + 
             Rational[
               1, 24] (1 - 
                2 $CellContext`\[ScriptL])^(-4) $CellContext`\[ScriptL]^(-9) (
                1 + $CellContext`\[ScriptL])^(-7) (
                2 + $CellContext`\[ScriptL])^(-1) (-5 + 
                2 $CellContext`\[ScriptL])^(-1) (-3 + 
                2 $CellContext`\[ScriptL])^(-1) (1 + 
                2 $CellContext`\[ScriptL])^(-1) (5 + 
                2 $CellContext`\[ScriptL])^(-1) (-3 + $CellContext`\[ScriptL] + 
                2 $CellContext`\[ScriptL]^2)^(-3) (746496000 - 
               2363904000 $CellContext`\[ScriptL] - 
               2517557760 $CellContext`\[ScriptL]^2 + 
               8908583040 $CellContext`\[ScriptL]^3 + 
               10453626144 $CellContext`\[ScriptL]^4 - 
               17926718544 $CellContext`\[ScriptL]^5 - 
               18748353552 $CellContext`\[ScriptL]^6 + 
               13239456792 $CellContext`\[ScriptL]^7 + 
               21710715342 $CellContext`\[ScriptL]^8 - 
               4815198795 $CellContext`\[ScriptL]^9 - 
               11892127161 $CellContext`\[ScriptL]^10 + 
               178483100 $CellContext`\[ScriptL]^11 + 
               3077904252 $CellContext`\[ScriptL]^12 + 
               620969762 $CellContext`\[ScriptL]^13 - 
               491802770 $CellContext`\[ScriptL]^14 - 
               158756784 $CellContext`\[ScriptL]^15 + 
               57951190 $CellContext`\[ScriptL]^16 + 
               7867065 $CellContext`\[ScriptL]^17 - 
               2948925 $CellContext`\[ScriptL]^18 - 
               39708 $CellContext`\[ScriptL]^19 - 
               115288 $CellContext`\[ScriptL]^20 + 
               149592 $CellContext`\[ScriptL]^21 + 
               10928 $CellContext`\[ScriptL]^22 - 
               18560 $CellContext`\[ScriptL]^23 + 
               640 $CellContext`\[ScriptL]^25) $CellContext`m^3 + 
             Rational[-1, 12] (1 - 
                2 $CellContext`\[ScriptL])^(-4) $CellContext`\[ScriptL]^(-11) \
(1 + $CellContext`\[ScriptL])^(-9) (2 + $CellContext`\[ScriptL])^(-1) (-5 + 
                2 $CellContext`\[ScriptL])^(-1) (-3 + 
                2 $CellContext`\[ScriptL])^(-1) (1 + 
                2 $CellContext`\[ScriptL])^(-1) (5 + 
                2 $CellContext`\[ScriptL])^(-1) (-3 + $CellContext`\[ScriptL] + 
                2 $CellContext`\[ScriptL]^2)^(-3) (410572800 - 
               479001600 $CellContext`\[ScriptL] - 
               3440475648 $CellContext`\[ScriptL]^2 + 
               736909056 $CellContext`\[ScriptL]^3 + 
               13825981440 $CellContext`\[ScriptL]^4 + 
               5895196992 $CellContext`\[ScriptL]^5 - 
               24277120560 $CellContext`\[ScriptL]^6 - 
               23255433000 $CellContext`\[ScriptL]^7 + 
               18226915980 $CellContext`\[ScriptL]^8 + 
               29630388426 $CellContext`\[ScriptL]^9 - 
               600369480 $CellContext`\[ScriptL]^10 - 
               17971507551 $CellContext`\[ScriptL]^11 - 
               5364505737 $CellContext`\[ScriptL]^12 + 
               5248833503 $CellContext`\[ScriptL]^13 + 
               2630217265 $CellContext`\[ScriptL]^14 - 
               516130564 $CellContext`\[ScriptL]^15 - 
               560988710 $CellContext`\[ScriptL]^16 - 
               32360056 $CellContext`\[ScriptL]^17 + 
               60484618 $CellContext`\[ScriptL]^18 + 
               4651593 $CellContext`\[ScriptL]^19 - 
               3073461 $CellContext`\[ScriptL]^20 + 
               98271 $CellContext`\[ScriptL]^21 + 
               45245 $CellContext`\[ScriptL]^22 + 
               19186 $CellContext`\[ScriptL]^23 + 
               8 $CellContext`\[ScriptL]^24 - 4256 $CellContext`\[ScriptL]^25 + 
               80 $CellContext`\[ScriptL]^26 + 
               160 $CellContext`\[ScriptL]^27) $CellContext`m^5)) (
            1 - $CellContext`a^2)^Rational[1, 2]) $CellContext`\[Omega]^6}, 1,
        7, 1], $CellContext`aMST[0] -> 
     SeriesData[$CellContext`\[Gamma], 0, {1}, 0, 7, 1], $CellContext`aMST[1] -> 
     SeriesData[$CellContext`\[Gamma], 0, {
       Complex[0, 1] (1 + $CellContext`\[ScriptL])^(-2) (
          3 + $CellContext`\[ScriptL])^2 (1 + 
          2 $CellContext`\[ScriptL])^(-1) (
         Complex[0, 1] $CellContext`a $CellContext`m + (1 - $CellContext`a^2)^
          Rational[1, 2] + $CellContext`\[ScriptL] (1 - $CellContext`a^2)^
           Rational[1, 2]) $CellContext`\[Omega], 
        2 $CellContext`\[ScriptL]^(-1) (1 + $CellContext`\[ScriptL])^(-4) (
          2 + $CellContext`\[ScriptL])^(-1) (3 + $CellContext`\[ScriptL])^2 (
          1 + 2 $CellContext`\[ScriptL])^(-1) (2 $CellContext`\[ScriptL] + 
         5 $CellContext`\[ScriptL]^2 + 
         4 $CellContext`\[ScriptL]^3 + $CellContext`\[ScriptL]^4 + 
         4 $CellContext`a^2 $CellContext`m^2 + 
         Complex[0, -4] $CellContext`a $CellContext`m (1 - $CellContext`a^2)^
           Rational[1, 2] + 
         Complex[0, -4] $CellContext`a $CellContext`\[ScriptL] $CellContext`m \
(1 - $CellContext`a^2)^Rational[1, 2]) $CellContext`\[Omega]^2, 
        8 (Rational[-1, 8] $CellContext`a $CellContext`\[ScriptL]^(-1) (
            1 + $CellContext`\[ScriptL])^(-4) (
            2 + $CellContext`\[ScriptL])^(-1) (-1 + 
            2 $CellContext`\[ScriptL])^(-1) (1 + 
            2 $CellContext`\[ScriptL])^(-3) (3 + 
            2 $CellContext`\[ScriptL])^(-2) (5 + 
            2 $CellContext`\[ScriptL])^(-1) (43200 + 
           196110 $CellContext`\[ScriptL] + 466707 $CellContext`\[ScriptL]^2 + 
           800292 $CellContext`\[ScriptL]^3 + 
           968635 $CellContext`\[ScriptL]^4 + 
           794487 $CellContext`\[ScriptL]^5 + 
           443983 $CellContext`\[ScriptL]^6 + 
           172826 $CellContext`\[ScriptL]^7 + 47545 $CellContext`\[ScriptL]^8 + 
           9225 $CellContext`\[ScriptL]^9 + 1258 $CellContext`\[ScriptL]^10 + 
           124 $CellContext`\[ScriptL]^11 + 
           8 $CellContext`\[ScriptL]^12) $CellContext`m + $CellContext`a^3 (
           Rational[
             1, 8] $CellContext`\[ScriptL]^(-1) (
              1 + $CellContext`\[ScriptL])^(-4) (
              3 + $CellContext`\[ScriptL])^2 (-1 + 
              2 $CellContext`\[ScriptL])^(-1) (1 + 
              2 $CellContext`\[ScriptL])^(-1) (3 + 
              2 $CellContext`\[ScriptL])^(-2) (5 + 
              2 $CellContext`\[ScriptL])^(-1) (720 + 
             663 $CellContext`\[ScriptL] - 40 $CellContext`\[ScriptL]^2 - 
             202 $CellContext`\[ScriptL]^3 - 71 $CellContext`\[ScriptL]^4 + 
             15 $CellContext`\[ScriptL]^5 + 13 $CellContext`\[ScriptL]^6 + 
             2 $CellContext`\[ScriptL]^7) $CellContext`m + 
           Rational[-1, 8] $CellContext`\[ScriptL]^(-3) (
              1 + $CellContext`\[ScriptL])^(-6) (
              2 + $CellContext`\[ScriptL])^(-1) (
              3 + $CellContext`\[ScriptL])^2 (-1 + 
              2 $CellContext`\[ScriptL])^(-1) (1 + 
              2 $CellContext`\[ScriptL])^(-1) (3 + 
              2 $CellContext`\[ScriptL])^(-2) (5 + 
              2 $CellContext`\[ScriptL])^(-1) (1440 + 
             3216 $CellContext`\[ScriptL] + 7696 $CellContext`\[ScriptL]^2 + 
             6366 $CellContext`\[ScriptL]^3 - 131 $CellContext`\[ScriptL]^4 - 
             1819 $CellContext`\[ScriptL]^5 - 524 $CellContext`\[ScriptL]^6 + 
             56 $CellContext`\[ScriptL]^7 + 77 $CellContext`\[ScriptL]^8 + 
             21 $CellContext`\[ScriptL]^9 + 
             2 $CellContext`\[ScriptL]^10) $CellContext`m^3) + 
         Complex[0, 1] (
           Rational[
             1, 8] $CellContext`\[ScriptL]^(-1) (
              1 + $CellContext`\[ScriptL])^(-3) (
              2 + $CellContext`\[ScriptL])^(-1) (-1 + 
              2 $CellContext`\[ScriptL])^(-1) (1 + 
              2 $CellContext`\[ScriptL])^(-3) (3 + 
              2 $CellContext`\[ScriptL])^(-2) (5 + 
              2 $CellContext`\[ScriptL])^(-1) (36720 + 
             162738 $CellContext`\[ScriptL] + 
             358365 $CellContext`\[ScriptL]^2 + 
             535080 $CellContext`\[ScriptL]^3 + 
             569525 $CellContext`\[ScriptL]^4 + 
             426681 $CellContext`\[ScriptL]^5 + 
             225263 $CellContext`\[ScriptL]^6 + 
             86120 $CellContext`\[ScriptL]^7 + 
             25013 $CellContext`\[ScriptL]^8 + 5745 $CellContext`\[ScriptL]^9 + 
             1018 $CellContext`\[ScriptL]^10 + 124 $CellContext`\[ScriptL]^11 + 
             8 $CellContext`\[ScriptL]^12) + $CellContext`a^2 (
             Rational[-1, 8] $CellContext`\[ScriptL]^(-1) (
                1 + $CellContext`\[ScriptL])^(-3) (
                3 + $CellContext`\[ScriptL])^2 (-1 + 
                2 $CellContext`\[ScriptL])^(-1) (1 + 
                2 $CellContext`\[ScriptL])^(-1) (3 + 
                2 $CellContext`\[ScriptL])^(-2) (5 + 
                2 $CellContext`\[ScriptL])^(-1) (720 + 
               663 $CellContext`\[ScriptL] - 40 $CellContext`\[ScriptL]^2 - 
               202 $CellContext`\[ScriptL]^3 - 71 $CellContext`\[ScriptL]^4 + 
               15 $CellContext`\[ScriptL]^5 + 13 $CellContext`\[ScriptL]^6 + 
               2 $CellContext`\[ScriptL]^7) + 
             Rational[
               1, 8] $CellContext`\[ScriptL]^(-3) (
                1 + $CellContext`\[ScriptL])^(-5) (
                2 + $CellContext`\[ScriptL])^(-1) (
                3 + $CellContext`\[ScriptL])^2 (-1 + 
                2 $CellContext`\[ScriptL])^(-1) (1 + 
                2 $CellContext`\[ScriptL])^(-1) (3 + 
                2 $CellContext`\[ScriptL])^(-2) (5 + 
                2 $CellContext`\[ScriptL])^(-1) (1440 + 
               3216 $CellContext`\[ScriptL] + 7696 $CellContext`\[ScriptL]^2 + 
               6366 $CellContext`\[ScriptL]^3 - 131 $CellContext`\[ScriptL]^4 - 
               1819 $CellContext`\[ScriptL]^5 - 524 $CellContext`\[ScriptL]^6 + 
               56 $CellContext`\[ScriptL]^7 + 77 $CellContext`\[ScriptL]^8 + 
               21 $CellContext`\[ScriptL]^9 + 
               2 $CellContext`\[ScriptL]^10) $CellContext`m^2)) (
            1 - $CellContext`a^2)^Rational[1, 2]) $CellContext`\[Omega]^3, 
        16 (Rational[
           1, 8] $CellContext`\[ScriptL]^(-1) (
            1 + $CellContext`\[ScriptL])^(-4) (
            2 + $CellContext`\[ScriptL])^(-1) (-1 + 
            2 $CellContext`\[ScriptL])^(-1) (1 + 
            2 $CellContext`\[ScriptL])^(-3) (3 + 
            2 $CellContext`\[ScriptL])^(-2) (5 + 
            2 $CellContext`\[ScriptL])^(-1) (49680 + 
           224622 $CellContext`\[ScriptL] + 486435 $CellContext`\[ScriptL]^2 + 
           721956 $CellContext`\[ScriptL]^3 + 
           800763 $CellContext`\[ScriptL]^4 + 
           654711 $CellContext`\[ScriptL]^5 + 
           385359 $CellContext`\[ScriptL]^6 + 
           160538 $CellContext`\[ScriptL]^7 + 46521 $CellContext`\[ScriptL]^8 + 
           9225 $CellContext`\[ScriptL]^9 + 1258 $CellContext`\[ScriptL]^10 + 
           124 $CellContext`\[ScriptL]^11 + 
           8 $CellContext`\[ScriptL]^12) + $CellContext`a^2 (
           Rational[-1, 8] $CellContext`\[ScriptL]^(-1) (
              1 + $CellContext`\[ScriptL])^(-4) (
              3 + $CellContext`\[ScriptL])^2 (-1 + 
              2 $CellContext`\[ScriptL])^(-1) (1 + 
              2 $CellContext`\[ScriptL])^(-1) (3 + 
              2 $CellContext`\[ScriptL])^(-2) (5 + 
              2 $CellContext`\[ScriptL])^(-1) (720 + 
             663 $CellContext`\[ScriptL] - 40 $CellContext`\[ScriptL]^2 - 
             202 $CellContext`\[ScriptL]^3 - 71 $CellContext`\[ScriptL]^4 + 
             15 $CellContext`\[ScriptL]^5 + 13 $CellContext`\[ScriptL]^6 + 
             2 $CellContext`\[ScriptL]^7) + 
           Rational[
             1, 8] (-1 + $CellContext`\[ScriptL])^(-1) \
$CellContext`\[ScriptL]^(-3) (1 + $CellContext`\[ScriptL])^(-6) (
              2 + $CellContext`\[ScriptL])^(-2) (-1 + 
              2 $CellContext`\[ScriptL])^(-1) (1 + 
              2 $CellContext`\[ScriptL])^(-3) (3 + 
              2 $CellContext`\[ScriptL])^(-2) (5 + 
              2 $CellContext`\[ScriptL])^(-1) (-25920 + 
             4752 $CellContext`\[ScriptL] + 731808 $CellContext`\[ScriptL]^2 + 
             2350284 $CellContext`\[ScriptL]^3 + 
             3737020 $CellContext`\[ScriptL]^4 + 
             4817315 $CellContext`\[ScriptL]^5 + 
             5523360 $CellContext`\[ScriptL]^6 + 
             4843450 $CellContext`\[ScriptL]^7 + 
             3123190 $CellContext`\[ScriptL]^8 + 
             1603012 $CellContext`\[ScriptL]^9 + 
             716102 $CellContext`\[ScriptL]^10 + 
             279854 $CellContext`\[ScriptL]^11 + 
             89934 $CellContext`\[ScriptL]^12 + 
             22233 $CellContext`\[ScriptL]^13 + 
             3938 $CellContext`\[ScriptL]^14 + 444 $CellContext`\[ScriptL]^15 + 
             24 $CellContext`\[ScriptL]^16) $CellContext`m^2) + \
$CellContext`a^4 (
           Rational[-1, 
              2] (-1 + $CellContext`\[ScriptL])^(-1) \
$CellContext`\[ScriptL]^(-3) (1 + $CellContext`\[ScriptL])^(-6) (
              2 + $CellContext`\[ScriptL])^(-1) (-1 + 
              2 $CellContext`\[ScriptL])^(-1) (1 + 
              2 $CellContext`\[ScriptL])^(-1) (3 + 
              2 $CellContext`\[ScriptL])^(-2) (5 + 
              2 $CellContext`\[ScriptL])^(-1) (12960 + 
             24624 $CellContext`\[ScriptL] + 42291 $CellContext`\[ScriptL]^2 + 
             38151 $CellContext`\[ScriptL]^3 + 4009 $CellContext`\[ScriptL]^4 - 
             13614 $CellContext`\[ScriptL]^5 - 8038 $CellContext`\[ScriptL]^6 - 
             911 $CellContext`\[ScriptL]^7 + 825 $CellContext`\[ScriptL]^8 + 
             416 $CellContext`\[ScriptL]^9 + 81 $CellContext`\[ScriptL]^10 + 
             6 $CellContext`\[ScriptL]^11) $CellContext`m^2 + 
           Rational[
             1, 2] (-1 + $CellContext`\[ScriptL])^(-1) \
$CellContext`\[ScriptL]^(-5) (1 + $CellContext`\[ScriptL])^(-8) (
              2 + $CellContext`\[ScriptL])^(-1) (-1 + 
              2 $CellContext`\[ScriptL])^(-1) (1 + 
              2 $CellContext`\[ScriptL])^(-1) (3 + 
              2 $CellContext`\[ScriptL])^(-2) (5 + 
              2 $CellContext`\[ScriptL])^(-1) (12960 + 
             50544 $CellContext`\[ScriptL] + 114624 $CellContext`\[ScriptL]^2 + 
             127512 $CellContext`\[ScriptL]^3 + 
             109513 $CellContext`\[ScriptL]^4 + 
             53938 $CellContext`\[ScriptL]^5 - 
             21372 $CellContext`\[ScriptL]^6 - 
             36168 $CellContext`\[ScriptL]^7 - 
             12070 $CellContext`\[ScriptL]^8 + 1136 $CellContext`\[ScriptL]^9 + 
             1884 $CellContext`\[ScriptL]^10 + 600 $CellContext`\[ScriptL]^11 + 
             93 $CellContext`\[ScriptL]^12 + 
             6 $CellContext`\[ScriptL]^13) $CellContext`m^4) + 
         Complex[0, 1] (
           Rational[-1, 
              4] $CellContext`a (-1 + $CellContext`\[ScriptL])^(-1) \
$CellContext`\[ScriptL]^(-2) (1 + $CellContext`\[ScriptL])^(-5) (
              2 + $CellContext`\[ScriptL])^(-2) (-1 + 
              2 $CellContext`\[ScriptL])^(-1) (1 + 
              2 $CellContext`\[ScriptL])^(-3) (3 + 
              2 $CellContext`\[ScriptL])^(-2) (5 + 
              2 $CellContext`\[ScriptL])^(-1) (52920 + 
             389808 $CellContext`\[ScriptL] + 
             1052256 $CellContext`\[ScriptL]^2 + 
             1558074 $CellContext`\[ScriptL]^3 + 
             1759919 $CellContext`\[ScriptL]^4 + 
             1800264 $CellContext`\[ScriptL]^5 + 
             1568386 $CellContext`\[ScriptL]^6 + 
             1083524 $CellContext`\[ScriptL]^7 + 
             599266 $CellContext`\[ScriptL]^8 + 
             273310 $CellContext`\[ScriptL]^9 + 
             103230 $CellContext`\[ScriptL]^10 + 
             31614 $CellContext`\[ScriptL]^11 + 
             7555 $CellContext`\[ScriptL]^12 + 
             1318 $CellContext`\[ScriptL]^13 + 148 $CellContext`\[ScriptL]^14 + 
             8 $CellContext`\[ScriptL]^15) $CellContext`m + $CellContext`a^3 (
             Rational[
               1, 2] (-1 + $CellContext`\[ScriptL])^(-1) $CellContext`\
\[ScriptL]^(-3) (1 + $CellContext`\[ScriptL])^(-5) (
                2 + $CellContext`\[ScriptL])^(-1) (-1 + 
                2 $CellContext`\[ScriptL])^(-1) (1 + 
                2 $CellContext`\[ScriptL])^(-1) (3 + 
                2 $CellContext`\[ScriptL])^(-2) (5 + 
                2 $CellContext`\[ScriptL])^(-1) (12960 + 
               24624 $CellContext`\[ScriptL] + 
               42291 $CellContext`\[ScriptL]^2 + 
               38151 $CellContext`\[ScriptL]^3 + 
               4009 $CellContext`\[ScriptL]^4 - 
               13614 $CellContext`\[ScriptL]^5 - 
               8038 $CellContext`\[ScriptL]^6 - 911 $CellContext`\[ScriptL]^7 + 
               825 $CellContext`\[ScriptL]^8 + 416 $CellContext`\[ScriptL]^9 + 
               81 $CellContext`\[ScriptL]^10 + 
               6 $CellContext`\[ScriptL]^11) $CellContext`m + 
             Rational[-1, 
                2] (-1 + $CellContext`\[ScriptL])^(-1) \
$CellContext`\[ScriptL]^(-5) (1 + $CellContext`\[ScriptL])^(-7) (
                2 + $CellContext`\[ScriptL])^(-1) (-1 + 
                2 $CellContext`\[ScriptL])^(-1) (1 + 
                2 $CellContext`\[ScriptL])^(-1) (3 + 
                2 $CellContext`\[ScriptL])^(-2) (5 + 
                2 $CellContext`\[ScriptL])^(-1) (12960 + 
               50544 $CellContext`\[ScriptL] + 
               114624 $CellContext`\[ScriptL]^2 + 
               127512 $CellContext`\[ScriptL]^3 + 
               109513 $CellContext`\[ScriptL]^4 + 
               53938 $CellContext`\[ScriptL]^5 - 
               21372 $CellContext`\[ScriptL]^6 - 
               36168 $CellContext`\[ScriptL]^7 - 
               12070 $CellContext`\[ScriptL]^8 + 
               1136 $CellContext`\[ScriptL]^9 + 
               1884 $CellContext`\[ScriptL]^10 + 
               600 $CellContext`\[ScriptL]^11 + 93 $CellContext`\[ScriptL]^12 + 
               6 $CellContext`\[ScriptL]^13) $CellContext`m^3)) (
            1 - $CellContext`a^2)^Rational[1, 2]) $CellContext`\[Omega]^4, 
        32 (Rational[-1, 
            96] $CellContext`a (-1 + $CellContext`\[ScriptL])^(-1) \
$CellContext`\[ScriptL]^(-3) (1 + $CellContext`\[ScriptL])^(-6) (
            2 + $CellContext`\[ScriptL])^(-2) (-3 + 
            2 $CellContext`\[ScriptL])^(-1) (-1 + 
            2 $CellContext`\[ScriptL])^(-3) (1 + 
            2 $CellContext`\[ScriptL])^(-5) (3 + 
            2 $CellContext`\[ScriptL])^(-4) (5 + 
            2 $CellContext`\[ScriptL])^(-2) (7 + 
            2 $CellContext`\[ScriptL])^(-1) (-2253484800 - 
           27920816640 $CellContext`\[ScriptL] - 
           73964985408 $CellContext`\[ScriptL]^2 + 
           37109650392 $CellContext`\[ScriptL]^3 + 
           578724856272 $CellContext`\[ScriptL]^4 + 
           1470056794470 $CellContext`\[ScriptL]^5 + 
           1998614548350 $CellContext`\[ScriptL]^6 + 
           1359886366818 $CellContext`\[ScriptL]^7 - 
           295790315085 $CellContext`\[ScriptL]^8 - 
           2026871308657 $CellContext`\[ScriptL]^9 - 
           3304281486623 $CellContext`\[ScriptL]^10 - 
           4009458650255 $CellContext`\[ScriptL]^11 - 
           3781726253045 $CellContext`\[ScriptL]^12 - 
           2490377448023 $CellContext`\[ScriptL]^13 - 
           815039515355 $CellContext`\[ScriptL]^14 + 
           339628580113 $CellContext`\[ScriptL]^15 + 
           677808638830 $CellContext`\[ScriptL]^16 + 
           514987379518 $CellContext`\[ScriptL]^17 + 
           258511383232 $CellContext`\[ScriptL]^18 + 
           94767644200 $CellContext`\[ScriptL]^19 + 
           26280029440 $CellContext`\[ScriptL]^20 + 
           5607182656 $CellContext`\[ScriptL]^21 + 
           930873856 $CellContext`\[ScriptL]^22 + 
           120976384 $CellContext`\[ScriptL]^23 + 
           12210688 $CellContext`\[ScriptL]^24 + 
           933376 $CellContext`\[ScriptL]^25 + 
           53248 $CellContext`\[ScriptL]^26 + 
           2048 $CellContext`\[ScriptL]^27) $CellContext`m + $CellContext`a^3 \
(Rational[1, 
              48] (-1 + $CellContext`\[ScriptL])^(-1) \
$CellContext`\[ScriptL]^(-3) (1 + $CellContext`\[ScriptL])^(-6) (
              2 + $CellContext`\[ScriptL])^(-1) (-3 + 
              2 $CellContext`\[ScriptL])^(-1) (1 + 
              2 $CellContext`\[ScriptL])^(-3) (3 + 
              2 $CellContext`\[ScriptL])^(-3) (7 + 
              2 $CellContext`\[ScriptL])^(-1) (-5 + 8 $CellContext`\[ScriptL] + 
              4 $CellContext`\[ScriptL]^2)^(-2) (97977600 + 
             126787680 $CellContext`\[ScriptL] - 
             1280155104 $CellContext`\[ScriptL]^2 - 
             4318442424 $CellContext`\[ScriptL]^3 - 
             6649485480 $CellContext`\[ScriptL]^4 - 
             8116157700 $CellContext`\[ScriptL]^5 - 
             7502184327 $CellContext`\[ScriptL]^6 - 
             2867807085 $CellContext`\[ScriptL]^7 + 
             1860564682 $CellContext`\[ScriptL]^8 + 
             2664671656 $CellContext`\[ScriptL]^9 + 
             1200782746 $CellContext`\[ScriptL]^10 + 
             188611388 $CellContext`\[ScriptL]^11 + 
             7584158 $CellContext`\[ScriptL]^12 + 
             61919624 $CellContext`\[ScriptL]^13 + 
             71563713 $CellContext`\[ScriptL]^14 + 
             43215765 $CellContext`\[ScriptL]^15 + 
             17910708 $CellContext`\[ScriptL]^16 + 
             5533624 $CellContext`\[ScriptL]^17 + 
             1304344 $CellContext`\[ScriptL]^18 + 
             234256 $CellContext`\[ScriptL]^19 + 
             31232 $CellContext`\[ScriptL]^20 + 
             2816 $CellContext`\[ScriptL]^21 + 
             128 $CellContext`\[ScriptL]^22) $CellContext`m + 
           Rational[-1, 
              96] (-1 + $CellContext`\[ScriptL])^(-1) \
$CellContext`\[ScriptL]^(-5) (1 + $CellContext`\[ScriptL])^(-8) (
              2 + $CellContext`\[ScriptL])^(-3) (-3 + 
              2 $CellContext`\[ScriptL])^(-1) (1 + 
              2 $CellContext`\[ScriptL])^(-3) (3 + 
              2 $CellContext`\[ScriptL])^(-3) (7 + 
              2 $CellContext`\[ScriptL])^(-1) (-5 + 8 $CellContext`\[ScriptL] + 
              4 $CellContext`\[ScriptL]^2)^(-2) (783820800 + 
             3365763840 $CellContext`\[ScriptL] - 
             5842979712 $CellContext`\[ScriptL]^2 - 
             68628938688 $CellContext`\[ScriptL]^3 - 
             220604763168 $CellContext`\[ScriptL]^4 - 
             392931343728 $CellContext`\[ScriptL]^5 - 
             404992405752 $CellContext`\[ScriptL]^6 - 
             238102910244 $CellContext`\[ScriptL]^7 - 
             78707686706 $CellContext`\[ScriptL]^8 + 
             3172444459 $CellContext`\[ScriptL]^9 + 
             60414636363 $CellContext`\[ScriptL]^10 + 
             85268993052 $CellContext`\[ScriptL]^11 + 
             63620714048 $CellContext`\[ScriptL]^12 + 
             33721272670 $CellContext`\[ScriptL]^13 + 
             21184722694 $CellContext`\[ScriptL]^14 + 
             17439031140 $CellContext`\[ScriptL]^15 + 
             12542181686 $CellContext`\[ScriptL]^16 + 
             6845356775 $CellContext`\[ScriptL]^17 + 
             2862047647 $CellContext`\[ScriptL]^18 + 
             937993980 $CellContext`\[ScriptL]^19 + 
             243531588 $CellContext`\[ScriptL]^20 + 
             50106344 $CellContext`\[ScriptL]^21 + 
             8142304 $CellContext`\[ScriptL]^22 + 
             1039360 $CellContext`\[ScriptL]^23 + 
             101952 $CellContext`\[ScriptL]^24 + 
             7040 $CellContext`\[ScriptL]^25 + 
             256 $CellContext`\[ScriptL]^26) $CellContext`m^3) + \
$CellContext`a^5 (
           Rational[-1, 96] $CellContext`\[ScriptL]^(-3) (
              1 + $CellContext`\[ScriptL])^(-6) (
              2 + $CellContext`\[ScriptL])^(-1) (
              3 + $CellContext`\[ScriptL])^2 (-3 + 
              2 $CellContext`\[ScriptL])^(-1) (-1 + 
              2 $CellContext`\[ScriptL])^(-3) (1 + 
              2 $CellContext`\[ScriptL])^(-1) (3 + 
              2 $CellContext`\[ScriptL])^(-4) (5 + 
              2 $CellContext`\[ScriptL])^(-1) (7 + 
              2 $CellContext`\[ScriptL])^(-1) (-13063680 + 
             10637568 $CellContext`\[ScriptL] + 
             47687616 $CellContext`\[ScriptL]^2 + 
             58089420 $CellContext`\[ScriptL]^3 + 
             56716038 $CellContext`\[ScriptL]^4 + 
             24899784 $CellContext`\[ScriptL]^5 - 
             12927300 $CellContext`\[ScriptL]^6 - 
             19348235 $CellContext`\[ScriptL]^7 - 
             8509262 $CellContext`\[ScriptL]^8 - 
             8192 $CellContext`\[ScriptL]^9 + 
             2218536 $CellContext`\[ScriptL]^10 + 
             1101357 $CellContext`\[ScriptL]^11 + 
             30792 $CellContext`\[ScriptL]^12 - 
             155886 $CellContext`\[ScriptL]^13 - 
             47580 $CellContext`\[ScriptL]^14 + 
             3456 $CellContext`\[ScriptL]^15 + 
             4576 $CellContext`\[ScriptL]^16 + 928 $CellContext`\[ScriptL]^17 + 
             64 $CellContext`\[ScriptL]^18) $CellContext`m + 
           Rational[
             1, 96] (-1 + $CellContext`\[ScriptL])^(-1) $CellContext`\
\[ScriptL]^(-5) (1 + $CellContext`\[ScriptL])^(-8) (
              2 + $CellContext`\[ScriptL])^(-3) (-3 + 
              2 $CellContext`\[ScriptL])^(-1) (-1 + 
              2 $CellContext`\[ScriptL])^(-3) (1 + 
              2 $CellContext`\[ScriptL])^(-1) (3 + 
              2 $CellContext`\[ScriptL])^(-4) (5 + 
              2 $CellContext`\[ScriptL])^(-1) (7 + 
              2 $CellContext`\[ScriptL])^(-1) (2821754880 + 
             5226964992 $CellContext`\[ScriptL] - 
             4062991104 $CellContext`\[ScriptL]^2 - 
             38706190848 $CellContext`\[ScriptL]^3 - 
             60224746752 $CellContext`\[ScriptL]^4 - 
             16101962784 $CellContext`\[ScriptL]^5 + 
             56178724176 $CellContext`\[ScriptL]^6 + 
             95869968264 $CellContext`\[ScriptL]^7 + 
             88672174044 $CellContext`\[ScriptL]^8 + 
             43243734059 $CellContext`\[ScriptL]^9 - 
             5902883895 $CellContext`\[ScriptL]^10 - 
             23168358980 $CellContext`\[ScriptL]^11 - 
             13736092024 $CellContext`\[ScriptL]^12 - 
             2295064274 $CellContext`\[ScriptL]^13 + 
             1479852650 $CellContext`\[ScriptL]^14 + 
             1079633216 $CellContext`\[ScriptL]^15 + 
             292728932 $CellContext`\[ScriptL]^16 + 
             3546999 $CellContext`\[ScriptL]^17 - 
             25566427 $CellContext`\[ScriptL]^18 - 
             8566092 $CellContext`\[ScriptL]^19 - 
             563840 $CellContext`\[ScriptL]^20 + 
             479000 $CellContext`\[ScriptL]^21 + 
             188560 $CellContext`\[ScriptL]^22 + 
             33920 $CellContext`\[ScriptL]^23 + 
             3200 $CellContext`\[ScriptL]^24 + 
             128 $CellContext`\[ScriptL]^25) $CellContext`m^3 + 
           Rational[-1, 
              48] (-1 + $CellContext`\[ScriptL])^(-1) \
$CellContext`\[ScriptL]^(-7) (1 + $CellContext`\[ScriptL])^(-10) (
              2 + $CellContext`\[ScriptL])^(-3) (-3 + 
              2 $CellContext`\[ScriptL])^(-1) (-1 + 
              2 $CellContext`\[ScriptL])^(-3) (1 + 
              2 $CellContext`\[ScriptL])^(-1) (3 + 
              2 $CellContext`\[ScriptL])^(-4) (5 + 
              2 $CellContext`\[ScriptL])^(-1) (7 + 
              2 $CellContext`\[ScriptL])^(-1) (1175731200 + 
             4529364480 $CellContext`\[ScriptL] + 
             4470577920 $CellContext`\[ScriptL]^2 - 
             15834206592 $CellContext`\[ScriptL]^3 - 
             53917819776 $CellContext`\[ScriptL]^4 - 
             70396921152 $CellContext`\[ScriptL]^5 - 
             13127899104 $CellContext`\[ScriptL]^6 + 
             98275746360 $CellContext`\[ScriptL]^7 + 
             160717156656 $CellContext`\[ScriptL]^8 + 
             131503044528 $CellContext`\[ScriptL]^9 + 
             62621168106 $CellContext`\[ScriptL]^10 + 
             3604051411 $CellContext`\[ScriptL]^11 - 
             25017977879 $CellContext`\[ScriptL]^12 - 
             22427683833 $CellContext`\[ScriptL]^13 - 
             7963455699 $CellContext`\[ScriptL]^14 + 
             565667952 $CellContext`\[ScriptL]^15 + 
             1710658122 $CellContext`\[ScriptL]^16 + 
             706541078 $CellContext`\[ScriptL]^17 + 
             112612220 $CellContext`\[ScriptL]^18 - 
             16671957 $CellContext`\[ScriptL]^19 - 
             13375067 $CellContext`\[ScriptL]^20 - 
             2971037 $CellContext`\[ScriptL]^21 - 
             1011 $CellContext`\[ScriptL]^22 + 
             192234 $CellContext`\[ScriptL]^23 + 
             60264 $CellContext`\[ScriptL]^24 + 
             9696 $CellContext`\[ScriptL]^25 + 848 $CellContext`\[ScriptL]^26 + 
             32 $CellContext`\[ScriptL]^27) $CellContext`m^5) + 
         Complex[0, 1] (
           Rational[
             1, 96] (-1 + $CellContext`\[ScriptL])^(-1) $CellContext`\
\[ScriptL]^(-3) (1 + $CellContext`\[ScriptL])^(-5) (
              2 + $CellContext`\[ScriptL])^(-2) (-3 + 
              2 $CellContext`\[ScriptL])^(-1) (-1 + 
              2 $CellContext`\[ScriptL])^(-3) (1 + 
              2 $CellContext`\[ScriptL])^(-5) (3 + 
              2 $CellContext`\[ScriptL])^(-4) (5 + 
              2 $CellContext`\[ScriptL])^(-2) (7 + 
              2 $CellContext`\[ScriptL])^(-1) (-1665619200 - 
             17656263360 $CellContext`\[ScriptL] - 
             33818383872 $CellContext`\[ScriptL]^2 + 
             66297531240 $CellContext`\[ScriptL]^3 + 
             388129055616 $CellContext`\[ScriptL]^4 + 
             822678173010 $CellContext`\[ScriptL]^5 + 
             1093849333614 $CellContext`\[ScriptL]^6 + 
             931005705534 $CellContext`\[ScriptL]^7 + 
             238744174383 $CellContext`\[ScriptL]^8 - 
             780591917287 $CellContext`\[ScriptL]^9 - 
             1720013702273 $CellContext`\[ScriptL]^10 - 
             2165937247673 $CellContext`\[ScriptL]^11 - 
             1900695135167 $CellContext`\[ScriptL]^12 - 
             1101782065361 $CellContext`\[ScriptL]^13 - 
             259681962737 $CellContext`\[ScriptL]^14 + 
             228627705319 $CellContext`\[ScriptL]^15 + 
             325253756980 $CellContext`\[ScriptL]^16 + 
             225780326890 $CellContext`\[ScriptL]^17 + 
             109050297760 $CellContext`\[ScriptL]^18 + 
             39935499688 $CellContext`\[ScriptL]^19 + 
             11485881664 $CellContext`\[ScriptL]^20 + 
             2636910016 $CellContext`\[ScriptL]^21 + 
             486223360 $CellContext`\[ScriptL]^22 + 
             72031744 $CellContext`\[ScriptL]^23 + 
             8525824 $CellContext`\[ScriptL]^24 + 
             788992 $CellContext`\[ScriptL]^25 + 
             53248 $CellContext`\[ScriptL]^26 + 
             2048 $CellContext`\[ScriptL]^27) + $CellContext`a^2 (
             Rational[-1, 48] (1 - 
                2 $CellContext`\[ScriptL])^(-2) (-1 + \
$CellContext`\[ScriptL])^(-1) $CellContext`\[ScriptL]^(-2) (
                1 + $CellContext`\[ScriptL])^(-5) (
                2 + $CellContext`\[ScriptL])^(-1) (-3 + 
                2 $CellContext`\[ScriptL])^(-1) (5 + 
                2 $CellContext`\[ScriptL])^(-2) (7 + 
                2 $CellContext`\[ScriptL])^(-1) (3 + 
                8 $CellContext`\[ScriptL] + 
                4 $CellContext`\[ScriptL]^2)^(-3) (-200037600 - 
               1101363480 $CellContext`\[ScriptL] - 
               2298765906 $CellContext`\[ScriptL]^2 - 
               2620257039 $CellContext`\[ScriptL]^3 - 
               2741304771 $CellContext`\[ScriptL]^4 - 
               3138993594 $CellContext`\[ScriptL]^5 - 
               2414294088 $CellContext`\[ScriptL]^6 - 
               600164285 $CellContext`\[ScriptL]^7 + 
               638329732 $CellContext`\[ScriptL]^8 + 
               750652753 $CellContext`\[ScriptL]^9 + 
               416045030 $CellContext`\[ScriptL]^10 + 
               175768874 $CellContext`\[ScriptL]^11 + 
               84831995 $CellContext`\[ScriptL]^12 + 
               50273409 $CellContext`\[ScriptL]^13 + 
               27397128 $CellContext`\[ScriptL]^14 + 
               11837658 $CellContext`\[ScriptL]^15 + 
               3962128 $CellContext`\[ScriptL]^16 + 
               1028584 $CellContext`\[ScriptL]^17 + 
               204736 $CellContext`\[ScriptL]^18 + 
               29792 $CellContext`\[ScriptL]^19 + 
               2816 $CellContext`\[ScriptL]^20 + 
               128 $CellContext`\[ScriptL]^21) + 
             Rational[
               1, 96] (-1 + $CellContext`\[ScriptL])^(-1) $CellContext`\
\[ScriptL]^(-4) (1 + $CellContext`\[ScriptL])^(-7) (
                2 + $CellContext`\[ScriptL])^(-3) (-3 + 
                2 $CellContext`\[ScriptL])^(-1) (1 + 
                2 $CellContext`\[ScriptL])^(-3) (3 + 
                2 $CellContext`\[ScriptL])^(-3) (7 + 
                2 $CellContext`\[ScriptL])^(-1) (-5 + 
                8 $CellContext`\[ScriptL] + 
                4 $CellContext`\[ScriptL]^2)^(-2) (-1600300800 - 
               14926343040 $CellContext`\[ScriptL] - 
               55555616448 $CellContext`\[ScriptL]^2 - 
               123977952864 $CellContext`\[ScriptL]^3 - 
               178888491648 $CellContext`\[ScriptL]^4 - 
               146382142896 $CellContext`\[ScriptL]^5 - 
               49619143176 $CellContext`\[ScriptL]^6 - 
               5718552176 $CellContext`\[ScriptL]^7 - 
               24930087617 $CellContext`\[ScriptL]^8 - 
               24359820549 $CellContext`\[ScriptL]^9 + 
               8537133810 $CellContext`\[ScriptL]^10 + 
               31515132872 $CellContext`\[ScriptL]^11 + 
               32514670510 $CellContext`\[ScriptL]^12 + 
               24752451382 $CellContext`\[ScriptL]^13 + 
               16701671940 $CellContext`\[ScriptL]^14 + 
               9987653552 $CellContext`\[ScriptL]^15 + 
               5064909203 $CellContext`\[ScriptL]^16 + 
               2116197223 $CellContext`\[ScriptL]^17 + 
               716802234 $CellContext`\[ScriptL]^18 + 
               194536944 $CellContext`\[ScriptL]^19 + 
               41955512 $CellContext`\[ScriptL]^20 + 
               7162624 $CellContext`\[ScriptL]^21 + 
               963040 $CellContext`\[ScriptL]^22 + 
               99072 $CellContext`\[ScriptL]^23 + 
               7040 $CellContext`\[ScriptL]^24 + 
               256 $CellContext`\[ScriptL]^25) $CellContext`m^2) + \
$CellContext`a^4 (
             Rational[
               1, 96] $CellContext`\[ScriptL]^(-3) (
                1 + $CellContext`\[ScriptL])^(-5) (
                2 + $CellContext`\[ScriptL])^(-1) (
                3 + $CellContext`\[ScriptL])^2 (-3 + 
                2 $CellContext`\[ScriptL])^(-1) (-1 + 
                2 $CellContext`\[ScriptL])^(-3) (1 + 
                2 $CellContext`\[ScriptL])^(-1) (3 + 
                2 $CellContext`\[ScriptL])^(-4) (5 + 
                2 $CellContext`\[ScriptL])^(-1) (7 + 
                2 $CellContext`\[ScriptL])^(-1) (-13063680 + 
               10637568 $CellContext`\[ScriptL] + 
               47687616 $CellContext`\[ScriptL]^2 + 
               58089420 $CellContext`\[ScriptL]^3 + 
               56716038 $CellContext`\[ScriptL]^4 + 
               24899784 $CellContext`\[ScriptL]^5 - 
               12927300 $CellContext`\[ScriptL]^6 - 
               19348235 $CellContext`\[ScriptL]^7 - 
               8509262 $CellContext`\[ScriptL]^8 - 
               8192 $CellContext`\[ScriptL]^9 + 
               2218536 $CellContext`\[ScriptL]^10 + 
               1101357 $CellContext`\[ScriptL]^11 + 
               30792 $CellContext`\[ScriptL]^12 - 
               155886 $CellContext`\[ScriptL]^13 - 
               47580 $CellContext`\[ScriptL]^14 + 
               3456 $CellContext`\[ScriptL]^15 + 
               4576 $CellContext`\[ScriptL]^16 + 
               928 $CellContext`\[ScriptL]^17 + 
               64 $CellContext`\[ScriptL]^18) + 
             Rational[-1, 
                96] (-1 + $CellContext`\[ScriptL])^(-1) $CellContext`\
\[ScriptL]^(-5) (1 + $CellContext`\[ScriptL])^(-7) (
                2 + $CellContext`\[ScriptL])^(-3) (-3 + 
                2 $CellContext`\[ScriptL])^(-1) (-1 + 
                2 $CellContext`\[ScriptL])^(-3) (1 + 
                2 $CellContext`\[ScriptL])^(-1) (3 + 
                2 $CellContext`\[ScriptL])^(-4) (5 + 
                2 $CellContext`\[ScriptL])^(-1) (7 + 
                2 $CellContext`\[ScriptL])^(-1) (2821754880 + 
               5226964992 $CellContext`\[ScriptL] - 
               4062991104 $CellContext`\[ScriptL]^2 - 
               38706190848 $CellContext`\[ScriptL]^3 - 
               60224746752 $CellContext`\[ScriptL]^4 - 
               16101962784 $CellContext`\[ScriptL]^5 + 
               56178724176 $CellContext`\[ScriptL]^6 + 
               95869968264 $CellContext`\[ScriptL]^7 + 
               88672174044 $CellContext`\[ScriptL]^8 + 
               43243734059 $CellContext`\[ScriptL]^9 - 
               5902883895 $CellContext`\[ScriptL]^10 - 
               23168358980 $CellContext`\[ScriptL]^11 - 
               13736092024 $CellContext`\[ScriptL]^12 - 
               2295064274 $CellContext`\[ScriptL]^13 + 
               1479852650 $CellContext`\[ScriptL]^14 + 
               1079633216 $CellContext`\[ScriptL]^15 + 
               292728932 $CellContext`\[ScriptL]^16 + 
               3546999 $CellContext`\[ScriptL]^17 - 
               25566427 $CellContext`\[ScriptL]^18 - 
               8566092 $CellContext`\[ScriptL]^19 - 
               563840 $CellContext`\[ScriptL]^20 + 
               479000 $CellContext`\[ScriptL]^21 + 
               188560 $CellContext`\[ScriptL]^22 + 
               33920 $CellContext`\[ScriptL]^23 + 
               3200 $CellContext`\[ScriptL]^24 + 
               128 $CellContext`\[ScriptL]^25) $CellContext`m^2 + 
             Rational[
               1, 48] (-1 + $CellContext`\[ScriptL])^(-1) $CellContext`\
\[ScriptL]^(-7) (1 + $CellContext`\[ScriptL])^(-9) (
                2 + $CellContext`\[ScriptL])^(-3) (-3 + 
                2 $CellContext`\[ScriptL])^(-1) (-1 + 
                2 $CellContext`\[ScriptL])^(-3) (1 + 
                2 $CellContext`\[ScriptL])^(-1) (3 + 
                2 $CellContext`\[ScriptL])^(-4) (5 + 
                2 $CellContext`\[ScriptL])^(-1) (7 + 
                2 $CellContext`\[ScriptL])^(-1) (1175731200 + 
               4529364480 $CellContext`\[ScriptL] + 
               4470577920 $CellContext`\[ScriptL]^2 - 
               15834206592 $CellContext`\[ScriptL]^3 - 
               53917819776 $CellContext`\[ScriptL]^4 - 
               70396921152 $CellContext`\[ScriptL]^5 - 
               13127899104 $CellContext`\[ScriptL]^6 + 
               98275746360 $CellContext`\[ScriptL]^7 + 
               160717156656 $CellContext`\[ScriptL]^8 + 
               131503044528 $CellContext`\[ScriptL]^9 + 
               62621168106 $CellContext`\[ScriptL]^10 + 
               3604051411 $CellContext`\[ScriptL]^11 - 
               25017977879 $CellContext`\[ScriptL]^12 - 
               22427683833 $CellContext`\[ScriptL]^13 - 
               7963455699 $CellContext`\[ScriptL]^14 + 
               565667952 $CellContext`\[ScriptL]^15 + 
               1710658122 $CellContext`\[ScriptL]^16 + 
               706541078 $CellContext`\[ScriptL]^17 + 
               112612220 $CellContext`\[ScriptL]^18 - 
               16671957 $CellContext`\[ScriptL]^19 - 
               13375067 $CellContext`\[ScriptL]^20 - 
               2971037 $CellContext`\[ScriptL]^21 - 
               1011 $CellContext`\[ScriptL]^22 + 
               192234 $CellContext`\[ScriptL]^23 + 
               60264 $CellContext`\[ScriptL]^24 + 
               9696 $CellContext`\[ScriptL]^25 + 
               848 $CellContext`\[ScriptL]^26 + 
               32 $CellContext`\[ScriptL]^27) $CellContext`m^4)) (
            1 - $CellContext`a^2)^Rational[1, 2]) $CellContext`\[Omega]^5, 
        64 (Rational[
           1, 96] (-1 + $CellContext`\[ScriptL])^(-1) \
$CellContext`\[ScriptL]^(-3) (1 + $CellContext`\[ScriptL])^(-6) (
            2 + $CellContext`\[ScriptL])^(-2) (-3 + 
            2 $CellContext`\[ScriptL])^(-1) (-1 + 
            2 $CellContext`\[ScriptL])^(-3) (1 + 
            2 $CellContext`\[ScriptL])^(-5) (3 + 
            2 $CellContext`\[ScriptL])^(-4) (5 + 
            2 $CellContext`\[ScriptL])^(-2) (7 + 
            2 $CellContext`\[ScriptL])^(-1) (-2253484800 - 
           25985759040 $CellContext`\[ScriptL] - 
           57583830528 $CellContext`\[ScriptL]^2 + 
           76808315448 $CellContext`\[ScriptL]^3 + 
           548449788240 $CellContext`\[ScriptL]^4 + 
           1177043504526 $CellContext`\[ScriptL]^5 + 
           1557451844046 $CellContext`\[ScriptL]^6 + 
           1384048603458 $CellContext`\[ScriptL]^7 + 
           551501810883 $CellContext`\[ScriptL]^8 - 
           765011070529 $CellContext`\[ScriptL]^9 - 
           2121146014319 $CellContext`\[ScriptL]^10 - 
           2967992619599 $CellContext`\[ScriptL]^11 - 
           2886725270981 $CellContext`\[ScriptL]^12 - 
           1919688157871 $CellContext`\[ScriptL]^13 - 
           658917754331 $CellContext`\[ScriptL]^14 + 
           219924954193 $CellContext`\[ScriptL]^15 + 
           491408103022 $CellContext`\[ScriptL]^16 + 
           380450061502 $CellContext`\[ScriptL]^17 + 
           191855581888 $CellContext`\[ScriptL]^18 + 
           70035297832 $CellContext`\[ScriptL]^19 + 
           19203357952 $CellContext`\[ScriptL]^20 + 
           4038994240 $CellContext`\[ScriptL]^21 + 
           666436096 $CellContext`\[ScriptL]^22 + 
           88683520 $CellContext`\[ScriptL]^23 + 
           9654784 $CellContext`\[ScriptL]^24 + 
           835072 $CellContext`\[ScriptL]^25 + 
           53248 $CellContext`\[ScriptL]^26 + 
           2048 $CellContext`\[ScriptL]^27) + $CellContext`a^2 (
           Rational[-1, 48] (1 - 
              2 $CellContext`\[ScriptL])^(-2) (-1 + \
$CellContext`\[ScriptL])^(-1) $CellContext`\[ScriptL]^(-2) (
              1 + $CellContext`\[ScriptL])^(-6) (
              2 + $CellContext`\[ScriptL])^(-1) (-3 + 
              2 $CellContext`\[ScriptL])^(-1) (5 + 
              2 $CellContext`\[ScriptL])^(-2) (7 + 
              2 $CellContext`\[ScriptL])^(-1) (3 + 8 $CellContext`\[ScriptL] + 
              4 $CellContext`\[ScriptL]^2)^(-3) (-322509600 - 
             1809951480 $CellContext`\[ScriptL] - 
             3767635296 $CellContext`\[ScriptL]^2 - 
             3856146048 $CellContext`\[ScriptL]^3 - 
             2967999876 $CellContext`\[ScriptL]^4 - 
             3114228951 $CellContext`\[ScriptL]^5 - 
             2988887445 $CellContext`\[ScriptL]^6 - 
             1369933838 $CellContext`\[ScriptL]^7 + 
             410663608 $CellContext`\[ScriptL]^8 + 
             1025920690 $CellContext`\[ScriptL]^9 + 
             723952124 $CellContext`\[ScriptL]^10 + 
             304403102 $CellContext`\[ScriptL]^11 + 
             103839368 $CellContext`\[ScriptL]^12 + 
             49553601 $CellContext`\[ScriptL]^13 + 
             30291861 $CellContext`\[ScriptL]^14 + 
             14844852 $CellContext`\[ScriptL]^15 + 
             5164984 $CellContext`\[ScriptL]^16 + 
             1285912 $CellContext`\[ScriptL]^17 + 
             234256 $CellContext`\[ScriptL]^18 + 
             31232 $CellContext`\[ScriptL]^19 + 
             2816 $CellContext`\[ScriptL]^20 + 
             128 $CellContext`\[ScriptL]^21) + 
           Rational[
             1, 96] (-1 + $CellContext`\[ScriptL])^(-2) $CellContext`\
\[ScriptL]^(-4) (1 + $CellContext`\[ScriptL])^(-8) (
              2 + $CellContext`\[ScriptL])^(-3) (
              3 + $CellContext`\[ScriptL])^(-1) (-3 + 
              2 $CellContext`\[ScriptL])^(-1) (-1 + 
              2 $CellContext`\[ScriptL])^(-3) (1 + 
              2 $CellContext`\[ScriptL])^(-5) (3 + 
              2 $CellContext`\[ScriptL])^(-4) (5 + 
              2 $CellContext`\[ScriptL])^(-2) (7 + 
              2 $CellContext`\[ScriptL])^(-1) (-107285472000 - 
             1319376859200 $CellContext`\[ScriptL] - 
             4492116662400 $CellContext`\[ScriptL]^2 - 
             1260681461136 $CellContext`\[ScriptL]^3 + 
             28115627452560 $CellContext`\[ScriptL]^4 + 
             83007740643228 $CellContext`\[ScriptL]^5 + 
             117525524458896 $CellContext`\[ScriptL]^6 + 
             81686078484534 $CellContext`\[ScriptL]^7 - 
             18979443980727 $CellContext`\[ScriptL]^8 - 
             119276081108927 $CellContext`\[ScriptL]^9 - 
             155171876157741 $CellContext`\[ScriptL]^10 - 
             130253170171087 $CellContext`\[ScriptL]^11 - 
             98361163999134 $CellContext`\[ScriptL]^12 - 
             88035533542542 $CellContext`\[ScriptL]^13 - 
             81959558901522 $CellContext`\[ScriptL]^14 - 
             59582973105096 $CellContext`\[ScriptL]^15 - 
             25163340858579 $CellContext`\[ScriptL]^16 + 
             3886078997157 $CellContext`\[ScriptL]^17 + 
             17194891430007 $CellContext`\[ScriptL]^18 + 
             16927984605585 $CellContext`\[ScriptL]^19 + 
             10963772929128 $CellContext`\[ScriptL]^20 + 
             5341776231324 $CellContext`\[ScriptL]^21 + 
             2046616396008 $CellContext`\[ScriptL]^22 + 
             628607629200 $CellContext`\[ScriptL]^23 + 
             156279854592 $CellContext`\[ScriptL]^24 + 
             31621209216 $CellContext`\[ScriptL]^25 + 
             5223444480 $CellContext`\[ScriptL]^26 + 
             704006912 $CellContext`\[ScriptL]^27 + 
             76584960 $CellContext`\[ScriptL]^28 + 
             6482944 $CellContext`\[ScriptL]^29 + 
             387072 $CellContext`\[ScriptL]^30 + 
             12288 $CellContext`\[ScriptL]^31) $CellContext`m^2) + \
$CellContext`a^4 (
           Rational[
             1, 96] $CellContext`\[ScriptL]^(-3) (
              1 + $CellContext`\[ScriptL])^(-6) (
              2 + $CellContext`\[ScriptL])^(-1) (
              3 + $CellContext`\[ScriptL])^2 (-3 + 
              2 $CellContext`\[ScriptL])^(-1) (-1 + 
              2 $CellContext`\[ScriptL])^(-3) (1 + 
              2 $CellContext`\[ScriptL])^(-1) (3 + 
              2 $CellContext`\[ScriptL])^(-4) (5 + 
              2 $CellContext`\[ScriptL])^(-1) (7 + 
              2 $CellContext`\[ScriptL])^(-1) (-13063680 + 
             10637568 $CellContext`\[ScriptL] + 
             47687616 $CellContext`\[ScriptL]^2 + 
             58089420 $CellContext`\[ScriptL]^3 + 
             56716038 $CellContext`\[ScriptL]^4 + 
             24899784 $CellContext`\[ScriptL]^5 - 
             12927300 $CellContext`\[ScriptL]^6 - 
             19348235 $CellContext`\[ScriptL]^7 - 
             8509262 $CellContext`\[ScriptL]^8 - 
             8192 $CellContext`\[ScriptL]^9 + 
             2218536 $CellContext`\[ScriptL]^10 + 
             1101357 $CellContext`\[ScriptL]^11 + 
             30792 $CellContext`\[ScriptL]^12 - 
             155886 $CellContext`\[ScriptL]^13 - 
             47580 $CellContext`\[ScriptL]^14 + 
             3456 $CellContext`\[ScriptL]^15 + 
             4576 $CellContext`\[ScriptL]^16 + 928 $CellContext`\[ScriptL]^17 + 
             64 $CellContext`\[ScriptL]^18) + 
           Rational[-1, 
              96] (-1 + $CellContext`\[ScriptL])^(-2) \
$CellContext`\[ScriptL]^(-5) (1 + $CellContext`\[ScriptL])^(-8) (
              2 + $CellContext`\[ScriptL])^(-3) (
              3 + $CellContext`\[ScriptL])^(-1) (-3 + 
              2 $CellContext`\[ScriptL])^(-1) (-1 + 
              2 $CellContext`\[ScriptL])^(-3) (1 + 
              2 $CellContext`\[ScriptL])^(-3) (3 + 
              2 $CellContext`\[ScriptL])^(-4) (5 + 
              2 $CellContext`\[ScriptL])^(-2) (7 + 
              2 $CellContext`\[ScriptL])^(-1) (-42326323200 - 
             143539983360 $CellContext`\[ScriptL] + 
             348581346048 $CellContext`\[ScriptL]^2 + 
             2434675218912 $CellContext`\[ScriptL]^3 + 
             4626229070016 $CellContext`\[ScriptL]^4 + 
             1206833985648 $CellContext`\[ScriptL]^5 - 
             11802463281684 $CellContext`\[ScriptL]^6 - 
             24981403771620 $CellContext`\[ScriptL]^7 - 
             24166415816496 $CellContext`\[ScriptL]^8 - 
             11918246723379 $CellContext`\[ScriptL]^9 - 
             622624806409 $CellContext`\[ScriptL]^10 + 
             5290875391225 $CellContext`\[ScriptL]^11 + 
             6758250688849 $CellContext`\[ScriptL]^12 + 
             4644320001880 $CellContext`\[ScriptL]^13 + 
             1470575727886 $CellContext`\[ScriptL]^14 - 
             129033059042 $CellContext`\[ScriptL]^15 - 
             116780269262 $CellContext`\[ScriptL]^16 + 
             234275056333 $CellContext`\[ScriptL]^17 + 
             307616400691 $CellContext`\[ScriptL]^18 + 
             197249125405 $CellContext`\[ScriptL]^19 + 
             87210671101 $CellContext`\[ScriptL]^20 + 
             30489145966 $CellContext`\[ScriptL]^21 + 
             9616554220 $CellContext`\[ScriptL]^22 + 
             3096570304 $CellContext`\[ScriptL]^23 + 
             1010496352 $CellContext`\[ScriptL]^24 + 
             293617216 $CellContext`\[ScriptL]^25 + 
             67566976 $CellContext`\[ScriptL]^26 + 
             11420416 $CellContext`\[ScriptL]^27 + 
             1322240 $CellContext`\[ScriptL]^28 + 
             93696 $CellContext`\[ScriptL]^29 + 
             3072 $CellContext`\[ScriptL]^30) $CellContext`m^2 + 
           Rational[
             1, 48] (-1 + $CellContext`\[ScriptL])^(-2) $CellContext`\
\[ScriptL]^(-7) (1 + $CellContext`\[ScriptL])^(-10) (
              2 + $CellContext`\[ScriptL])^(-3) (
              3 + $CellContext`\[ScriptL])^(-1) (-3 + 
              2 $CellContext`\[ScriptL])^(-1) (-1 + 
              2 $CellContext`\[ScriptL])^(-3) (1 + 
              2 $CellContext`\[ScriptL])^(-3) (3 + 
              2 $CellContext`\[ScriptL])^(-4) (5 + 
              2 $CellContext`\[ScriptL])^(-2) (7 + 
              2 $CellContext`\[ScriptL])^(-1) (-17635968000 - 
             87340032000 $CellContext`\[ScriptL] + 
             70583063040 $CellContext`\[ScriptL]^2 + 
             1447244112384 $CellContext`\[ScriptL]^3 + 
             4400840341440 $CellContext`\[ScriptL]^4 + 
             5028923492496 $CellContext`\[ScriptL]^5 - 
             3997011416976 $CellContext`\[ScriptL]^6 - 
             23592771401976 $CellContext`\[ScriptL]^7 - 
             42088492025502 $CellContext`\[ScriptL]^8 - 
             41851272022008 $CellContext`\[ScriptL]^9 - 
             19812556388866 $CellContext`\[ScriptL]^10 + 
             3502345373351 $CellContext`\[ScriptL]^11 + 
             10698696904779 $CellContext`\[ScriptL]^12 + 
             6932396470004 $CellContext`\[ScriptL]^13 + 
             3020889340938 $CellContext`\[ScriptL]^14 + 
             1196387884431 $CellContext`\[ScriptL]^15 + 
             319926483267 $CellContext`\[ScriptL]^16 + 
             219156922892 $CellContext`\[ScriptL]^17 + 
             523976634018 $CellContext`\[ScriptL]^18 + 
             638103714501 $CellContext`\[ScriptL]^19 + 
             476228512889 $CellContext`\[ScriptL]^20 + 
             257293551828 $CellContext`\[ScriptL]^21 + 
             111310102446 $CellContext`\[ScriptL]^22 + 
             41076987917 $CellContext`\[ScriptL]^23 + 
             13392945495 $CellContext`\[ScriptL]^24 + 
             3908410836 $CellContext`\[ScriptL]^25 + 
             1013349368 $CellContext`\[ScriptL]^26 + 
             226920432 $CellContext`\[ScriptL]^27 + 
             41925952 $CellContext`\[ScriptL]^28 + 
             6025152 $CellContext`\[ScriptL]^29 + 
             623232 $CellContext`\[ScriptL]^30 + 
             40960 $CellContext`\[ScriptL]^31 + 
             1280 $CellContext`\[ScriptL]^32) $CellContext`m^4) + \
$CellContext`a^6 (
           Rational[
             1, 24] (-1 + $CellContext`\[ScriptL])^(-1) $CellContext`\
\[ScriptL]^(-5) (1 + $CellContext`\[ScriptL])^(-8) (
              2 + $CellContext`\[ScriptL])^(-1) (-3 + 
              2 $CellContext`\[ScriptL])^(-1) (-1 + 
              2 $CellContext`\[ScriptL])^(-3) (1 + 
              2 $CellContext`\[ScriptL])^(-1) (3 + 
              2 $CellContext`\[ScriptL])^(-4) (5 + 
              2 $CellContext`\[ScriptL])^(-1) (7 + 
              2 $CellContext`\[ScriptL])^(-1) (-352719360 - 
             300651264 $CellContext`\[ScriptL] + 
             764435232 $CellContext`\[ScriptL]^2 + 
             3518200656 $CellContext`\[ScriptL]^3 + 
             4513069386 $CellContext`\[ScriptL]^4 + 
             1747898838 $CellContext`\[ScriptL]^5 - 
             826361946 $CellContext`\[ScriptL]^6 - 
             1564538031 $CellContext`\[ScriptL]^7 - 
             1324472847 $CellContext`\[ScriptL]^8 - 
             570172985 $CellContext`\[ScriptL]^9 + 
             34661727 $CellContext`\[ScriptL]^10 + 
             181873533 $CellContext`\[ScriptL]^11 + 
             106272707 $CellContext`\[ScriptL]^12 + 
             26299155 $CellContext`\[ScriptL]^13 - 
             4961025 $CellContext`\[ScriptL]^14 - 
             6335490 $CellContext`\[ScriptL]^15 - 
             1870146 $CellContext`\[ScriptL]^16 + 
             17076 $CellContext`\[ScriptL]^17 + 
             164032 $CellContext`\[ScriptL]^18 + 
             48192 $CellContext`\[ScriptL]^19 + 
             6240 $CellContext`\[ScriptL]^20 + 
             320 $CellContext`\[ScriptL]^21) $CellContext`m^2 + 
           Rational[-1, 
              24] (-1 + $CellContext`\[ScriptL])^(-1) \
$CellContext`\[ScriptL]^(-7) (1 + $CellContext`\[ScriptL])^(-10) (
              2 + $CellContext`\[ScriptL])^(-3) (-3 + 
              2 $CellContext`\[ScriptL])^(-1) (-1 + 
              2 $CellContext`\[ScriptL])^(-3) (1 + 
              2 $CellContext`\[ScriptL])^(-1) (3 + 
              2 $CellContext`\[ScriptL])^(-4) (5 + 
              2 $CellContext`\[ScriptL])^(-1) (7 + 
              2 $CellContext`\[ScriptL])^(-1) (-4702924800 - 
             18117457920 $CellContext`\[ScriptL] - 
             21791617920 $CellContext`\[ScriptL]^2 + 
             45190395072 $CellContext`\[ScriptL]^3 + 
             193662353088 $CellContext`\[ScriptL]^4 + 
             322991001792 $CellContext`\[ScriptL]^5 + 
             279726889032 $CellContext`\[ScriptL]^6 + 
             48420767148 $CellContext`\[ScriptL]^7 - 
             165027554544 $CellContext`\[ScriptL]^8 - 
             207178145369 $CellContext`\[ScriptL]^9 - 
             133989236343 $CellContext`\[ScriptL]^10 - 
             48753678928 $CellContext`\[ScriptL]^11 + 
             3127170172 $CellContext`\[ScriptL]^12 + 
             17332849586 $CellContext`\[ScriptL]^13 + 
             11122261966 $CellContext`\[ScriptL]^14 + 
             3269318776 $CellContext`\[ScriptL]^15 + 
             33134572 $CellContext`\[ScriptL]^16 - 
             388252185 $CellContext`\[ScriptL]^17 - 
             173759207 $CellContext`\[ScriptL]^18 - 
             34153548 $CellContext`\[ScriptL]^19 + 
             1865792 $CellContext`\[ScriptL]^20 + 
             3309496 $CellContext`\[ScriptL]^21 + 
             1034192 $CellContext`\[ScriptL]^22 + 
             173440 $CellContext`\[ScriptL]^23 + 
             16000 $CellContext`\[ScriptL]^24 + 
             640 $CellContext`\[ScriptL]^25) $CellContext`m^4 + 
           Rational[
             1, 12] (-1 + $CellContext`\[ScriptL])^(-1) $CellContext`\
\[ScriptL]^(-9) (1 + $CellContext`\[ScriptL])^(-12) (
              2 + $CellContext`\[ScriptL])^(-3) (-3 + 
              2 $CellContext`\[ScriptL])^(-1) (-1 + 
              2 $CellContext`\[ScriptL])^(-3) (1 + 
              2 $CellContext`\[ScriptL])^(-1) (3 + 
              2 $CellContext`\[ScriptL])^(-4) (5 + 
              2 $CellContext`\[ScriptL])^(-1) (7 + 
              2 $CellContext`\[ScriptL])^(-1) (-1646023680 - 
             9633157632 $CellContext`\[ScriptL] - 
             22656340224 $CellContext`\[ScriptL]^2 - 
             9012726144 $CellContext`\[ScriptL]^3 + 
             82067017536 $CellContext`\[ScriptL]^4 + 
             247571440416 $CellContext`\[ScriptL]^5 + 
             362929912704 $CellContext`\[ScriptL]^6 + 
             289155328752 $CellContext`\[ScriptL]^7 + 
             36864798348 $CellContext`\[ScriptL]^8 - 
             218568730212 $CellContext`\[ScriptL]^9 - 
             296379853986 $CellContext`\[ScriptL]^10 - 
             202099610563 $CellContext`\[ScriptL]^11 - 
             75699552265 $CellContext`\[ScriptL]^12 - 
             2735379921 $CellContext`\[ScriptL]^13 + 
             19162665201 $CellContext`\[ScriptL]^14 + 
             15648287580 $CellContext`\[ScriptL]^15 + 
             6442805994 $CellContext`\[ScriptL]^16 + 
             1005413578 $CellContext`\[ScriptL]^17 - 
             364849760 $CellContext`\[ScriptL]^18 - 
             264517179 $CellContext`\[ScriptL]^19 - 
             73875925 $CellContext`\[ScriptL]^20 - 
             7798453 $CellContext`\[ScriptL]^21 + 
             2325825 $CellContext`\[ScriptL]^22 + 
             1342194 $CellContext`\[ScriptL]^23 + 
             335592 $CellContext`\[ScriptL]^24 + 
             49824 $CellContext`\[ScriptL]^25 + 
             4240 $CellContext`\[ScriptL]^26 + 
             160 $CellContext`\[ScriptL]^27) $CellContext`m^6) + 
         Complex[0, 1] (
           Rational[-1, 
              48] $CellContext`a (-1 + $CellContext`\[ScriptL])^(-2) \
$CellContext`\[ScriptL]^(-4) (1 + $CellContext`\[ScriptL])^(-7) (
              2 + $CellContext`\[ScriptL])^(-3) (
              3 + $CellContext`\[ScriptL])^(-1) (-3 + 
              2 $CellContext`\[ScriptL])^(-1) (-1 + 
              2 $CellContext`\[ScriptL])^(-3) (1 + 
              2 $CellContext`\[ScriptL])^(-5) (3 + 
              2 $CellContext`\[ScriptL])^(-4) (5 + 
              2 $CellContext`\[ScriptL])^(-2) (7 + 
              2 $CellContext`\[ScriptL])^(-1) (-29687212800 - 
             346458241440 $CellContext`\[ScriptL] - 
             992313890208 $CellContext`\[ScriptL]^2 + 
             707978355768 $CellContext`\[ScriptL]^3 + 
             9818522414424 $CellContext`\[ScriptL]^4 + 
             24531796457730 $CellContext`\[ScriptL]^5 + 
             31637116263420 $CellContext`\[ScriptL]^6 + 
             20080201286394 $CellContext`\[ScriptL]^7 - 
             6433091728527 $CellContext`\[ScriptL]^8 - 
             33416038133681 $CellContext`\[ScriptL]^9 - 
             47371918845125 $CellContext`\[ScriptL]^10 - 
             46237271458449 $CellContext`\[ScriptL]^11 - 
             39026344396100 $CellContext`\[ScriptL]^12 - 
             33225791842440 $CellContext`\[ScriptL]^13 - 
             27469830566702 $CellContext`\[ScriptL]^14 - 
             18135343177376 $CellContext`\[ScriptL]^15 - 
             6690683119823 $CellContext`\[ScriptL]^16 + 
             2113020600847 $CellContext`\[ScriptL]^17 + 
             5703469709887 $CellContext`\[ScriptL]^18 + 
             5227432369711 $CellContext`\[ScriptL]^19 + 
             3261644477194 $CellContext`\[ScriptL]^20 + 
             1556835185704 $CellContext`\[ScriptL]^21 + 
             592650969304 $CellContext`\[ScriptL]^22 + 
             183165278320 $CellContext`\[ScriptL]^23 + 
             46281422272 $CellContext`\[ScriptL]^24 + 
             9574057216 $CellContext`\[ScriptL]^25 + 
             1619430400 $CellContext`\[ScriptL]^26 + 
             223201536 $CellContext`\[ScriptL]^27 + 
             24783360 $CellContext`\[ScriptL]^28 + 
             2136064 $CellContext`\[ScriptL]^29 + 
             129024 $CellContext`\[ScriptL]^30 + 
             4096 $CellContext`\[ScriptL]^31) $CellContext`m + \
$CellContext`a^3 (
             Rational[
               1, 48] (1 - 
                2 $CellContext`\[ScriptL])^(-2) (-1 + \
$CellContext`\[ScriptL])^(-2) $CellContext`\[ScriptL]^(-4) (
                1 + $CellContext`\[ScriptL])^(-7) (
                2 + $CellContext`\[ScriptL])^(-2) (
                3 + $CellContext`\[ScriptL])^(-1) (-3 + 
                2 $CellContext`\[ScriptL])^(-1) (5 + 
                2 $CellContext`\[ScriptL])^(-2) (7 + 
                2 $CellContext`\[ScriptL])^(-1) (3 + 
                8 $CellContext`\[ScriptL] + 
                4 $CellContext`\[ScriptL]^2)^(-3) (-4800902400 - 
               39177976320 $CellContext`\[ScriptL] - 
               126405472104 $CellContext`\[ScriptL]^2 - 
               242308425564 $CellContext`\[ScriptL]^3 - 
               313566827670 $CellContext`\[ScriptL]^4 - 
               260198254764 $CellContext`\[ScriptL]^5 - 
               148759301376 $CellContext`\[ScriptL]^6 - 
               96442716651 $CellContext`\[ScriptL]^7 - 
               63475553685 $CellContext`\[ScriptL]^8 + 
               2215474181 $CellContext`\[ScriptL]^9 + 
               49264527783 $CellContext`\[ScriptL]^10 + 
               46885488644 $CellContext`\[ScriptL]^11 + 
               26252036448 $CellContext`\[ScriptL]^12 + 
               13197465622 $CellContext`\[ScriptL]^13 + 
               7863187182 $CellContext`\[ScriptL]^14 + 
               4874931565 $CellContext`\[ScriptL]^15 + 
               2625088787 $CellContext`\[ScriptL]^16 + 
               1195165513 $CellContext`\[ScriptL]^17 + 
               479809955 $CellContext`\[ScriptL]^18 + 
               176816838 $CellContext`\[ScriptL]^19 + 
               59447144 $CellContext`\[ScriptL]^20 + 
               17293368 $CellContext`\[ScriptL]^21 + 
               4067584 $CellContext`\[ScriptL]^22 + 
               724128 $CellContext`\[ScriptL]^23 + 
               90496 $CellContext`\[ScriptL]^24 + 
               7040 $CellContext`\[ScriptL]^25 + 
               256 $CellContext`\[ScriptL]^26) $CellContext`m + 
             Rational[-1, 24] (1 - 
                2 $CellContext`\[ScriptL])^(-2) (-1 + \
$CellContext`\[ScriptL])^(-2) $CellContext`\[ScriptL]^(-6) (
                1 + $CellContext`\[ScriptL])^(-9) (
                2 + $CellContext`\[ScriptL])^(-3) (
                3 + $CellContext`\[ScriptL])^(-1) (-3 + 
                2 $CellContext`\[ScriptL])^(-1) (1 + 
                2 $CellContext`\[ScriptL])^(-3) (3 + 
                2 $CellContext`\[ScriptL])^(-3) (5 + 
                2 $CellContext`\[ScriptL])^(-2) (7 + 
                2 $CellContext`\[ScriptL])^(-1) (-4800902400 - 
               51180232320 $CellContext`\[ScriptL] - 
               233753200704 $CellContext`\[ScriptL]^2 - 
               646719829344 $CellContext`\[ScriptL]^3 - 
               1202006515032 $CellContext`\[ScriptL]^4 - 
               1589956150536 $CellContext`\[ScriptL]^5 - 
               1562916792384 $CellContext`\[ScriptL]^6 - 
               1080248724885 $CellContext`\[ScriptL]^7 - 
               472655224559 $CellContext`\[ScriptL]^8 - 
               200423792487 $CellContext`\[ScriptL]^9 - 
               189848982257 $CellContext`\[ScriptL]^10 - 
               96388368892 $CellContext`\[ScriptL]^11 + 
               69346529210 $CellContext`\[ScriptL]^12 + 
               136960345830 $CellContext`\[ScriptL]^13 + 
               110353264318 $CellContext`\[ScriptL]^14 + 
               70930572557 $CellContext`\[ScriptL]^15 + 
               45849233517 $CellContext`\[ScriptL]^16 + 
               28797874405 $CellContext`\[ScriptL]^17 + 
               16027822259 $CellContext`\[ScriptL]^18 + 
               7685443218 $CellContext`\[ScriptL]^19 + 
               3184595560 $CellContext`\[ScriptL]^20 + 
               1144090556 $CellContext`\[ScriptL]^21 + 
               355509840 $CellContext`\[ScriptL]^22 + 
               94751170 $CellContext`\[ScriptL]^23 + 
               21292136 $CellContext`\[ScriptL]^24 + 
               3916824 $CellContext`\[ScriptL]^25 + 
               563328 $CellContext`\[ScriptL]^26 + 
               58976 $CellContext`\[ScriptL]^27 + 
               3968 $CellContext`\[ScriptL]^28 + 
               128 $CellContext`\[ScriptL]^29) $CellContext`m^3) + \
$CellContext`a^5 (
             Rational[-1, 
                24] (-1 + $CellContext`\[ScriptL])^(-1) $CellContext`\
\[ScriptL]^(-5) (1 + $CellContext`\[ScriptL])^(-7) (
                2 + $CellContext`\[ScriptL])^(-1) (-3 + 
                2 $CellContext`\[ScriptL])^(-1) (-1 + 
                2 $CellContext`\[ScriptL])^(-3) (1 + 
                2 $CellContext`\[ScriptL])^(-1) (3 + 
                2 $CellContext`\[ScriptL])^(-4) (5 + 
                2 $CellContext`\[ScriptL])^(-1) (7 + 
                2 $CellContext`\[ScriptL])^(-1) (-352719360 - 
               300651264 $CellContext`\[ScriptL] + 
               764435232 $CellContext`\[ScriptL]^2 + 
               3518200656 $CellContext`\[ScriptL]^3 + 
               4513069386 $CellContext`\[ScriptL]^4 + 
               1747898838 $CellContext`\[ScriptL]^5 - 
               826361946 $CellContext`\[ScriptL]^6 - 
               1564538031 $CellContext`\[ScriptL]^7 - 
               1324472847 $CellContext`\[ScriptL]^8 - 
               570172985 $CellContext`\[ScriptL]^9 + 
               34661727 $CellContext`\[ScriptL]^10 + 
               181873533 $CellContext`\[ScriptL]^11 + 
               106272707 $CellContext`\[ScriptL]^12 + 
               26299155 $CellContext`\[ScriptL]^13 - 
               4961025 $CellContext`\[ScriptL]^14 - 
               6335490 $CellContext`\[ScriptL]^15 - 
               1870146 $CellContext`\[ScriptL]^16 + 
               17076 $CellContext`\[ScriptL]^17 + 
               164032 $CellContext`\[ScriptL]^18 + 
               48192 $CellContext`\[ScriptL]^19 + 
               6240 $CellContext`\[ScriptL]^20 + 
               320 $CellContext`\[ScriptL]^21) $CellContext`m + 
             Rational[
               1, 24] (-1 + $CellContext`\[ScriptL])^(-1) $CellContext`\
\[ScriptL]^(-7) (1 + $CellContext`\[ScriptL])^(-9) (
                2 + $CellContext`\[ScriptL])^(-3) (-3 + 
                2 $CellContext`\[ScriptL])^(-1) (-1 + 
                2 $CellContext`\[ScriptL])^(-3) (1 + 
                2 $CellContext`\[ScriptL])^(-1) (3 + 
                2 $CellContext`\[ScriptL])^(-4) (5 + 
                2 $CellContext`\[ScriptL])^(-1) (7 + 
                2 $CellContext`\[ScriptL])^(-1) (-4702924800 - 
               18117457920 $CellContext`\[ScriptL] - 
               21791617920 $CellContext`\[ScriptL]^2 + 
               45190395072 $CellContext`\[ScriptL]^3 + 
               193662353088 $CellContext`\[ScriptL]^4 + 
               322991001792 $CellContext`\[ScriptL]^5 + 
               279726889032 $CellContext`\[ScriptL]^6 + 
               48420767148 $CellContext`\[ScriptL]^7 - 
               165027554544 $CellContext`\[ScriptL]^8 - 
               207178145369 $CellContext`\[ScriptL]^9 - 
               133989236343 $CellContext`\[ScriptL]^10 - 
               48753678928 $CellContext`\[ScriptL]^11 + 
               3127170172 $CellContext`\[ScriptL]^12 + 
               17332849586 $CellContext`\[ScriptL]^13 + 
               11122261966 $CellContext`\[ScriptL]^14 + 
               3269318776 $CellContext`\[ScriptL]^15 + 
               33134572 $CellContext`\[ScriptL]^16 - 
               388252185 $CellContext`\[ScriptL]^17 - 
               173759207 $CellContext`\[ScriptL]^18 - 
               34153548 $CellContext`\[ScriptL]^19 + 
               1865792 $CellContext`\[ScriptL]^20 + 
               3309496 $CellContext`\[ScriptL]^21 + 
               1034192 $CellContext`\[ScriptL]^22 + 
               173440 $CellContext`\[ScriptL]^23 + 
               16000 $CellContext`\[ScriptL]^24 + 
               640 $CellContext`\[ScriptL]^25) $CellContext`m^3 + 
             Rational[-1, 
                12] (-1 + $CellContext`\[ScriptL])^(-1) $CellContext`\
\[ScriptL]^(-9) (1 + $CellContext`\[ScriptL])^(-11) (
                2 + $CellContext`\[ScriptL])^(-3) (-3 + 
                2 $CellContext`\[ScriptL])^(-1) (-1 + 
                2 $CellContext`\[ScriptL])^(-3) (1 + 
                2 $CellContext`\[ScriptL])^(-1) (3 + 
                2 $CellContext`\[ScriptL])^(-4) (5 + 
                2 $CellContext`\[ScriptL])^(-1) (7 + 
                2 $CellContext`\[ScriptL])^(-1) (-1646023680 - 
               9633157632 $CellContext`\[ScriptL] - 
               22656340224 $CellContext`\[ScriptL]^2 - 
               9012726144 $CellContext`\[ScriptL]^3 + 
               82067017536 $CellContext`\[ScriptL]^4 + 
               247571440416 $CellContext`\[ScriptL]^5 + 
               362929912704 $CellContext`\[ScriptL]^6 + 
               289155328752 $CellContext`\[ScriptL]^7 + 
               36864798348 $CellContext`\[ScriptL]^8 - 
               218568730212 $CellContext`\[ScriptL]^9 - 
               296379853986 $CellContext`\[ScriptL]^10 - 
               202099610563 $CellContext`\[ScriptL]^11 - 
               75699552265 $CellContext`\[ScriptL]^12 - 
               2735379921 $CellContext`\[ScriptL]^13 + 
               19162665201 $CellContext`\[ScriptL]^14 + 
               15648287580 $CellContext`\[ScriptL]^15 + 
               6442805994 $CellContext`\[ScriptL]^16 + 
               1005413578 $CellContext`\[ScriptL]^17 - 
               364849760 $CellContext`\[ScriptL]^18 - 
               264517179 $CellContext`\[ScriptL]^19 - 
               73875925 $CellContext`\[ScriptL]^20 - 
               7798453 $CellContext`\[ScriptL]^21 + 
               2325825 $CellContext`\[ScriptL]^22 + 
               1342194 $CellContext`\[ScriptL]^23 + 
               335592 $CellContext`\[ScriptL]^24 + 
               49824 $CellContext`\[ScriptL]^25 + 
               4240 $CellContext`\[ScriptL]^26 + 
               160 $CellContext`\[ScriptL]^27) $CellContext`m^5)) (
            1 - $CellContext`a^2)^Rational[1, 2]) $CellContext`\[Omega]^6}, 1,
        7, 1], $CellContext`aMST[2] -> 
     SeriesData[$CellContext`\[Gamma], 
       0, {(1 + $CellContext`\[ScriptL])^(-2) (
          2 + $CellContext`\[ScriptL])^(-1) (3 + $CellContext`\[ScriptL])^2 (
          4 + $CellContext`\[ScriptL])^2 (1 + 
          2 $CellContext`\[ScriptL])^(-1) (3 + 
          2 $CellContext`\[ScriptL])^(-2) (-2 + 2 $CellContext`a^2 - 
         3 $CellContext`\[ScriptL] + 
         3 $CellContext`a^2 $CellContext`\[ScriptL] - \
$CellContext`\[ScriptL]^2 + $CellContext`a^2 $CellContext`\[ScriptL]^2 + \
$CellContext`a^2 $CellContext`m^2 + 
         Complex[0, -3] $CellContext`a $CellContext`m (1 - $CellContext`a^2)^
           Rational[1, 2] + 
         Complex[0, -2] $CellContext`a $CellContext`\[ScriptL] $CellContext`m \
(1 - $CellContext`a^2)^Rational[1, 2]) $CellContext`\[Omega]^2, 
        2 $CellContext`\[ScriptL]^(-1) (1 + $CellContext`\[ScriptL])^(-4) (
          2 + $CellContext`\[ScriptL])^(-1) (
         3 + $CellContext`\[ScriptL]) (4 + $CellContext`\[ScriptL])^2 (1 + 
          2 $CellContext`\[ScriptL])^(-1) (3 + 
          2 $CellContext`\[ScriptL])^(-2) (16 $CellContext`a $CellContext`m - 
         16 $CellContext`a^3 $CellContext`m + 
         18 $CellContext`a $CellContext`\[ScriptL] $CellContext`m - 
         24 $CellContext`a^3 $CellContext`\[ScriptL] $CellContext`m - 
         6 $CellContext`a $CellContext`\[ScriptL]^2 $CellContext`m - 
         8 $CellContext`a^3 $CellContext`\[ScriptL]^2 $CellContext`m - 
         10 $CellContext`a $CellContext`\[ScriptL]^3 $CellContext`m - 
         2 $CellContext`a $CellContext`\[ScriptL]^4 $CellContext`m - 
         8 $CellContext`a^3 $CellContext`m^3 + 
         Complex[0, 9] $CellContext`\[ScriptL] (1 - $CellContext`a^2)^
           Rational[1, 2] + 
         Complex[0, 27] $CellContext`\[ScriptL]^2 (1 - $CellContext`a^2)^
           Rational[1, 2] + 
         Complex[0, 29] $CellContext`\[ScriptL]^3 (1 - $CellContext`a^2)^
           Rational[1, 2] + 
         Complex[0, 13] $CellContext`\[ScriptL]^4 (1 - $CellContext`a^2)^
           Rational[1, 2] + 
         Complex[0, 2] $CellContext`\[ScriptL]^5 (1 - $CellContext`a^2)^
           Rational[1, 2] + 
         Complex[0, 24] $CellContext`a^2 $CellContext`m^2 (
            1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, 
            16] $CellContext`a^2 $CellContext`\[ScriptL] $CellContext`m^2 (
            1 - $CellContext`a^2)^Rational[1, 2]) $CellContext`\[Omega]^3, 
        16 (Rational[-1, 48] $CellContext`\[ScriptL]^(-1) (
            1 + $CellContext`\[ScriptL])^(-3) (
            2 + $CellContext`\[ScriptL])^(-1) (-1 + 
            2 $CellContext`\[ScriptL])^(-1) (1 + 
            2 $CellContext`\[ScriptL])^(-3) (3 + 
            2 $CellContext`\[ScriptL])^(-4) (7 + 
            2 $CellContext`\[ScriptL])^(-1) (3338496 + 
           16971336 $CellContext`\[ScriptL] + 
           41770188 $CellContext`\[ScriptL]^2 + 
           68171157 $CellContext`\[ScriptL]^3 + 
           79928630 $CellContext`\[ScriptL]^4 + 
           67436983 $CellContext`\[ScriptL]^5 + 
           40686444 $CellContext`\[ScriptL]^6 + 
           17718941 $CellContext`\[ScriptL]^7 + 
           5778808 $CellContext`\[ScriptL]^8 + 
           1515207 $CellContext`\[ScriptL]^9 + 
           341266 $CellContext`\[ScriptL]^10 + 
           64352 $CellContext`\[ScriptL]^11 + 8976 $CellContext`\[ScriptL]^12 + 
           784 $CellContext`\[ScriptL]^13 + 
           32 $CellContext`\[ScriptL]^14) + $CellContext`a^2 (
           Rational[
             1, 24] $CellContext`\[ScriptL]^(-1) (
              1 + $CellContext`\[ScriptL])^(-2) (
              2 + $CellContext`\[ScriptL])^(-1) (-1 + 
              2 $CellContext`\[ScriptL])^(-1) (7 + 
              2 $CellContext`\[ScriptL])^(-1) (3 + 8 $CellContext`\[ScriptL] + 
              4 $CellContext`\[ScriptL]^2)^(-3) (749952 + 
             2829060 $CellContext`\[ScriptL] + 
             4870146 $CellContext`\[ScriptL]^2 + 
             5239885 $CellContext`\[ScriptL]^3 + 
             3987538 $CellContext`\[ScriptL]^4 + 
             2259251 $CellContext`\[ScriptL]^5 + 
             988130 $CellContext`\[ScriptL]^6 + 
             347958 $CellContext`\[ScriptL]^7 + 
             100194 $CellContext`\[ScriptL]^8 + 
             22514 $CellContext`\[ScriptL]^9 + 
             3584 $CellContext`\[ScriptL]^10 + 352 $CellContext`\[ScriptL]^11 + 
             16 $CellContext`\[ScriptL]^12) + 
           Rational[
             1, 48] $CellContext`\[ScriptL]^(-3) (
              1 + $CellContext`\[ScriptL])^(-5) (
              2 + $CellContext`\[ScriptL])^(-2) (-1 + 
              2 $CellContext`\[ScriptL])^(-1) (1 + 
              2 $CellContext`\[ScriptL])^(-3) (3 + 
              2 $CellContext`\[ScriptL])^(-3) (7 + 
              2 $CellContext`\[ScriptL])^(-1) (-774144 - 
             5511168 $CellContext`\[ScriptL] - 
             17537280 $CellContext`\[ScriptL]^2 - 
             35287592 $CellContext`\[ScriptL]^3 - 
             43525908 $CellContext`\[ScriptL]^4 - 
             16422289 $CellContext`\[ScriptL]^5 + 
             34386838 $CellContext`\[ScriptL]^6 + 
             61360155 $CellContext`\[ScriptL]^7 + 
             49484222 $CellContext`\[ScriptL]^8 + 
             24594461 $CellContext`\[ScriptL]^9 + 
             8152398 $CellContext`\[ScriptL]^10 + 
             1825045 $CellContext`\[ScriptL]^11 + 
             263090 $CellContext`\[ScriptL]^12 + 
             20556 $CellContext`\[ScriptL]^13 + 
             304 $CellContext`\[ScriptL]^14 - 
             48 $CellContext`\[ScriptL]^15) $CellContext`m^2) + \
$CellContext`a^4 (
           Rational[-1, 48] $CellContext`\[ScriptL]^(-1) (
              1 + $CellContext`\[ScriptL])^(-3) (
              2 + $CellContext`\[ScriptL])^(-1) (
              3 + $CellContext`\[ScriptL])^2 (
              4 + $CellContext`\[ScriptL])^2 (-1 + 
              2 $CellContext`\[ScriptL])^(-1) (1 + 
              2 $CellContext`\[ScriptL])^(-1) (3 + 
              2 $CellContext`\[ScriptL])^(-4) (7 + 
              2 $CellContext`\[ScriptL])^(-1) (8064 + 
             11193 $CellContext`\[ScriptL] + 2714 $CellContext`\[ScriptL]^2 - 
             2522 $CellContext`\[ScriptL]^3 - 1640 $CellContext`\[ScriptL]^4 - 
             107 $CellContext`\[ScriptL]^5 + 214 $CellContext`\[ScriptL]^6 + 
             76 $CellContext`\[ScriptL]^7 + 8 $CellContext`\[ScriptL]^8) + 
           Rational[
             1, 48] $CellContext`\[ScriptL]^(-3) (
              1 + $CellContext`\[ScriptL])^(-5) (
              2 + $CellContext`\[ScriptL])^(-2) (
             3 + $CellContext`\[ScriptL]) (4 + $CellContext`\[ScriptL])^2 (-1 + 
              2 $CellContext`\[ScriptL])^(-1) (1 + 
              2 $CellContext`\[ScriptL])^(-1) (3 + 
              2 $CellContext`\[ScriptL])^(-4) (7 + 
              2 $CellContext`\[ScriptL])^(-1) (48384 + 
             142848 $CellContext`\[ScriptL] + 
             317760 $CellContext`\[ScriptL]^2 + 
             379723 $CellContext`\[ScriptL]^3 + 
             172983 $CellContext`\[ScriptL]^4 - 
             27932 $CellContext`\[ScriptL]^5 - 
             49382 $CellContext`\[ScriptL]^6 - 
             10493 $CellContext`\[ScriptL]^7 + 3115 $CellContext`\[ScriptL]^8 + 
             1830 $CellContext`\[ScriptL]^9 + 340 $CellContext`\[ScriptL]^10 + 
             24 $CellContext`\[ScriptL]^11) $CellContext`m^2 + 
           Rational[
             1, 48] $CellContext`\[ScriptL]^(-3) (
              1 + $CellContext`\[ScriptL])^(-6) (
              2 + $CellContext`\[ScriptL])^(-2) (
             3 + $CellContext`\[ScriptL]) (4 + $CellContext`\[ScriptL])^2 (-1 + 
              2 $CellContext`\[ScriptL])^(-1) (1 + 
              2 $CellContext`\[ScriptL])^(-1) (3 + 
              2 $CellContext`\[ScriptL])^(-4) (7 + 
              2 $CellContext`\[ScriptL])^(-1) (24192 + 
             59328 $CellContext`\[ScriptL] + 141312 $CellContext`\[ScriptL]^2 + 
             152123 $CellContext`\[ScriptL]^3 + 
             40919 $CellContext`\[ScriptL]^4 - 
             27184 $CellContext`\[ScriptL]^5 - 
             17246 $CellContext`\[ScriptL]^6 - 1325 $CellContext`\[ScriptL]^7 + 
             1507 $CellContext`\[ScriptL]^8 + 650 $CellContext`\[ScriptL]^9 + 
             116 $CellContext`\[ScriptL]^10 + 
             8 $CellContext`\[ScriptL]^11) $CellContext`m^4) + 
         Complex[0, 1] (
           Rational[-1, 48] $CellContext`a $CellContext`\[ScriptL]^(-1) (
              1 + $CellContext`\[ScriptL])^(-4) (
              2 + $CellContext`\[ScriptL])^(-2) (-1 + 
              2 $CellContext`\[ScriptL])^(-1) (1 + 
              2 $CellContext`\[ScriptL])^(-3) (3 + 
              2 $CellContext`\[ScriptL])^(-2) (7 + 
              2 $CellContext`\[ScriptL])^(-1) (1161216 + 
             5144760 $CellContext`\[ScriptL] + 
             12109332 $CellContext`\[ScriptL]^2 + 
             20853841 $CellContext`\[ScriptL]^3 + 
             25188104 $CellContext`\[ScriptL]^4 + 
             20593287 $CellContext`\[ScriptL]^5 + 
             11564524 $CellContext`\[ScriptL]^6 + 
             4583999 $CellContext`\[ScriptL]^7 + 
             1311252 $CellContext`\[ScriptL]^8 + 
             273857 $CellContext`\[ScriptL]^9 + 
             41884 $CellContext`\[ScriptL]^10 + 
             4680 $CellContext`\[ScriptL]^11 + 368 $CellContext`\[ScriptL]^12 + 
             16 $CellContext`\[ScriptL]^13) $CellContext`m + $CellContext`a^3 \
(Rational[1, 48] $CellContext`\[ScriptL]^(-1) (
                1 + $CellContext`\[ScriptL])^(-4) (
                2 + $CellContext`\[ScriptL])^(-2) (
                3 + $CellContext`\[ScriptL])^2 (
                4 + $CellContext`\[ScriptL])^2 (-1 + 
                2 $CellContext`\[ScriptL])^(-1) (1 + 
                2 $CellContext`\[ScriptL])^(-1) (3 + 
                2 $CellContext`\[ScriptL])^(-3) (7 + 
                2 $CellContext`\[ScriptL])^(-1) (8064 + 
               11193 $CellContext`\[ScriptL] + 2714 $CellContext`\[ScriptL]^2 - 
               2522 $CellContext`\[ScriptL]^3 - 
               1640 $CellContext`\[ScriptL]^4 - 107 $CellContext`\[ScriptL]^5 + 
               214 $CellContext`\[ScriptL]^6 + 76 $CellContext`\[ScriptL]^7 + 
               8 $CellContext`\[ScriptL]^8) $CellContext`m + 
             Rational[-1, 48] $CellContext`\[ScriptL]^(-3) (
                1 + $CellContext`\[ScriptL])^(-6) (
                2 + $CellContext`\[ScriptL])^(-2) (
               3 + $CellContext`\[ScriptL]) (
                4 + $CellContext`\[ScriptL])^2 (-1 + 
                2 $CellContext`\[ScriptL])^(-1) (1 + 
                2 $CellContext`\[ScriptL])^(-1) (3 + 
                2 $CellContext`\[ScriptL])^(-3) (7 + 
                2 $CellContext`\[ScriptL])^(-1) (24192 + 
               59328 $CellContext`\[ScriptL] + 
               141312 $CellContext`\[ScriptL]^2 + 
               152123 $CellContext`\[ScriptL]^3 + 
               40919 $CellContext`\[ScriptL]^4 - 
               27184 $CellContext`\[ScriptL]^5 - 
               17246 $CellContext`\[ScriptL]^6 - 
               1325 $CellContext`\[ScriptL]^7 + 
               1507 $CellContext`\[ScriptL]^8 + 650 $CellContext`\[ScriptL]^9 + 
               116 $CellContext`\[ScriptL]^10 + 
               8 $CellContext`\[ScriptL]^11) $CellContext`m^3)) (
            1 - $CellContext`a^2)^Rational[1, 2]) $CellContext`\[Omega]^4, 
        32 (Rational[
           1, 24] $CellContext`a (-1 + $CellContext`\[ScriptL])^(-1) \
$CellContext`\[ScriptL]^(-2) (1 + $CellContext`\[ScriptL])^(-5) (
            2 + $CellContext`\[ScriptL])^(-2) (
            3 + $CellContext`\[ScriptL])^(-1) (-1 + 
            2 $CellContext`\[ScriptL])^(-1) (1 + 
            2 $CellContext`\[ScriptL])^(-3) (3 + 
            2 $CellContext`\[ScriptL])^(-4) (7 + 
            2 $CellContext`\[ScriptL])^(-1) (9072000 + 
           108062640 $CellContext`\[ScriptL] + 
           407688300 $CellContext`\[ScriptL]^2 + 
           811164384 $CellContext`\[ScriptL]^3 + 
           1111106503 $CellContext`\[ScriptL]^4 + 
           1228131848 $CellContext`\[ScriptL]^5 + 
           1114982600 $CellContext`\[ScriptL]^6 + 
           764904866 $CellContext`\[ScriptL]^7 + 
           349582418 $CellContext`\[ScriptL]^8 + 
           75268334 $CellContext`\[ScriptL]^9 - 
           20036652 $CellContext`\[ScriptL]^10 - 
           23016338 $CellContext`\[ScriptL]^11 - 
           9208553 $CellContext`\[ScriptL]^12 - 
           2105078 $CellContext`\[ScriptL]^13 - 
           272168 $CellContext`\[ScriptL]^14 - 
           13952 $CellContext`\[ScriptL]^15 + 752 $CellContext`\[ScriptL]^16 + 
           96 $CellContext`\[ScriptL]^17) $CellContext`m + $CellContext`a^3 (
           Rational[-1, 
              8] (-1 + $CellContext`\[ScriptL])^(-1) \
$CellContext`\[ScriptL]^(-3) (1 + $CellContext`\[ScriptL])^(-5) (
              2 + $CellContext`\[ScriptL])^(-2) (
              3 + $CellContext`\[ScriptL])^(-1) (-1 + 
              2 $CellContext`\[ScriptL])^(-1) (1 + 
              2 $CellContext`\[ScriptL])^(-3) (3 + 
              2 $CellContext`\[ScriptL])^(-3) (7 + 
              2 $CellContext`\[ScriptL])^(-1) (1548288 + 
             10998144 $CellContext`\[ScriptL] + 
             38486016 $CellContext`\[ScriptL]^2 + 
             83829448 $CellContext`\[ScriptL]^3 + 
             119622496 $CellContext`\[ScriptL]^4 + 
             114185521 $CellContext`\[ScriptL]^5 + 
             78697514 $CellContext`\[ScriptL]^6 + 
             49538346 $CellContext`\[ScriptL]^7 + 
             36914652 $CellContext`\[ScriptL]^8 + 
             28291976 $CellContext`\[ScriptL]^9 + 
             17489704 $CellContext`\[ScriptL]^10 + 
             7993642 $CellContext`\[ScriptL]^11 + 
             2644804 $CellContext`\[ScriptL]^12 + 
             622983 $CellContext`\[ScriptL]^13 + 
             101166 $CellContext`\[ScriptL]^14 + 
             10644 $CellContext`\[ScriptL]^15 + 
             640 $CellContext`\[ScriptL]^16 + 
             16 $CellContext`\[ScriptL]^17) $CellContext`m + 
           Rational[-1, 
              12] (-1 + $CellContext`\[ScriptL])^(-1) \
$CellContext`\[ScriptL]^(-5) (1 + $CellContext`\[ScriptL])^(-7) (
              2 + $CellContext`\[ScriptL])^(-3) (
              3 + $CellContext`\[ScriptL])^(-1) (-1 + 
              2 $CellContext`\[ScriptL])^(-1) (1 + 
              2 $CellContext`\[ScriptL])^(-3) (3 + 
              2 $CellContext`\[ScriptL])^(-3) (7 + 
              2 $CellContext`\[ScriptL])^(-1) (-4644864 - 
             41582592 $CellContext`\[ScriptL] - 
             173975040 $CellContext`\[ScriptL]^2 - 
             445003008 $CellContext`\[ScriptL]^3 - 
             753091624 $CellContext`\[ScriptL]^4 - 
             883334658 $CellContext`\[ScriptL]^5 - 
             732560844 $CellContext`\[ScriptL]^6 - 
             330325771 $CellContext`\[ScriptL]^7 + 
             160649756 $CellContext`\[ScriptL]^8 + 
             454840074 $CellContext`\[ScriptL]^9 + 
             434567530 $CellContext`\[ScriptL]^10 + 
             260026580 $CellContext`\[ScriptL]^11 + 
             114265520 $CellContext`\[ScriptL]^12 + 
             42502900 $CellContext`\[ScriptL]^13 + 
             15095320 $CellContext`\[ScriptL]^14 + 
             5106383 $CellContext`\[ScriptL]^15 + 
             1487772 $CellContext`\[ScriptL]^16 + 
             340660 $CellContext`\[ScriptL]^17 + 
             57514 $CellContext`\[ScriptL]^18 + 
             6696 $CellContext`\[ScriptL]^19 + 480 $CellContext`\[ScriptL]^20 + 
             16 $CellContext`\[ScriptL]^21) $CellContext`m^3) + \
$CellContext`a^5 (
           Rational[
             1, 6] (-1 + $CellContext`\[ScriptL])^(-1) \
$CellContext`\[ScriptL]^(-3) (1 + $CellContext`\[ScriptL])^(-5) (
              2 + $CellContext`\[ScriptL])^(-2) (
             3 + $CellContext`\[ScriptL]) (-1 + 
              2 $CellContext`\[ScriptL])^(-1) (1 + 
              2 $CellContext`\[ScriptL])^(-1) (3 + 
              2 $CellContext`\[ScriptL])^(-4) (7 + 
              2 $CellContext`\[ScriptL])^(-1) (387072 + 
             949248 $CellContext`\[ScriptL] + 
             1665588 $CellContext`\[ScriptL]^2 + 
             1956041 $CellContext`\[ScriptL]^3 + 
             993311 $CellContext`\[ScriptL]^4 - 
             187302 $CellContext`\[ScriptL]^5 - 
             473038 $CellContext`\[ScriptL]^6 - 
             213811 $CellContext`\[ScriptL]^7 - 
             14643 $CellContext`\[ScriptL]^8 + 
             25072 $CellContext`\[ScriptL]^9 + 
             12322 $CellContext`\[ScriptL]^10 + 
             2796 $CellContext`\[ScriptL]^11 + 328 $CellContext`\[ScriptL]^12 + 
             16 $CellContext`\[ScriptL]^13) $CellContext`m + 
           Rational[-1, 
              6] (-1 + $CellContext`\[ScriptL])^(-1) \
$CellContext`\[ScriptL]^(-5) (1 + $CellContext`\[ScriptL])^(-7) (
              2 + $CellContext`\[ScriptL])^(-3) (
             3 + $CellContext`\[ScriptL]) (-1 + 
              2 $CellContext`\[ScriptL])^(-1) (1 + 
              2 $CellContext`\[ScriptL])^(-1) (3 + 
              2 $CellContext`\[ScriptL])^(-4) (7 + 
              2 $CellContext`\[ScriptL])^(-1) (774144 + 
             3833856 $CellContext`\[ScriptL] + 
             9897216 $CellContext`\[ScriptL]^2 + 
             14654848 $CellContext`\[ScriptL]^3 + 
             14609972 $CellContext`\[ScriptL]^4 + 
             10080217 $CellContext`\[ScriptL]^5 + 
             2927935 $CellContext`\[ScriptL]^6 - 
             2218738 $CellContext`\[ScriptL]^7 - 
             2699582 $CellContext`\[ScriptL]^8 - 
             1030849 $CellContext`\[ScriptL]^9 - 
             6659 $CellContext`\[ScriptL]^10 + 
             139334 $CellContext`\[ScriptL]^11 + 
             56222 $CellContext`\[ScriptL]^12 + 
             10924 $CellContext`\[ScriptL]^13 + 
             1112 $CellContext`\[ScriptL]^14 + 
             48 $CellContext`\[ScriptL]^15) $CellContext`m^3 + 
           Rational[-1, 
              6] (-1 + $CellContext`\[ScriptL])^(-1) \
$CellContext`\[ScriptL]^(-5) (1 + $CellContext`\[ScriptL])^(-8) (
              2 + $CellContext`\[ScriptL])^(-3) (
             3 + $CellContext`\[ScriptL]) (-1 + 
              2 $CellContext`\[ScriptL])^(-1) (1 + 
              2 $CellContext`\[ScriptL])^(-1) (3 + 
              2 $CellContext`\[ScriptL])^(-4) (7 + 
              2 $CellContext`\[ScriptL])^(-1) (387072 + 
             1723392 $CellContext`\[ScriptL] + 
             4280448 $CellContext`\[ScriptL]^2 + 
             5855360 $CellContext`\[ScriptL]^3 + 
             5684724 $CellContext`\[ScriptL]^4 + 
             4008561 $CellContext`\[ScriptL]^5 + 
             934363 $CellContext`\[ScriptL]^6 - 
             1173546 $CellContext`\[ScriptL]^7 - 
             1093188 $CellContext`\[ScriptL]^8 - 
             312255 $CellContext`\[ScriptL]^9 + 
             38571 $CellContext`\[ScriptL]^10 + 
             55596 $CellContext`\[ScriptL]^11 + 
             19010 $CellContext`\[ScriptL]^12 + 
             3516 $CellContext`\[ScriptL]^13 + 360 $CellContext`\[ScriptL]^14 + 
             16 $CellContext`\[ScriptL]^15) $CellContext`m^5) + 
         Complex[0, 1] (
           Rational[
             1, 48] $CellContext`\[ScriptL]^(-1) (
              1 + $CellContext`\[ScriptL])^(-4) (
              2 + $CellContext`\[ScriptL])^(-2) (-1 + 
              2 $CellContext`\[ScriptL])^(-1) (1 + 
              2 $CellContext`\[ScriptL])^(-3) (3 + 
              2 $CellContext`\[ScriptL])^(-2) (7 + 
              2 $CellContext`\[ScriptL])^(-1) (1354752 + 
             5974200 $CellContext`\[ScriptL] + 
             12627540 $CellContext`\[ScriptL]^2 + 
             18545713 $CellContext`\[ScriptL]^3 + 
             20458280 $CellContext`\[ScriptL]^4 + 
             16663239 $CellContext`\[ScriptL]^5 + 
             9820396 $CellContext`\[ScriptL]^6 + 
             4150847 $CellContext`\[ScriptL]^7 + 
             1254420 $CellContext`\[ScriptL]^8 + 
             270785 $CellContext`\[ScriptL]^9 + 
             41884 $CellContext`\[ScriptL]^10 + 
             4680 $CellContext`\[ScriptL]^11 + 368 $CellContext`\[ScriptL]^12 + 
             16 $CellContext`\[ScriptL]^13) + $CellContext`a^2 (
             Rational[-1, 48] $CellContext`\[ScriptL]^(-1) (
                1 + $CellContext`\[ScriptL])^(-4) (
                2 + $CellContext`\[ScriptL])^(-2) (
                3 + $CellContext`\[ScriptL])^2 (
                4 + $CellContext`\[ScriptL])^2 (-1 + 
                2 $CellContext`\[ScriptL])^(-1) (1 + 
                2 $CellContext`\[ScriptL])^(-1) (3 + 
                2 $CellContext`\[ScriptL])^(-3) (7 + 
                2 $CellContext`\[ScriptL])^(-1) (8064 + 
               11193 $CellContext`\[ScriptL] + 2714 $CellContext`\[ScriptL]^2 - 
               2522 $CellContext`\[ScriptL]^3 - 
               1640 $CellContext`\[ScriptL]^4 - 107 $CellContext`\[ScriptL]^5 + 
               214 $CellContext`\[ScriptL]^6 + 76 $CellContext`\[ScriptL]^7 + 
               8 $CellContext`\[ScriptL]^8) + 
             Rational[
               1, 48] (-1 + $CellContext`\[ScriptL])^(-1) $CellContext`\
\[ScriptL]^(-3) (1 + $CellContext`\[ScriptL])^(-6) (
                2 + $CellContext`\[ScriptL])^(-3) (
                3 + $CellContext`\[ScriptL])^(-1) (-1 + 
                2 $CellContext`\[ScriptL])^(-1) (1 + 
                2 $CellContext`\[ScriptL])^(-3) (3 + 
                2 $CellContext`\[ScriptL])^(-3) (7 + 
                2 $CellContext`\[ScriptL])^(-1) (-6967296 - 
               23473152 $CellContext`\[ScriptL] + 
               93181536 $CellContext`\[ScriptL]^2 + 
               547239960 $CellContext`\[ScriptL]^3 + 
               1195815072 $CellContext`\[ScriptL]^4 + 
               1855454290 $CellContext`\[ScriptL]^5 + 
               2480811755 $CellContext`\[ScriptL]^6 + 
               2746055102 $CellContext`\[ScriptL]^7 + 
               2364680420 $CellContext`\[ScriptL]^8 + 
               1582974044 $CellContext`\[ScriptL]^9 + 
               852287714 $CellContext`\[ScriptL]^10 + 
               382401924 $CellContext`\[ScriptL]^11 + 
               145179388 $CellContext`\[ScriptL]^12 + 
               46191634 $CellContext`\[ScriptL]^13 + 
               12008107 $CellContext`\[ScriptL]^14 + 
               2466838 $CellContext`\[ScriptL]^15 + 
               383416 $CellContext`\[ScriptL]^16 + 
               42224 $CellContext`\[ScriptL]^17 + 
               2928 $CellContext`\[ScriptL]^18 + 
               96 $CellContext`\[ScriptL]^19) $CellContext`m^2) + \
$CellContext`a^4 (
             Rational[-1, 
                6] (-1 + $CellContext`\[ScriptL])^(-1) \
$CellContext`\[ScriptL]^(-3) (1 + $CellContext`\[ScriptL])^(-6) (
                2 + $CellContext`\[ScriptL])^(-3) (
               3 + $CellContext`\[ScriptL]) (-1 + 
                2 $CellContext`\[ScriptL])^(-1) (1 + 
                2 $CellContext`\[ScriptL])^(-1) (3 + 
                2 $CellContext`\[ScriptL])^(-3) (7 + 
                2 $CellContext`\[ScriptL])^(-1) (387072 + 
               949248 $CellContext`\[ScriptL] + 
               1665588 $CellContext`\[ScriptL]^2 + 
               1956041 $CellContext`\[ScriptL]^3 + 
               993311 $CellContext`\[ScriptL]^4 - 
               187302 $CellContext`\[ScriptL]^5 - 
               473038 $CellContext`\[ScriptL]^6 - 
               213811 $CellContext`\[ScriptL]^7 - 
               14643 $CellContext`\[ScriptL]^8 + 
               25072 $CellContext`\[ScriptL]^9 + 
               12322 $CellContext`\[ScriptL]^10 + 
               2796 $CellContext`\[ScriptL]^11 + 
               328 $CellContext`\[ScriptL]^12 + 
               16 $CellContext`\[ScriptL]^13) $CellContext`m^2 + 
             Rational[
               1, 6] (-1 + $CellContext`\[ScriptL])^(-1) $CellContext`\
\[ScriptL]^(-5) (1 + $CellContext`\[ScriptL])^(-8) (
                2 + $CellContext`\[ScriptL])^(-3) (
               3 + $CellContext`\[ScriptL]) (-1 + 
                2 $CellContext`\[ScriptL])^(-1) (1 + 
                2 $CellContext`\[ScriptL])^(-1) (3 + 
                2 $CellContext`\[ScriptL])^(-3) (7 + 
                2 $CellContext`\[ScriptL])^(-1) (387072 + 
               1723392 $CellContext`\[ScriptL] + 
               4280448 $CellContext`\[ScriptL]^2 + 
               5855360 $CellContext`\[ScriptL]^3 + 
               5684724 $CellContext`\[ScriptL]^4 + 
               4008561 $CellContext`\[ScriptL]^5 + 
               934363 $CellContext`\[ScriptL]^6 - 
               1173546 $CellContext`\[ScriptL]^7 - 
               1093188 $CellContext`\[ScriptL]^8 - 
               312255 $CellContext`\[ScriptL]^9 + 
               38571 $CellContext`\[ScriptL]^10 + 
               55596 $CellContext`\[ScriptL]^11 + 
               19010 $CellContext`\[ScriptL]^12 + 
               3516 $CellContext`\[ScriptL]^13 + 
               360 $CellContext`\[ScriptL]^14 + 
               16 $CellContext`\[ScriptL]^15) $CellContext`m^4)) (
            1 - $CellContext`a^2)^Rational[1, 2]) $CellContext`\[Omega]^5, 
        64 (Rational[-1, 
            384] (-1 + $CellContext`\[ScriptL])^(-1) \
$CellContext`\[ScriptL]^(-3) (1 + $CellContext`\[ScriptL])^(-5) (
            2 + $CellContext`\[ScriptL])^(-2) (
            3 + $CellContext`\[ScriptL])^(-1) (-3 + 
            2 $CellContext`\[ScriptL])^(-1) (-1 + 
            2 $CellContext`\[ScriptL])^(-3) (1 + 
            2 $CellContext`\[ScriptL])^(-5) (3 + 
            2 $CellContext`\[ScriptL])^(-6) (5 + 
            2 $CellContext`\[ScriptL])^(-2) (7 + 
            2 $CellContext`\[ScriptL])^(-2) (9 + 
            2 $CellContext`\[ScriptL])^(-1) (-13629076070400 - 
           175935946475520 $CellContext`\[ScriptL] - 
           596342939399424 $CellContext`\[ScriptL]^2 - 
           268539160222512 $CellContext`\[ScriptL]^3 + 
           3424866056772552 $CellContext`\[ScriptL]^4 + 
           12229469529834276 $CellContext`\[ScriptL]^5 + 
           23772853847854836 $CellContext`\[ScriptL]^6 + 
           31416410793993588 $CellContext`\[ScriptL]^7 + 
           27616393563862350 $CellContext`\[ScriptL]^8 + 
           9050478613734913 $CellContext`\[ScriptL]^9 - 
           19835698525020780 $CellContext`\[ScriptL]^10 - 
           47809492320113480 $CellContext`\[ScriptL]^11 - 
           62199226733713124 $CellContext`\[ScriptL]^12 - 
           56555916419257151 $CellContext`\[ScriptL]^13 - 
           35714331005949454 $CellContext`\[ScriptL]^14 - 
           12312870808878996 $CellContext`\[ScriptL]^15 + 
           3050449623832194 $CellContext`\[ScriptL]^16 + 
           8104897876428303 $CellContext`\[ScriptL]^17 + 
           6831401442854124 $CellContext`\[ScriptL]^18 + 
           3914764336433892 $CellContext`\[ScriptL]^19 + 
           1729302111803844 $CellContext`\[ScriptL]^20 + 
           619323053921307 $CellContext`\[ScriptL]^21 + 
           184943245851306 $CellContext`\[ScriptL]^22 + 
           46824382081092 $CellContext`\[ScriptL]^23 + 
           10124709243192 $CellContext`\[ScriptL]^24 + 
           1867215391200 $CellContext`\[ScriptL]^25 + 
           291400133184 $CellContext`\[ScriptL]^26 + 
           38028567680 $CellContext`\[ScriptL]^27 + 
           4083972864 $CellContext`\[ScriptL]^28 + 
           351356672 $CellContext`\[ScriptL]^29 + 
           22942208 $CellContext`\[ScriptL]^30 + 
           1012736 $CellContext`\[ScriptL]^31 + 
           22528 $CellContext`\[ScriptL]^32) + $CellContext`a^2 (
           Rational[
             1, 384] (-1 + $CellContext`\[ScriptL])^(-1) $CellContext`\
\[ScriptL]^(-3) (1 + $CellContext`\[ScriptL])^(-5) (
              2 + $CellContext`\[ScriptL])^(-2) (
              3 + $CellContext`\[ScriptL])^(-1) (-3 + 
              2 $CellContext`\[ScriptL])^(-1) (-1 + 
              2 $CellContext`\[ScriptL])^(-3) (1 + 
              2 $CellContext`\[ScriptL])^(-5) (3 + 
              2 $CellContext`\[ScriptL])^(-6) (5 + 
              2 $CellContext`\[ScriptL])^(-2) (7 + 
              2 $CellContext`\[ScriptL])^(-2) (9 + 
              2 $CellContext`\[ScriptL])^(-1) (-13629076070400 - 
             163590768875520 $CellContext`\[ScriptL] - 
             447048745588224 $CellContext`\[ScriptL]^2 + 
             430562555408448 $CellContext`\[ScriptL]^3 + 
             4945888432242864 $CellContext`\[ScriptL]^4 + 
             13172751973852992 $CellContext`\[ScriptL]^5 + 
             20749535199061380 $CellContext`\[ScriptL]^6 + 
             21973391640112572 $CellContext`\[ScriptL]^7 + 
             12222348272406390 $CellContext`\[ScriptL]^8 - 
             10777580314500709 $CellContext`\[ScriptL]^9 - 
             42054974107194828 $CellContext`\[ScriptL]^10 - 
             67948661459426912 $CellContext`\[ScriptL]^11 - 
             75389281426627940 $CellContext`\[ScriptL]^12 - 
             62236790950133329 $CellContext`\[ScriptL]^13 - 
             37359938452328794 $CellContext`\[ScriptL]^14 - 
             12921393745921540 $CellContext`\[ScriptL]^15 + 
             2949064729912538 $CellContext`\[ScriptL]^16 + 
             8834335000161941 $CellContext`\[ScriptL]^17 + 
             8110036731454868 $CellContext`\[ScriptL]^18 + 
             5101541404353164 $CellContext`\[ScriptL]^19 + 
             2478187502508812 $CellContext`\[ScriptL]^20 + 
             970151632066001 $CellContext`\[ScriptL]^21 + 
             312746643774974 $CellContext`\[ScriptL]^22 + 
             84208847185100 $CellContext`\[ScriptL]^23 + 
             19153156700072 $CellContext`\[ScriptL]^24 + 
             3713405457824 $CellContext`\[ScriptL]^25 + 
             616315113152 $CellContext`\[ScriptL]^26 + 
             87053208960 $CellContext`\[ScriptL]^27 + 
             10235982080 $CellContext`\[ScriptL]^28 + 
             959468800 $CellContext`\[ScriptL]^29 + 
             66729472 $CellContext`\[ScriptL]^30 + 
             3038208 $CellContext`\[ScriptL]^31 + 
             67584 $CellContext`\[ScriptL]^32) + 
           Rational[
             1, 384] (-1 + $CellContext`\[ScriptL])^(-1) $CellContext`\
\[ScriptL]^(-4) (1 + $CellContext`\[ScriptL])^(-7) (
              2 + $CellContext`\[ScriptL])^(-3) (
              3 + $CellContext`\[ScriptL])^(-1) (-3 + 
              2 $CellContext`\[ScriptL])^(-1) (-1 + 
              2 $CellContext`\[ScriptL])^(-3) (1 + 
              2 $CellContext`\[ScriptL])^(-5) (3 + 
              2 $CellContext`\[ScriptL])^(-6) (5 + 
              2 $CellContext`\[ScriptL])^(-2) (7 + 
              2 $CellContext`\[ScriptL])^(-2) (9 + 
              2 $CellContext`\[ScriptL])^(-1) (-24690355200000 - 
             394706680704000 $CellContext`\[ScriptL] - 
             2588135196326400 $CellContext`\[ScriptL]^2 - 
             8990104650753600 $CellContext`\[ScriptL]^3 - 
             16601340576254832 $CellContext`\[ScriptL]^4 - 
             5423573548304712 $CellContext`\[ScriptL]^5 + 
             58924175977128888 $CellContext`\[ScriptL]^6 + 
             182810032285465944 $CellContext`\[ScriptL]^7 + 
             296993318973942616 $CellContext`\[ScriptL]^8 + 
             303531846241920133 $CellContext`\[ScriptL]^9 + 
             193218807021282525 $CellContext`\[ScriptL]^10 + 
             50012643086296339 $CellContext`\[ScriptL]^11 - 
             69680594058155330 $CellContext`\[ScriptL]^12 - 
             175123414443778413 $CellContext`\[ScriptL]^13 - 
             260752156715608331 $CellContext`\[ScriptL]^14 - 
             280641866332406399 $CellContext`\[ScriptL]^15 - 
             216291429360691026 $CellContext`\[ScriptL]^16 - 
             111074424376806953 $CellContext`\[ScriptL]^17 - 
             24981951983457009 $CellContext`\[ScriptL]^18 + 
             15939545038656077 $CellContext`\[ScriptL]^19 + 
             22095815636576146 $CellContext`\[ScriptL]^20 + 
             14575431855455829 $CellContext`\[ScriptL]^21 + 
             6767430065144831 $CellContext`\[ScriptL]^22 + 
             2405059934796103 $CellContext`\[ScriptL]^23 + 
             672462703226010 $CellContext`\[ScriptL]^24 + 
             148803483399908 $CellContext`\[ScriptL]^25 + 
             25824067280808 $CellContext`\[ScriptL]^26 + 
             3411414504800 $CellContext`\[ScriptL]^27 + 
             315735823424 $CellContext`\[ScriptL]^28 + 
             14391884160 $CellContext`\[ScriptL]^29 - 
             997878784 $CellContext`\[ScriptL]^30 - 
             259243264 $CellContext`\[ScriptL]^31 - 
             24043008 $CellContext`\[ScriptL]^32 - 
             1149952 $CellContext`\[ScriptL]^33 - 
             22528 $CellContext`\[ScriptL]^34) $CellContext`m^2) + \
$CellContext`a^4 (
           Rational[-1, 
              384] (-1 + $CellContext`\[ScriptL])^(-1) \
$CellContext`\[ScriptL]^(-3) (1 + $CellContext`\[ScriptL])^(-4) (
              2 + $CellContext`\[ScriptL])^(-2) (-3 + 
              2 $CellContext`\[ScriptL])^(-1) (3 + 
              2 $CellContext`\[ScriptL])^(-6) (5 + 
              2 $CellContext`\[ScriptL])^(-2) (7 + 
              2 $CellContext`\[ScriptL])^(-2) (9 + 
              2 $CellContext`\[ScriptL])^(-1) (-1 + 
              4 $CellContext`\[ScriptL]^2)^(-3) (3160365465600 + 
             15999036641280 $CellContext`\[ScriptL] + 
             21907854625536 $CellContext`\[ScriptL]^2 - 
             39783952647792 $CellContext`\[ScriptL]^3 - 
             188219868573960 $CellContext`\[ScriptL]^4 - 
             304581313770948 $CellContext`\[ScriptL]^5 - 
             275753992315932 $CellContext`\[ScriptL]^6 - 
             189787356729204 $CellContext`\[ScriptL]^7 - 
             188358760556326 $CellContext`\[ScriptL]^8 - 
             228418521105187 $CellContext`\[ScriptL]^9 - 
             185103746388362 $CellContext`\[ScriptL]^10 - 
             64261379440607 $CellContext`\[ScriptL]^11 + 
             33792915446522 $CellContext`\[ScriptL]^12 + 
             61336253461834 $CellContext`\[ScriptL]^13 + 
             45587751756652 $CellContext`\[ScriptL]^14 + 
             24266342289242 $CellContext`\[ScriptL]^15 + 
             11372478393226 $CellContext`\[ScriptL]^16 + 
             5363700820141 $CellContext`\[ScriptL]^17 + 
             2554263113114 $CellContext`\[ScriptL]^18 + 
             1128966476665 $CellContext`\[ScriptL]^19 + 
             431818946122 $CellContext`\[ScriptL]^20 + 
             137864567744 $CellContext`\[ScriptL]^21 + 
             35964280768 $CellContext`\[ScriptL]^22 + 
             7507726624 $CellContext`\[ScriptL]^23 + 
             1220217920 $CellContext`\[ScriptL]^24 + 
             148347136 $CellContext`\[ScriptL]^25 + 
             12660224 $CellContext`\[ScriptL]^26 + 
             675072 $CellContext`\[ScriptL]^27 + 
             16896 $CellContext`\[ScriptL]^28) + 
           Rational[
             1, 192] (-1 + $CellContext`\[ScriptL])^(-1) $CellContext`\
\[ScriptL]^(-5) (1 + $CellContext`\[ScriptL])^(-7) (
              2 + $CellContext`\[ScriptL])^(-3) (
              3 + $CellContext`\[ScriptL])^(-1) (-3 + 
              2 $CellContext`\[ScriptL])^(-1) (-1 + 
              2 $CellContext`\[ScriptL])^(-3) (1 + 
              2 $CellContext`\[ScriptL])^(-3) (3 + 
              2 $CellContext`\[ScriptL])^(-6) (5 + 
              2 $CellContext`\[ScriptL])^(-2) (7 + 
              2 $CellContext`\[ScriptL])^(-2) (9 + 
              2 $CellContext`\[ScriptL])^(-1) (56886578380800 + 
             444321988669440 $CellContext`\[ScriptL] + 
             1365933571872768 $CellContext`\[ScriptL]^2 + 
             1331468570055168 $CellContext`\[ScriptL]^3 - 
             3940375723191360 $CellContext`\[ScriptL]^4 - 
             16869356428098312 $CellContext`\[ScriptL]^5 - 
             29597317996672332 $CellContext`\[ScriptL]^6 - 
             26368751199263940 $CellContext`\[ScriptL]^7 - 
             253749447624438 $CellContext`\[ScriptL]^8 + 
             35942145366269932 $CellContext`\[ScriptL]^9 + 
             58787765161300359 $CellContext`\[ScriptL]^10 + 
             53974720382625901 $CellContext`\[ScriptL]^11 + 
             28296542375647981 $CellContext`\[ScriptL]^12 + 
             2170097731315526 $CellContext`\[ScriptL]^13 - 
             9713429928793931 $CellContext`\[ScriptL]^14 - 
             8191676070706697 $CellContext`\[ScriptL]^15 - 
             2373007158899463 $CellContext`\[ScriptL]^16 + 
             1307370466005870 $CellContext`\[ScriptL]^17 + 
             2005319994778081 $CellContext`\[ScriptL]^18 + 
             1355678301805907 $CellContext`\[ScriptL]^19 + 
             642881289999863 $CellContext`\[ScriptL]^20 + 
             239168289278730 $CellContext`\[ScriptL]^21 + 
             73846074037279 $CellContext`\[ScriptL]^22 + 
             19759886227645 $CellContext`\[ScriptL]^23 + 
             4772138700425 $CellContext`\[ScriptL]^24 + 
             1073588794830 $CellContext`\[ScriptL]^25 + 
             225997366464 $CellContext`\[ScriptL]^26 + 
             43118500896 $CellContext`\[ScriptL]^27 + 
             7055272736 $CellContext`\[ScriptL]^28 + 
             931279552 $CellContext`\[ScriptL]^29 + 
             93062912 $CellContext`\[ScriptL]^30 + 
             6513920 $CellContext`\[ScriptL]^31 + 
             281856 $CellContext`\[ScriptL]^32 + 
             5632 $CellContext`\[ScriptL]^33) $CellContext`m^2 + 
           Rational[
             1, 384] (-1 + $CellContext`\[ScriptL])^(-1) $CellContext`\
\[ScriptL]^(-7) (1 + $CellContext`\[ScriptL])^(-9) (
              2 + $CellContext`\[ScriptL])^(-3) (
              3 + $CellContext`\[ScriptL])^(-1) (-3 + 
              2 $CellContext`\[ScriptL])^(-1) (-1 + 
              2 $CellContext`\[ScriptL])^(-3) (1 + 
              2 $CellContext`\[ScriptL])^(-3) (3 + 
              2 $CellContext`\[ScriptL])^(-6) (5 + 
              2 $CellContext`\[ScriptL])^(-2) (7 + 
              2 $CellContext`\[ScriptL])^(-2) (9 + 
              2 $CellContext`\[ScriptL])^(-1) (-94810963968000 - 
             909583279718400 $CellContext`\[ScriptL] - 
             3634812106260480 $CellContext`\[ScriptL]^2 - 
             6579846829301760 $CellContext`\[ScriptL]^3 + 
             1755869191727616 $CellContext`\[ScriptL]^4 + 
             39447973601462016 $CellContext`\[ScriptL]^5 + 
             103271384492799840 $CellContext`\[ScriptL]^6 + 
             138935254434066720 $CellContext`\[ScriptL]^7 + 
             66308370921104904 $CellContext`\[ScriptL]^8 - 
             128093720100184192 $CellContext`\[ScriptL]^9 - 
             338175326025275018 $CellContext`\[ScriptL]^10 - 
             427713590556243113 $CellContext`\[ScriptL]^11 - 
             360636217907481574 $CellContext`\[ScriptL]^12 - 
             207903082978369650 $CellContext`\[ScriptL]^13 - 
             61289169461389363 $CellContext`\[ScriptL]^14 + 
             26201428606500899 $CellContext`\[ScriptL]^15 + 
             49428637551304212 $CellContext`\[ScriptL]^16 + 
             35347359628018372 $CellContext`\[ScriptL]^17 + 
             15248728427412719 $CellContext`\[ScriptL]^18 + 
             4070993002581123 $CellContext`\[ScriptL]^19 + 
             982797294044218 $CellContext`\[ScriptL]^20 + 
             807075478525246 $CellContext`\[ScriptL]^21 + 
             773694603843683 $CellContext`\[ScriptL]^22 + 
             498183561924597 $CellContext`\[ScriptL]^23 + 
             230297064392784 $CellContext`\[ScriptL]^24 + 
             81464848888912 $CellContext`\[ScriptL]^25 + 
             22816900348811 $CellContext`\[ScriptL]^26 + 
             5136641080398 $CellContext`\[ScriptL]^27 + 
             932217448544 $CellContext`\[ScriptL]^28 + 
             135766116480 $CellContext`\[ScriptL]^29 + 
             15741685856 $CellContext`\[ScriptL]^30 + 
             1443706304 $CellContext`\[ScriptL]^31 + 
             104605696 $CellContext`\[ScriptL]^32 + 
             5948416 $CellContext`\[ScriptL]^33 + 
             247552 $CellContext`\[ScriptL]^34 + 
             5632 $CellContext`\[ScriptL]^35) $CellContext`m^4) + \
$CellContext`a^6 (
           Rational[
             1, 384] $CellContext`\[ScriptL]^(-3) (
              1 + $CellContext`\[ScriptL])^(-5) (
              2 + $CellContext`\[ScriptL])^(-1) (
              3 + $CellContext`\[ScriptL])^2 (
              4 + $CellContext`\[ScriptL])^2 (-3 + 
              2 $CellContext`\[ScriptL])^(-1) (-1 + 
              2 $CellContext`\[ScriptL])^(-3) (1 + 
              2 $CellContext`\[ScriptL])^(-1) (3 + 
              2 $CellContext`\[ScriptL])^(-6) (5 + 
              2 $CellContext`\[ScriptL])^(-2) (7 + 
              2 $CellContext`\[ScriptL])^(-1) (9 + 
              2 $CellContext`\[ScriptL])^(-1) (-1567641600 + 
             301086720 $CellContext`\[ScriptL] + 
             6595264944 $CellContext`\[ScriptL]^2 + 
             10626507180 $CellContext`\[ScriptL]^3 + 
             11574677376 $CellContext`\[ScriptL]^4 + 
             8474483160 $CellContext`\[ScriptL]^5 + 
             1609194811 $CellContext`\[ScriptL]^6 - 
             2993657026 $CellContext`\[ScriptL]^7 - 
             2874006898 $CellContext`\[ScriptL]^8 - 
             974008914 $CellContext`\[ScriptL]^9 + 
             178618328 $CellContext`\[ScriptL]^10 + 
             321974366 $CellContext`\[ScriptL]^11 + 
             117816990 $CellContext`\[ScriptL]^12 - 
             4653534 $CellContext`\[ScriptL]^13 - 
             17718819 $CellContext`\[ScriptL]^14 - 
             4971920 $CellContext`\[ScriptL]^15 + 
             306500 $CellContext`\[ScriptL]^16 + 
             503264 $CellContext`\[ScriptL]^17 + 
             129264 $CellContext`\[ScriptL]^18 + 
             15104 $CellContext`\[ScriptL]^19 + 
             704 $CellContext`\[ScriptL]^20) + 
           Rational[-1, 
              384] (-1 + $CellContext`\[ScriptL])^(-1) \
$CellContext`\[ScriptL]^(-5) (1 + $CellContext`\[ScriptL])^(-7) (
              2 + $CellContext`\[ScriptL])^(-2) (
             3 + $CellContext`\[ScriptL]) (-3 + 
              2 $CellContext`\[ScriptL])^(-1) (-1 + 
              2 $CellContext`\[ScriptL])^(-3) (1 + 
              2 $CellContext`\[ScriptL])^(-1) (3 + 
              2 $CellContext`\[ScriptL])^(-6) (5 + 
              2 $CellContext`\[ScriptL])^(-2) (7 + 
              2 $CellContext`\[ScriptL])^(-1) (9 + 
              2 $CellContext`\[ScriptL])^(-1) (902961561600 + 
             1933484359680 $CellContext`\[ScriptL] - 
             863364801024 $CellContext`\[ScriptL]^2 - 
             12642146896896 $CellContext`\[ScriptL]^3 - 
             22692504640032 $CellContext`\[ScriptL]^4 - 
             10926888237072 $CellContext`\[ScriptL]^5 + 
             15790808909088 $CellContext`\[ScriptL]^6 + 
             34706934137724 $CellContext`\[ScriptL]^7 + 
             36885832594458 $CellContext`\[ScriptL]^8 + 
             23938477890887 $CellContext`\[ScriptL]^9 + 
             4937510702557 $CellContext`\[ScriptL]^10 - 
             6612665030388 $CellContext`\[ScriptL]^11 - 
             6844604972395 $CellContext`\[ScriptL]^12 - 
             2645439083065 $CellContext`\[ScriptL]^13 - 
             13925717618 $CellContext`\[ScriptL]^14 + 
             466698450192 $CellContext`\[ScriptL]^15 + 
             226036396980 $CellContext`\[ScriptL]^16 + 
             44143925381 $CellContext`\[ScriptL]^17 - 
             3866694887 $CellContext`\[ScriptL]^18 - 
             4549690652 $CellContext`\[ScriptL]^19 - 
             1017796419 $CellContext`\[ScriptL]^20 + 
             36185453 $CellContext`\[ScriptL]^21 + 
             82659500 $CellContext`\[ScriptL]^22 + 
             25073380 $CellContext`\[ScriptL]^23 + 
             4245360 $CellContext`\[ScriptL]^24 + 
             441072 $CellContext`\[ScriptL]^25 + 
             26432 $CellContext`\[ScriptL]^26 + 
             704 $CellContext`\[ScriptL]^27) $CellContext`m^2 + 
           Rational[-1, 
              384] (-1 + $CellContext`\[ScriptL])^(-1) \
$CellContext`\[ScriptL]^(-7) (1 + $CellContext`\[ScriptL])^(-9) (
              2 + $CellContext`\[ScriptL])^(-3) (
             3 + $CellContext`\[ScriptL]) (-3 + 
              2 $CellContext`\[ScriptL])^(-1) (-1 + 
              2 $CellContext`\[ScriptL])^(-3) (1 + 
              2 $CellContext`\[ScriptL])^(-1) (3 + 
              2 $CellContext`\[ScriptL])^(-6) (5 + 
              2 $CellContext`\[ScriptL])^(-2) (7 + 
              2 $CellContext`\[ScriptL])^(-1) (9 + 
              2 $CellContext`\[ScriptL])^(-1) (-1504935936000 - 
             6984813772800 $CellContext`\[ScriptL] - 
             9693320232960 $CellContext`\[ScriptL]^2 + 
             17207134248960 $CellContext`\[ScriptL]^3 + 
             84451483906560 $CellContext`\[ScriptL]^4 + 
             135207018501120 $CellContext`\[ScriptL]^5 + 
             70112119354656 $CellContext`\[ScriptL]^6 - 
             120328407004720 $CellContext`\[ScriptL]^7 - 
             290149694848496 $CellContext`\[ScriptL]^8 - 
             304039274322040 $CellContext`\[ScriptL]^9 - 
             188520171754638 $CellContext`\[ScriptL]^10 - 
             53848818093247 $CellContext`\[ScriptL]^11 + 
             27748173293588 $CellContext`\[ScriptL]^12 + 
             45497805817413 $CellContext`\[ScriptL]^13 + 
             27194616963981 $CellContext`\[ScriptL]^14 + 
             6647349251396 $CellContext`\[ScriptL]^15 - 
             1872206301211 $CellContext`\[ScriptL]^16 - 
             2139897982366 $CellContext`\[ScriptL]^17 - 
             750110546376 $CellContext`\[ScriptL]^18 - 
             88555681271 $CellContext`\[ScriptL]^19 + 
             24079532302 $CellContext`\[ScriptL]^20 + 
             10047901201 $CellContext`\[ScriptL]^21 + 
             370795365 $CellContext`\[ScriptL]^22 - 
             544749102 $CellContext`\[ScriptL]^23 - 
             116917207 $CellContext`\[ScriptL]^24 + 
             13861296 $CellContext`\[ScriptL]^25 + 
             11638036 $CellContext`\[ScriptL]^26 + 
             2711008 $CellContext`\[ScriptL]^27 + 
             341296 $CellContext`\[ScriptL]^28 + 
             23552 $CellContext`\[ScriptL]^29 + 
             704 $CellContext`\[ScriptL]^30) $CellContext`m^4 + 
           Rational[
             1, 384] (-1 + $CellContext`\[ScriptL])^(-1) $CellContext`\
\[ScriptL]^(-7) (1 + $CellContext`\[ScriptL])^(-10) (
              2 + $CellContext`\[ScriptL])^(-3) (
             3 + $CellContext`\[ScriptL]) (-3 + 
              2 $CellContext`\[ScriptL])^(-1) (-1 + 
              2 $CellContext`\[ScriptL])^(-3) (1 + 
              2 $CellContext`\[ScriptL])^(-1) (3 + 
              2 $CellContext`\[ScriptL])^(-6) (5 + 
              2 $CellContext`\[ScriptL])^(-2) (7 + 
              2 $CellContext`\[ScriptL])^(-1) (9 + 
              2 $CellContext`\[ScriptL])^(-1) (752467968000 + 
             3116172902400 $CellContext`\[ScriptL] + 
             3740054446080 $CellContext`\[ScriptL]^2 - 
             9055371386880 $CellContext`\[ScriptL]^3 - 
             37125373082112 $CellContext`\[ScriptL]^4 - 
             55731828409344 $CellContext`\[ScriptL]^5 - 
             25026653953056 $CellContext`\[ScriptL]^6 + 
             55262584199600 $CellContext`\[ScriptL]^7 + 
             119092514445456 $CellContext`\[ScriptL]^8 + 
             117242379686816 $CellContext`\[ScriptL]^9 + 
             71576131045394 $CellContext`\[ScriptL]^10 + 
             22282052791611 $CellContext`\[ScriptL]^11 - 
             9700381493366 $CellContext`\[ScriptL]^12 - 
             18234193523288 $CellContext`\[ScriptL]^13 - 
             11182861018112 $CellContext`\[ScriptL]^14 - 
             2661552999545 $CellContext`\[ScriptL]^15 + 
             793914986748 $CellContext`\[ScriptL]^16 + 
             857519043516 $CellContext`\[ScriptL]^17 + 
             302535883858 $CellContext`\[ScriptL]^18 + 
             42117104585 $CellContext`\[ScriptL]^19 - 
             7931970670 $CellContext`\[ScriptL]^20 - 
             5206028840 $CellContext`\[ScriptL]^21 - 
             992748644 $CellContext`\[ScriptL]^22 + 
             49847701 $CellContext`\[ScriptL]^23 + 
             80177464 $CellContext`\[ScriptL]^24 + 
             23640100 $CellContext`\[ScriptL]^25 + 
             3997632 $CellContext`\[ScriptL]^26 + 
             420464 $CellContext`\[ScriptL]^27 + 
             25728 $CellContext`\[ScriptL]^28 + 
             704 $CellContext`\[ScriptL]^29) $CellContext`m^6) + 
         Complex[0, 1] (
           Rational[-1, 
              384] $CellContext`a (-1 + $CellContext`\[ScriptL])^(-1) \
$CellContext`\[ScriptL]^(-3) (1 + $CellContext`\[ScriptL])^(-6) (
              2 + $CellContext`\[ScriptL])^(-3) (
              3 + $CellContext`\[ScriptL])^(-1) (-3 + 
              2 $CellContext`\[ScriptL])^(-1) (-1 + 
              2 $CellContext`\[ScriptL])^(-3) (5 + 
              2 $CellContext`\[ScriptL])^(-2) (7 + 
              2 $CellContext`\[ScriptL])^(-2) (9 + 
              2 $CellContext`\[ScriptL])^(-1) (3 + 8 $CellContext`\[ScriptL] + 
              4 $CellContext`\[ScriptL]^2)^(-5) (-16591918694400 - 
             236210982174720 $CellContext`\[ScriptL] - 
             915847204356864 $CellContext`\[ScriptL]^2 - 
             905514556376592 $CellContext`\[ScriptL]^3 + 
             3739254585081336 $CellContext`\[ScriptL]^4 + 
             16785755357823936 $CellContext`\[ScriptL]^5 + 
             34863802726820832 $CellContext`\[ScriptL]^6 + 
             45025492712407812 $CellContext`\[ScriptL]^7 + 
             34568598408465234 $CellContext`\[ScriptL]^8 + 
             3653210310831801 $CellContext`\[ScriptL]^9 - 
             36754256769706872 $CellContext`\[ScriptL]^10 - 
             75140310731191804 $CellContext`\[ScriptL]^11 - 
             100432535729189808 $CellContext`\[ScriptL]^12 - 
             101144321061154415 $CellContext`\[ScriptL]^13 - 
             74984672306921934 $CellContext`\[ScriptL]^14 - 
             35729390906422888 $CellContext`\[ScriptL]^15 - 
             3197870508752262 $CellContext`\[ScriptL]^16 + 
             12295992939419611 $CellContext`\[ScriptL]^17 + 
             13596291489572252 $CellContext`\[ScriptL]^18 + 
             8954455039298892 $CellContext`\[ScriptL]^19 + 
             4342651124677396 $CellContext`\[ScriptL]^20 + 
             1649521047812507 $CellContext`\[ScriptL]^21 + 
             503661205090602 $CellContext`\[ScriptL]^22 + 
             125200831398724 $CellContext`\[ScriptL]^23 + 
             25500768083768 $CellContext`\[ScriptL]^24 + 
             4267823435232 $CellContext`\[ScriptL]^25 + 
             586894883392 $CellContext`\[ScriptL]^26 + 
             66089045120 $CellContext`\[ScriptL]^27 + 
             6043454208 $CellContext`\[ScriptL]^28 + 
             441698048 $CellContext`\[ScriptL]^29 + 
             25006592 $CellContext`\[ScriptL]^30 + 
             1012736 $CellContext`\[ScriptL]^31 + 
             22528 $CellContext`\[ScriptL]^32) $CellContext`m + \
$CellContext`a^3 (
             Rational[
               1, 192] (1 - 
                2 $CellContext`\[ScriptL])^(-2) (-1 + \
$CellContext`\[ScriptL])^(-1) $CellContext`\[ScriptL]^(-3) (
                1 + $CellContext`\[ScriptL])^(-6) (
                2 + $CellContext`\[ScriptL])^(-3) (-3 + 
                2 $CellContext`\[ScriptL])^(-1) (1 + 
                2 $CellContext`\[ScriptL])^(-3) (3 + 
                2 $CellContext`\[ScriptL])^(-5) (5 + 
                2 $CellContext`\[ScriptL])^(-2) (7 + 
                2 $CellContext`\[ScriptL])^(-2) (9 + 
                2 $CellContext`\[ScriptL])^(-1) (1580182732800 + 
               7719694295040 $CellContext`\[ScriptL] - 
               144202125312 $CellContext`\[ScriptL]^2 - 
               77048167003272 $CellContext`\[ScriptL]^3 - 
               250125846491556 $CellContext`\[ScriptL]^4 - 
               473041662831396 $CellContext`\[ScriptL]^5 - 
               661943268532296 $CellContext`\[ScriptL]^6 - 
               703131842762460 $CellContext`\[ScriptL]^7 - 
               513806853824798 $CellContext`\[ScriptL]^8 - 
               183106603644389 $CellContext`\[ScriptL]^9 + 
               75971787168793 $CellContext`\[ScriptL]^10 + 
               151933287041641 $CellContext`\[ScriptL]^11 + 
               106373405493033 $CellContext`\[ScriptL]^12 + 
               45199150860242 $CellContext`\[ScriptL]^13 + 
               13861741711758 $CellContext`\[ScriptL]^14 + 
               5477304912698 $CellContext`\[ScriptL]^15 + 
               4140977022904 $CellContext`\[ScriptL]^16 + 
               3041465185091 $CellContext`\[ScriptL]^17 + 
               1684061300857 $CellContext`\[ScriptL]^18 + 
               709306366257 $CellContext`\[ScriptL]^19 + 
               233898813601 $CellContext`\[ScriptL]^20 + 
               61492438548 $CellContext`\[ScriptL]^21 + 
               12992232872 $CellContext`\[ScriptL]^22 + 
               2204372400 $CellContext`\[ScriptL]^23 + 
               297051200 $CellContext`\[ScriptL]^24 + 
               30940864 $CellContext`\[ScriptL]^25 + 
               2355328 $CellContext`\[ScriptL]^26 + 
               116736 $CellContext`\[ScriptL]^27 + 
               2816 $CellContext`\[ScriptL]^28) $CellContext`m + 
             Rational[-1, 384] (1 - 
                2 $CellContext`\[ScriptL])^(-2) (-1 + \
$CellContext`\[ScriptL])^(-1) $CellContext`\[ScriptL]^(-5) (
                1 + $CellContext`\[ScriptL])^(-8) (
                2 + $CellContext`\[ScriptL])^(-3) (
                3 + $CellContext`\[ScriptL])^(-1) (-3 + 
                2 $CellContext`\[ScriptL])^(-1) (1 + 
                2 $CellContext`\[ScriptL])^(-3) (3 + 
                2 $CellContext`\[ScriptL])^(-5) (5 + 
                2 $CellContext`\[ScriptL])^(-2) (7 + 
                2 $CellContext`\[ScriptL])^(-2) (9 + 
                2 $CellContext`\[ScriptL])^(-1) (9481096396800 + 
               68440724029440 $CellContext`\[ScriptL] + 
               116373904409088 $CellContext`\[ScriptL]^2 - 
               427745566298880 $CellContext`\[ScriptL]^3 - 
               2878489220591520 $CellContext`\[ScriptL]^4 - 
               8066235418992576 $CellContext`\[ScriptL]^5 - 
               13868958865089528 $CellContext`\[ScriptL]^6 - 
               16096753779401304 $CellContext`\[ScriptL]^7 - 
               13524338662971618 $CellContext`\[ScriptL]^8 - 
               8900560157810977 $CellContext`\[ScriptL]^9 - 
               4599751337054340 $CellContext`\[ScriptL]^10 - 
               1028616802776202 $CellContext`\[ScriptL]^11 + 
               1495163747262712 $CellContext`\[ScriptL]^12 + 
               2491207052668447 $CellContext`\[ScriptL]^13 + 
               2280691667994586 $CellContext`\[ScriptL]^14 + 
               1669766391504318 $CellContext`\[ScriptL]^15 + 
               1128879515340246 $CellContext`\[ScriptL]^16 + 
               721538588460653 $CellContext`\[ScriptL]^17 + 
               415032133194784 $CellContext`\[ScriptL]^18 + 
               204974383478698 $CellContext`\[ScriptL]^19 + 
               85061546238396 $CellContext`\[ScriptL]^20 + 
               29482819859717 $CellContext`\[ScriptL]^21 + 
               8526330097538 $CellContext`\[ScriptL]^22 + 
               2055263899450 $CellContext`\[ScriptL]^23 + 
               411901121112 $CellContext`\[ScriptL]^24 + 
               68339487120 $CellContext`\[ScriptL]^25 + 
               9321658400 $CellContext`\[ScriptL]^26 + 
               1032121088 $CellContext`\[ScriptL]^27 + 
               90374272 $CellContext`\[ScriptL]^28 + 
               5925376 $CellContext`\[ScriptL]^29 + 
               259072 $CellContext`\[ScriptL]^30 + 
               5632 $CellContext`\[ScriptL]^31) $CellContext`m^3) + \
$CellContext`a^5 (
             Rational[-1, 384] $CellContext`\[ScriptL]^(-3) (
                1 + $CellContext`\[ScriptL])^(-6) (
                2 + $CellContext`\[ScriptL])^(-2) (
                3 + $CellContext`\[ScriptL])^2 (
                4 + $CellContext`\[ScriptL])^2 (-3 + 
                2 $CellContext`\[ScriptL])^(-1) (-1 + 
                2 $CellContext`\[ScriptL])^(-3) (1 + 
                2 $CellContext`\[ScriptL])^(-1) (3 + 
                2 $CellContext`\[ScriptL])^(-5) (5 + 
                2 $CellContext`\[ScriptL])^(-2) (7 + 
                2 $CellContext`\[ScriptL])^(-1) (9 + 
                2 $CellContext`\[ScriptL])^(-1) (-1567641600 + 
               301086720 $CellContext`\[ScriptL] + 
               6595264944 $CellContext`\[ScriptL]^2 + 
               10626507180 $CellContext`\[ScriptL]^3 + 
               11574677376 $CellContext`\[ScriptL]^4 + 
               8474483160 $CellContext`\[ScriptL]^5 + 
               1609194811 $CellContext`\[ScriptL]^6 - 
               2993657026 $CellContext`\[ScriptL]^7 - 
               2874006898 $CellContext`\[ScriptL]^8 - 
               974008914 $CellContext`\[ScriptL]^9 + 
               178618328 $CellContext`\[ScriptL]^10 + 
               321974366 $CellContext`\[ScriptL]^11 + 
               117816990 $CellContext`\[ScriptL]^12 - 
               4653534 $CellContext`\[ScriptL]^13 - 
               17718819 $CellContext`\[ScriptL]^14 - 
               4971920 $CellContext`\[ScriptL]^15 + 
               306500 $CellContext`\[ScriptL]^16 + 
               503264 $CellContext`\[ScriptL]^17 + 
               129264 $CellContext`\[ScriptL]^18 + 
               15104 $CellContext`\[ScriptL]^19 + 
               704 $CellContext`\[ScriptL]^20) $CellContext`m + 
             Rational[
               1, 384] (-1 + $CellContext`\[ScriptL])^(-1) $CellContext`\
\[ScriptL]^(-5) (1 + $CellContext`\[ScriptL])^(-8) (
                2 + $CellContext`\[ScriptL])^(-3) (
               3 + $CellContext`\[ScriptL]) (-3 + 
                2 $CellContext`\[ScriptL])^(-1) (-1 + 
                2 $CellContext`\[ScriptL])^(-3) (1 + 
                2 $CellContext`\[ScriptL])^(-1) (3 + 
                2 $CellContext`\[ScriptL])^(-5) (5 + 
                2 $CellContext`\[ScriptL])^(-2) (7 + 
                2 $CellContext`\[ScriptL])^(-1) (9 + 
                2 $CellContext`\[ScriptL])^(-1) (902961561600 + 
               1933484359680 $CellContext`\[ScriptL] - 
               788118004224 $CellContext`\[ScriptL]^2 - 
               12593893395456 $CellContext`\[ScriptL]^3 - 
               23079123565344 $CellContext`\[ScriptL]^4 - 
               11750768993232 $CellContext`\[ScriptL]^5 + 
               15048687235248 $CellContext`\[ScriptL]^6 + 
               34489312261800 $CellContext`\[ScriptL]^7 + 
               37385157761166 $CellContext`\[ScriptL]^8 + 
               24906260774203 $CellContext`\[ScriptL]^9 + 
               5723202324264 $CellContext`\[ScriptL]^10 - 
               6394165046793 $CellContext`\[ScriptL]^11 - 
               7011133548738 $CellContext`\[ScriptL]^12 - 
               2847484217068 $CellContext`\[ScriptL]^13 - 
               98445110192 $CellContext`\[ScriptL]^14 + 
               467500201606 $CellContext`\[ScriptL]^15 + 
               244980063250 $CellContext`\[ScriptL]^16 + 
               53234348507 $CellContext`\[ScriptL]^17 - 
               2901652960 $CellContext`\[ScriptL]^18 - 
               5394474189 $CellContext`\[ScriptL]^19 - 
               1426256574 $CellContext`\[ScriptL]^20 - 
               11545770 $CellContext`\[ScriptL]^21 + 
               104831192 $CellContext`\[ScriptL]^22 + 
               36487768 $CellContext`\[ScriptL]^23 + 
               6785632 $CellContext`\[ScriptL]^24 + 
               763936 $CellContext`\[ScriptL]^25 + 
               49280 $CellContext`\[ScriptL]^26 + 
               1408 $CellContext`\[ScriptL]^27) $CellContext`m^3 + 
             Rational[-1, 
                384] (-1 + $CellContext`\[ScriptL])^(-1) $CellContext`\
\[ScriptL]^(-7) (1 + $CellContext`\[ScriptL])^(-10) (
                2 + $CellContext`\[ScriptL])^(-3) (
               3 + $CellContext`\[ScriptL]) (-3 + 
                2 $CellContext`\[ScriptL])^(-1) (-1 + 
                2 $CellContext`\[ScriptL])^(-3) (1 + 
                2 $CellContext`\[ScriptL])^(-1) (3 + 
                2 $CellContext`\[ScriptL])^(-5) (5 + 
                2 $CellContext`\[ScriptL])^(-2) (7 + 
                2 $CellContext`\[ScriptL])^(-1) (9 + 
                2 $CellContext`\[ScriptL])^(-1) (752467968000 + 
               3116172902400 $CellContext`\[ScriptL] + 
               3740054446080 $CellContext`\[ScriptL]^2 - 
               9055371386880 $CellContext`\[ScriptL]^3 - 
               37125373082112 $CellContext`\[ScriptL]^4 - 
               55731828409344 $CellContext`\[ScriptL]^5 - 
               25026653953056 $CellContext`\[ScriptL]^6 + 
               55262584199600 $CellContext`\[ScriptL]^7 + 
               119092514445456 $CellContext`\[ScriptL]^8 + 
               117242379686816 $CellContext`\[ScriptL]^9 + 
               71576131045394 $CellContext`\[ScriptL]^10 + 
               22282052791611 $CellContext`\[ScriptL]^11 - 
               9700381493366 $CellContext`\[ScriptL]^12 - 
               18234193523288 $CellContext`\[ScriptL]^13 - 
               11182861018112 $CellContext`\[ScriptL]^14 - 
               2661552999545 $CellContext`\[ScriptL]^15 + 
               793914986748 $CellContext`\[ScriptL]^16 + 
               857519043516 $CellContext`\[ScriptL]^17 + 
               302535883858 $CellContext`\[ScriptL]^18 + 
               42117104585 $CellContext`\[ScriptL]^19 - 
               7931970670 $CellContext`\[ScriptL]^20 - 
               5206028840 $CellContext`\[ScriptL]^21 - 
               992748644 $CellContext`\[ScriptL]^22 + 
               49847701 $CellContext`\[ScriptL]^23 + 
               80177464 $CellContext`\[ScriptL]^24 + 
               23640100 $CellContext`\[ScriptL]^25 + 
               3997632 $CellContext`\[ScriptL]^26 + 
               420464 $CellContext`\[ScriptL]^27 + 
               25728 $CellContext`\[ScriptL]^28 + 
               704 $CellContext`\[ScriptL]^29) $CellContext`m^5)) (
            1 - $CellContext`a^2)^Rational[1, 2]) $CellContext`\[Omega]^6}, 2,
        7, 1], $CellContext`aMST[3] -> 
     SeriesData[$CellContext`\[Gamma], 0, {
       Rational[
         1, 3] (1 + $CellContext`\[ScriptL])^(-2) (
          2 + $CellContext`\[ScriptL])^(-2) (
         3 + $CellContext`\[ScriptL]) (1 + 2 $CellContext`\[ScriptL])^(-1) (3 + 
          2 $CellContext`\[ScriptL])^(-2) (5 + 
          2 $CellContext`\[ScriptL])^(-1) (20 + 
          9 $CellContext`\[ScriptL] + $CellContext`\[ScriptL]^2)^2 (
         11 $CellContext`a $CellContext`m - 
         11 $CellContext`a^3 $CellContext`m + 
         12 $CellContext`a $CellContext`\[ScriptL] $CellContext`m - 
         12 $CellContext`a^3 $CellContext`\[ScriptL] $CellContext`m + 
         3 $CellContext`a $CellContext`\[ScriptL]^2 $CellContext`m - 
         3 $CellContext`a^3 $CellContext`\[ScriptL]^2 $CellContext`m - \
$CellContext`a^3 $CellContext`m^3 + 
         Complex[0, -6] (1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, 6] $CellContext`a^2 (1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, -11] $CellContext`\[ScriptL] (1 - $CellContext`a^2)^
           Rational[1, 2] + 
         Complex[0, 11] $CellContext`a^2 $CellContext`\[ScriptL] (
            1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, -6] $CellContext`\[ScriptL]^2 (1 - $CellContext`a^2)^
           Rational[1, 2] + 
         Complex[0, 6] $CellContext`a^2 $CellContext`\[ScriptL]^2 (
            1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, -1] $CellContext`\[ScriptL]^3 (1 - $CellContext`a^2)^
           Rational[1, 2] + 
         Complex[0, 1] $CellContext`a^2 $CellContext`\[ScriptL]^3 (
            1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, 6] $CellContext`a^2 $CellContext`m^2 (
            1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, 
            3] $CellContext`a^2 $CellContext`\[ScriptL] $CellContext`m^2 (
            1 - $CellContext`a^2)^Rational[1, 2]) $CellContext`\[Omega]^3, 
        Rational[
         2, 3] $CellContext`\[ScriptL]^(-1) (
          1 + $CellContext`\[ScriptL])^(-4) (
          2 + $CellContext`\[ScriptL])^(-2) (5 + $CellContext`\[ScriptL])^2 (
          1 + 2 $CellContext`\[ScriptL])^(-1) (3 + 
          2 $CellContext`\[ScriptL])^(-2) (5 + 
          2 $CellContext`\[ScriptL])^(-1) (12 + 
         7 $CellContext`\[ScriptL] + $CellContext`\[ScriptL]^2) ((-44) \
$CellContext`\[ScriptL] + 44 $CellContext`a^2 $CellContext`\[ScriptL] - 
         147 $CellContext`\[ScriptL]^2 + 
         147 $CellContext`a^2 $CellContext`\[ScriptL]^2 - 
         186 $CellContext`\[ScriptL]^3 + 
         186 $CellContext`a^2 $CellContext`\[ScriptL]^3 - 
         110 $CellContext`\[ScriptL]^4 + 
         110 $CellContext`a^2 $CellContext`\[ScriptL]^4 - 
         30 $CellContext`\[ScriptL]^5 + 
         30 $CellContext`a^2 $CellContext`\[ScriptL]^5 - 
         3 $CellContext`\[ScriptL]^6 + 
         3 $CellContext`a^2 $CellContext`\[ScriptL]^6 - 
         132 $CellContext`a^2 $CellContext`m^2 + 
         132 $CellContext`a^4 $CellContext`m^2 - 
         132 $CellContext`a^2 $CellContext`\[ScriptL] $CellContext`m^2 + 
         144 $CellContext`a^4 $CellContext`\[ScriptL] $CellContext`m^2 - 
         9 $CellContext`a^2 $CellContext`\[ScriptL]^2 $CellContext`m^2 + 
         36 $CellContext`a^4 $CellContext`\[ScriptL]^2 $CellContext`m^2 + 
         18 $CellContext`a^2 $CellContext`\[ScriptL]^3 $CellContext`m^2 + 
         3 $CellContext`a^2 $CellContext`\[ScriptL]^4 $CellContext`m^2 + 
         12 $CellContext`a^4 $CellContext`m^4 + 
         Complex[0, 72] $CellContext`a $CellContext`m (1 - $CellContext`a^2)^
           Rational[1, 2] + 
         Complex[0, -72] $CellContext`a^3 $CellContext`m (
            1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, 
            84] $CellContext`a $CellContext`\[ScriptL] $CellContext`m (
            1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, -132] $CellContext`a^3 $CellContext`\[ScriptL] \
$CellContext`m (1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, -60] $CellContext`a $CellContext`\[ScriptL]^2 \
$CellContext`m (1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, -72] $CellContext`a^3 $CellContext`\[ScriptL]^2 \
$CellContext`m (1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, -114] $CellContext`a $CellContext`\[ScriptL]^3 \
$CellContext`m (1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, -12] $CellContext`a^3 $CellContext`\[ScriptL]^3 \
$CellContext`m (1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, -48] $CellContext`a $CellContext`\[ScriptL]^4 \
$CellContext`m (1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, -6] $CellContext`a $CellContext`\[ScriptL]^5 \
$CellContext`m (1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, -72] $CellContext`a^3 $CellContext`m^3 (
            1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, -36] $CellContext`a^3 $CellContext`\[ScriptL] \
$CellContext`m^3 (1 - $CellContext`a^2)^
           Rational[1, 2]) $CellContext`\[Omega]^4, 
        32 (Rational[
           1, 64] $CellContext`a $CellContext`\[ScriptL]^(-1) (
            1 + $CellContext`\[ScriptL])^(-4) (
            2 + $CellContext`\[ScriptL])^(-3) (-1 + 
            2 $CellContext`\[ScriptL])^(-1) (1 + 
            2 $CellContext`\[ScriptL])^(-3) (3 + 
            2 $CellContext`\[ScriptL])^(-4) (5 + 
            2 $CellContext`\[ScriptL])^(-2) (27 + 15 $CellContext`\[ScriptL] + 
            2 $CellContext`\[ScriptL]^2)^(-1) (1508544000 + 
           10604021040 $CellContext`\[ScriptL] + 
           37120384680 $CellContext`\[ScriptL]^2 + 
           87801312388 $CellContext`\[ScriptL]^3 + 
           154250757474 $CellContext`\[ScriptL]^4 + 
           206110240096 $CellContext`\[ScriptL]^5 + 
           210758784952 $CellContext`\[ScriptL]^6 + 
           165965182467 $CellContext`\[ScriptL]^7 + 
           101507005138 $CellContext`\[ScriptL]^8 + 
           48675368344 $CellContext`\[ScriptL]^9 + 
           18471779026 $CellContext`\[ScriptL]^10 + 
           5597273798 $CellContext`\[ScriptL]^11 + 
           1365479772 $CellContext`\[ScriptL]^12 + 
           269866816 $CellContext`\[ScriptL]^13 + 
           43256718 $CellContext`\[ScriptL]^14 + 
           5569907 $CellContext`\[ScriptL]^15 + 
           560208 $CellContext`\[ScriptL]^16 + 
           41512 $CellContext`\[ScriptL]^17 + 2016 $CellContext`\[ScriptL]^18 + 
           48 $CellContext`\[ScriptL]^19) $CellContext`m + $CellContext`a^3 (
           Rational[-1, 32] $CellContext`\[ScriptL]^(-1) (
              1 + $CellContext`\[ScriptL])^(-4) (
              2 + $CellContext`\[ScriptL])^(-3) (-1 + 
              2 $CellContext`\[ScriptL])^(-1) (1 + 
              2 $CellContext`\[ScriptL])^(-3) (3 + 
              2 $CellContext`\[ScriptL])^(-3) (5 + 
              2 $CellContext`\[ScriptL])^(-2) (27 + 
              15 $CellContext`\[ScriptL] + 2 $CellContext`\[ScriptL]^2)^(-1) (
             336960000 + 2259622440 $CellContext`\[ScriptL] + 
             7236899740 $CellContext`\[ScriptL]^2 + 
             14943018936 $CellContext`\[ScriptL]^3 + 
             22219792220 $CellContext`\[ScriptL]^4 + 
             24930325748 $CellContext`\[ScriptL]^5 + 
             21575117378 $CellContext`\[ScriptL]^6 + 
             14601361659 $CellContext`\[ScriptL]^7 + 
             7817980662 $CellContext`\[ScriptL]^8 + 
             3348332078 $CellContext`\[ScriptL]^9 + 
             1158535300 $CellContext`\[ScriptL]^10 + 
             326203184 $CellContext`\[ScriptL]^11 + 
             74882540 $CellContext`\[ScriptL]^12 + 
             13917658 $CellContext`\[ScriptL]^13 + 
             2053782 $CellContext`\[ScriptL]^14 + 
             231917 $CellContext`\[ScriptL]^15 + 
             18802 $CellContext`\[ScriptL]^16 + 
             972 $CellContext`\[ScriptL]^17 + 
             24 $CellContext`\[ScriptL]^18) $CellContext`m + 
           Rational[
             1, 64] $CellContext`\[ScriptL]^(-3) (
              1 + $CellContext`\[ScriptL])^(-6) (
              2 + $CellContext`\[ScriptL])^(-3) (-1 + 
              2 $CellContext`\[ScriptL])^(-1) (1 + 
              2 $CellContext`\[ScriptL])^(-3) (3 + 
              2 $CellContext`\[ScriptL])^(-3) (5 + 
              2 $CellContext`\[ScriptL])^(-2) (27 + 
              15 $CellContext`\[ScriptL] + 2 $CellContext`\[ScriptL]^2)^(-1) (
             171072000 + 1444953600 $CellContext`\[ScriptL] + 
             5806375200 $CellContext`\[ScriptL]^2 + 
             15177888672 $CellContext`\[ScriptL]^3 + 
             27783012136 $CellContext`\[ScriptL]^4 + 
             34530655800 $CellContext`\[ScriptL]^5 + 
             26603175730 $CellContext`\[ScriptL]^6 + 
             8601131845 $CellContext`\[ScriptL]^7 - 
             5663912514 $CellContext`\[ScriptL]^8 - 
             9358451766 $CellContext`\[ScriptL]^9 - 
             6394649752 $CellContext`\[ScriptL]^10 - 
             2763375062 $CellContext`\[ScriptL]^11 - 
             805604580 $CellContext`\[ScriptL]^12 - 
             151206516 $CellContext`\[ScriptL]^13 - 
             12854222 $CellContext`\[ScriptL]^14 + 
             1847873 $CellContext`\[ScriptL]^15 + 
             828542 $CellContext`\[ScriptL]^16 + 
             140122 $CellContext`\[ScriptL]^17 + 
             13444 $CellContext`\[ScriptL]^18 + 
             712 $CellContext`\[ScriptL]^19 + 
             
             16 $CellContext`\[ScriptL]^20) $CellContext`m^3) + \
$CellContext`a^5 (
           Rational[
             1, 64] $CellContext`\[ScriptL]^(-1) (
              1 + $CellContext`\[ScriptL])^(-4) (
              2 + $CellContext`\[ScriptL])^(-2) (
             3 + $CellContext`\[ScriptL]) (4 + $CellContext`\[ScriptL])^2 (
              5 + $CellContext`\[ScriptL])^2 (-1 + 
              2 $CellContext`\[ScriptL])^(-1) (1 + 
              2 $CellContext`\[ScriptL])^(-1) (3 + 
              2 $CellContext`\[ScriptL])^(-4) (5 + 
              2 $CellContext`\[ScriptL])^(-2) (9 + 
              2 $CellContext`\[ScriptL])^(-1) (71280 + 
             168246 $CellContext`\[ScriptL] + 
             133332 $CellContext`\[ScriptL]^2 + 
             19634 $CellContext`\[ScriptL]^3 - 
             30725 $CellContext`\[ScriptL]^4 - 
             18128 $CellContext`\[ScriptL]^5 - 1346 $CellContext`\[ScriptL]^6 + 
             2296 $CellContext`\[ScriptL]^7 + 1019 $CellContext`\[ScriptL]^8 + 
             180 $CellContext`\[ScriptL]^9 + 
             12 $CellContext`\[ScriptL]^10) $CellContext`m + 
           Rational[-1, 64] $CellContext`\[ScriptL]^(-3) (
              1 + $CellContext`\[ScriptL])^(-6) (
              2 + $CellContext`\[ScriptL])^(-2) (
              5 + $CellContext`\[ScriptL])^2 (-1 + 
              2 $CellContext`\[ScriptL])^(-1) (1 + 
              2 $CellContext`\[ScriptL])^(-1) (3 + 
              2 $CellContext`\[ScriptL])^(-4) (5 + 
              2 $CellContext`\[ScriptL])^(-2) (9 + 
              2 $CellContext`\[ScriptL])^(-1) (12 + 
             7 $CellContext`\[ScriptL] + $CellContext`\[ScriptL]^2) (285120 + 
             939888 $CellContext`\[ScriptL] + 
             2263776 $CellContext`\[ScriptL]^2 + 
             3294776 $CellContext`\[ScriptL]^3 + 
             2312296 $CellContext`\[ScriptL]^4 + 
             432899 $CellContext`\[ScriptL]^5 - 
             353480 $CellContext`\[ScriptL]^6 - 
             209496 $CellContext`\[ScriptL]^7 - 
             16756 $CellContext`\[ScriptL]^8 + 
             19887 $CellContext`\[ScriptL]^9 + 
             8740 $CellContext`\[ScriptL]^10 + 
             1758 $CellContext`\[ScriptL]^11 + 184 $CellContext`\[ScriptL]^12 + 
             8 $CellContext`\[ScriptL]^13) $CellContext`m^3 + 
           Rational[-1, 64] $CellContext`\[ScriptL]^(-3) (
              1 + $CellContext`\[ScriptL])^(-6) (
              2 + $CellContext`\[ScriptL])^(-2) (
              5 + $CellContext`\[ScriptL])^2 (-1 + 
              2 $CellContext`\[ScriptL])^(-1) (1 + 
              2 $CellContext`\[ScriptL])^(-1) (3 + 
              2 $CellContext`\[ScriptL])^(-4) (5 + 
              2 $CellContext`\[ScriptL])^(-2) (9 + 
              2 $CellContext`\[ScriptL])^(-1) (12 + 
             7 $CellContext`\[ScriptL] + $CellContext`\[ScriptL]^2) (25920 + 
             57168 $CellContext`\[ScriptL] + 138720 $CellContext`\[ScriptL]^2 + 
             140896 $CellContext`\[ScriptL]^3 + 
             29438 $CellContext`\[ScriptL]^4 - 
             25695 $CellContext`\[ScriptL]^5 - 
             12612 $CellContext`\[ScriptL]^6 - 62 $CellContext`\[ScriptL]^7 + 
             1306 $CellContext`\[ScriptL]^8 + 449 $CellContext`\[ScriptL]^9 + 
             68 $CellContext`\[ScriptL]^10 + 
             4 $CellContext`\[ScriptL]^11) $CellContext`m^5) + 
         Complex[0, 1] (
           Rational[-1, 192] $CellContext`\[ScriptL]^(-1) (
              1 + $CellContext`\[ScriptL])^(-3) (
              2 + $CellContext`\[ScriptL])^(-2) (-1 + 
              2 $CellContext`\[ScriptL])^(-1) (1 + 
              2 $CellContext`\[ScriptL])^(-3) (3 + 
              2 $CellContext`\[ScriptL])^(-4) (5 + 
              2 $CellContext`\[ScriptL])^(-2) (9 + 
              2 $CellContext`\[ScriptL])^(-1) (412128000 + 
             2453148720 $CellContext`\[ScriptL] + 
             7035597000 $CellContext`\[ScriptL]^2 + 
             13196166120 $CellContext`\[ScriptL]^3 + 
             17862437390 $CellContext`\[ScriptL]^4 + 
             17871600164 $CellContext`\[ScriptL]^5 + 
             13225805226 $CellContext`\[ScriptL]^6 + 
             7228584591 $CellContext`\[ScriptL]^7 + 
             2930537364 $CellContext`\[ScriptL]^8 + 
             900380721 $CellContext`\[ScriptL]^9 + 
             223210426 $CellContext`\[ScriptL]^10 + 
             50076961 $CellContext`\[ScriptL]^11 + 
             10911618 $CellContext`\[ScriptL]^12 + 
             2113851 $CellContext`\[ScriptL]^13 + 
             312144 $CellContext`\[ScriptL]^14 + 
             31032 $CellContext`\[ScriptL]^15 + 
             1824 $CellContext`\[ScriptL]^16 + 
             48 $CellContext`\[ScriptL]^17) + $CellContext`a^2 (
             Rational[
               1, 96] $CellContext`\[ScriptL]^(-1) (
                1 + $CellContext`\[ScriptL])^(-2) (
                2 + $CellContext`\[ScriptL])^(-2) (-1 + 
                2 $CellContext`\[ScriptL])^(-1) (5 + 
                2 $CellContext`\[ScriptL])^(-2) (9 + 
                2 $CellContext`\[ScriptL])^(-1) (3 + 
                8 $CellContext`\[ScriptL] + 
                4 $CellContext`\[ScriptL]^2)^(-3) (92016000 + 
               422746920 $CellContext`\[ScriptL] + 
               893370660 $CellContext`\[ScriptL]^2 + 
               1190083274 $CellContext`\[ScriptL]^3 + 
               1141092048 $CellContext`\[ScriptL]^4 + 
               837960264 $CellContext`\[ScriptL]^5 + 
               483514428 $CellContext`\[ScriptL]^6 + 
               221701287 $CellContext`\[ScriptL]^7 + 
               81430155 $CellContext`\[ScriptL]^8 + 
               24061408 $CellContext`\[ScriptL]^9 + 
               5685030 $CellContext`\[ScriptL]^10 + 
               1050225 $CellContext`\[ScriptL]^11 + 
               145467 $CellContext`\[ScriptL]^12 + 
               14118 $CellContext`\[ScriptL]^13 + 
               852 $CellContext`\[ScriptL]^14 + 
               24 $CellContext`\[ScriptL]^15) + 
             Rational[
               1, 64] $CellContext`\[ScriptL]^(-3) (
                1 + $CellContext`\[ScriptL])^(-5) (
                2 + $CellContext`\[ScriptL])^(-2) (-1 + 
                2 $CellContext`\[ScriptL])^(-1) (1 + 
                2 $CellContext`\[ScriptL])^(-3) (3 + 
                2 $CellContext`\[ScriptL])^(-3) (5 + 
                2 $CellContext`\[ScriptL])^(-2) (27 + 
                15 $CellContext`\[ScriptL] + 
                2 $CellContext`\[ScriptL]^2)^(-1) (-46656000 - 
               358732800 $CellContext`\[ScriptL] - 
               1189965600 $CellContext`\[ScriptL]^2 - 
               2378573856 $CellContext`\[ScriptL]^3 - 
               2683561368 $CellContext`\[ScriptL]^4 + 
               301476644 $CellContext`\[ScriptL]^5 + 
               6688929994 $CellContext`\[ScriptL]^6 + 
               12034671549 $CellContext`\[ScriptL]^7 + 
               12299329421 $CellContext`\[ScriptL]^8 + 
               8493061029 $CellContext`\[ScriptL]^9 + 
               4227100323 $CellContext`\[ScriptL]^10 + 
               1565592179 $CellContext`\[ScriptL]^11 + 
               438296905 $CellContext`\[ScriptL]^12 + 
               93187103 $CellContext`\[ScriptL]^13 + 
               14998855 $CellContext`\[ScriptL]^14 + 
               1815612 $CellContext`\[ScriptL]^15 + 
               164982 $CellContext`\[ScriptL]^16 + 
               11324 $CellContext`\[ScriptL]^17 + 
               568 $CellContext`\[ScriptL]^18 + 
               16 $CellContext`\[ScriptL]^19) $CellContext`m^2) + \
$CellContext`a^4 (
             Rational[-1, 64] $CellContext`\[ScriptL]^(-1) (
                1 + $CellContext`\[ScriptL])^(-3) (
                2 + $CellContext`\[ScriptL])^(-1) (
                5 + $CellContext`\[ScriptL])^2 (-1 + 
                2 $CellContext`\[ScriptL])^(-1) (1 + 
                2 $CellContext`\[ScriptL])^(-1) (3 + 
                2 $CellContext`\[ScriptL])^(-4) (5 + 
                2 $CellContext`\[ScriptL])^(-2) (9 + 
                2 $CellContext`\[ScriptL])^(-1) (12 + 
                7 $CellContext`\[ScriptL] + $CellContext`\[ScriptL]^2)^2 (
               6480 + 8226 $CellContext`\[ScriptL] + 
               1380 $CellContext`\[ScriptL]^2 - 
               1964 $CellContext`\[ScriptL]^3 - 
               1027 $CellContext`\[ScriptL]^4 + 8 $CellContext`\[ScriptL]^5 + 
               149 $CellContext`\[ScriptL]^6 + 44 $CellContext`\[ScriptL]^7 + 
               4 $CellContext`\[ScriptL]^8) + 
             Rational[-1, 64] $CellContext`\[ScriptL]^(-3) (
                1 + $CellContext`\[ScriptL])^(-5) (
                2 + $CellContext`\[ScriptL])^(-1) (
                5 + $CellContext`\[ScriptL])^2 (-1 + 
                2 $CellContext`\[ScriptL])^(-1) (1 + 
                2 $CellContext`\[ScriptL])^(-1) (3 + 
                2 $CellContext`\[ScriptL])^(-4) (5 + 
                2 $CellContext`\[ScriptL])^(-2) (9 + 
                2 $CellContext`\[ScriptL])^(-1) (12 + 
               7 $CellContext`\[ScriptL] + $CellContext`\[ScriptL]^2) (-77760 - 
               197424 $CellContext`\[ScriptL] - 
               395568 $CellContext`\[ScriptL]^2 - 
               365496 $CellContext`\[ScriptL]^3 - 
               69820 $CellContext`\[ScriptL]^4 + 
               69457 $CellContext`\[ScriptL]^5 + 
               25887 $CellContext`\[ScriptL]^6 - 
               8403 $CellContext`\[ScriptL]^7 - 
               5029 $CellContext`\[ScriptL]^8 + 134 $CellContext`\[ScriptL]^9 + 
               502 $CellContext`\[ScriptL]^10 + 
               112 $CellContext`\[ScriptL]^11 + 
               8 $CellContext`\[ScriptL]^12) $CellContext`m^2 + 
             Rational[
               3, 64] $CellContext`\[ScriptL]^(-3) (
                1 + $CellContext`\[ScriptL])^(-6) (
                2 + $CellContext`\[ScriptL])^(-1) (
                5 + $CellContext`\[ScriptL])^2 (-1 + 
                2 $CellContext`\[ScriptL])^(-1) (1 + 
                2 $CellContext`\[ScriptL])^(-1) (3 + 
                2 $CellContext`\[ScriptL])^(-4) (5 + 
                2 $CellContext`\[ScriptL])^(-2) (9 + 
                2 $CellContext`\[ScriptL])^(-1) (12 + 
               7 $CellContext`\[ScriptL] + $CellContext`\[ScriptL]^2) (25920 + 
               57168 $CellContext`\[ScriptL] + 
               138720 $CellContext`\[ScriptL]^2 + 
               140896 $CellContext`\[ScriptL]^3 + 
               29438 $CellContext`\[ScriptL]^4 - 
               25695 $CellContext`\[ScriptL]^5 - 
               12612 $CellContext`\[ScriptL]^6 - 62 $CellContext`\[ScriptL]^7 + 
               1306 $CellContext`\[ScriptL]^8 + 449 $CellContext`\[ScriptL]^9 + 
               68 $CellContext`\[ScriptL]^10 + 
               4 $CellContext`\[ScriptL]^11) $CellContext`m^4)) (
            1 - $CellContext`a^2)^Rational[1, 2]) $CellContext`\[Omega]^5, 
        64 (Rational[-1, 192] $CellContext`\[ScriptL]^(-1) (
            1 + $CellContext`\[ScriptL])^(-4) (
            2 + $CellContext`\[ScriptL])^(-3) (-1 + 
            2 $CellContext`\[ScriptL])^(-1) (1 + 
            2 $CellContext`\[ScriptL])^(-3) (3 + 
            2 $CellContext`\[ScriptL])^(-4) (5 + 
            2 $CellContext`\[ScriptL])^(-2) (27 + 15 $CellContext`\[ScriptL] + 
            2 $CellContext`\[ScriptL]^2)^(-1) (5295456000 + 
           37048810320 $CellContext`\[ScriptL] + 
           123590793240 $CellContext`\[ScriptL]^2 + 
           268206551148 $CellContext`\[ScriptL]^3 + 
           429364699830 $CellContext`\[ScriptL]^4 + 
           535621974912 $CellContext`\[ScriptL]^5 + 
           530877164824 $CellContext`\[ScriptL]^6 + 
           419865336073 $CellContext`\[ScriptL]^7 + 
           264987866662 $CellContext`\[ScriptL]^8 + 
           133415231464 $CellContext`\[ScriptL]^9 + 
           53580770662 $CellContext`\[ScriptL]^10 + 
           17160258226 $CellContext`\[ScriptL]^11 + 
           4378910420 $CellContext`\[ScriptL]^12 + 
           888585536 $CellContext`\[ScriptL]^13 + 
           142852010 $CellContext`\[ScriptL]^14 + 
           18049625 $CellContext`\[ScriptL]^15 + 
           1759472 $CellContext`\[ScriptL]^16 + 
           126584 $CellContext`\[ScriptL]^17 + 
           6048 $CellContext`\[ScriptL]^18 + 
           144 $CellContext`\[ScriptL]^19) + $CellContext`a^2 (
           Rational[
             1, 32] $CellContext`\[ScriptL]^(-1) (
              1 + $CellContext`\[ScriptL])^(-4) (
              2 + $CellContext`\[ScriptL])^(-3) (-1 + 
              2 $CellContext`\[ScriptL])^(-1) (1 + 
              2 $CellContext`\[ScriptL])^(-3) (3 + 
              2 $CellContext`\[ScriptL])^(-3) (5 + 
              2 $CellContext`\[ScriptL])^(-2) (27 + 
              15 $CellContext`\[ScriptL] + 2 $CellContext`\[ScriptL]^2)^(-1) (
             379728000 + 2524632840 $CellContext`\[ScriptL] + 
             7760444140 $CellContext`\[ScriptL]^2 + 
             14923761624 $CellContext`\[ScriptL]^3 + 
             20446212556 $CellContext`\[ScriptL]^4 + 
             21430745812 $CellContext`\[ScriptL]^5 + 
             17864394034 $CellContext`\[ScriptL]^6 + 
             12049563483 $CellContext`\[ScriptL]^7 + 
             6606794502 $CellContext`\[ScriptL]^8 + 
             2942537966 $CellContext`\[ScriptL]^9 + 
             1062575684 $CellContext`\[ScriptL]^10 + 
             310515504 $CellContext`\[ScriptL]^11 + 
             73194732 $CellContext`\[ScriptL]^12 + 
             13810138 $CellContext`\[ScriptL]^13 + 
             2050710 $CellContext`\[ScriptL]^14 + 
             231917 $CellContext`\[ScriptL]^15 + 
             18802 $CellContext`\[ScriptL]^16 + 
             972 $CellContext`\[ScriptL]^17 + 24 $CellContext`\[ScriptL]^18) + 
           Rational[-1, 
              192] (-1 + $CellContext`\[ScriptL])^(-1) \
$CellContext`\[ScriptL]^(-3) (1 + $CellContext`\[ScriptL])^(-6) (
              2 + $CellContext`\[ScriptL])^(-4) (
              3 + $CellContext`\[ScriptL])^(-1) (
              4 + $CellContext`\[ScriptL])^(-1) (-1 + 
              2 $CellContext`\[ScriptL])^(-1) (1 + 
              2 $CellContext`\[ScriptL])^(-3) (3 + 
              2 $CellContext`\[ScriptL])^(-4) (5 + 
              2 $CellContext`\[ScriptL])^(-2) (9 + 
              2 $CellContext`\[ScriptL])^(-1) (-12317184000 - 
             76416307200 $CellContext`\[ScriptL] - 
             3221700480 $CellContext`\[ScriptL]^2 + 
             1009812902976 $CellContext`\[ScriptL]^3 + 
             3775821312672 $CellContext`\[ScriptL]^4 + 
             8184465904752 $CellContext`\[ScriptL]^5 + 
             13437124945352 $CellContext`\[ScriptL]^6 + 
             18193902823756 $CellContext`\[ScriptL]^7 + 
             20360032146772 $CellContext`\[ScriptL]^8 + 
             18471524102497 $CellContext`\[ScriptL]^9 + 
             13448858547079 $CellContext`\[ScriptL]^10 + 
             7875863907622 $CellContext`\[ScriptL]^11 + 
             3751508026362 $CellContext`\[ScriptL]^12 + 
             1481148197666 $CellContext`\[ScriptL]^13 + 
             498004914062 $CellContext`\[ScriptL]^14 + 
             147321891752 $CellContext`\[ScriptL]^15 + 
             39331052672 $CellContext`\[ScriptL]^16 + 
             9469867925 $CellContext`\[ScriptL]^17 + 
             1990794427 $CellContext`\[ScriptL]^18 + 
             347489118 $CellContext`\[ScriptL]^19 + 
             47704122 $CellContext`\[ScriptL]^20 + 
             4863072 $CellContext`\[ScriptL]^21 + 
             342048 $CellContext`\[ScriptL]^22 + 
             14688 $CellContext`\[ScriptL]^23 + 
             288 $CellContext`\[ScriptL]^24) $CellContext`m^2) + \
$CellContext`a^4 (
           Rational[-1, 64] $CellContext`\[ScriptL]^(-1) (
              1 + $CellContext`\[ScriptL])^(-4) (
              2 + $CellContext`\[ScriptL])^(-2) (
             3 + $CellContext`\[ScriptL]) (4 + $CellContext`\[ScriptL])^2 (
              5 + $CellContext`\[ScriptL])^2 (-1 + 
              2 $CellContext`\[ScriptL])^(-1) (1 + 
              2 $CellContext`\[ScriptL])^(-1) (3 + 
              2 $CellContext`\[ScriptL])^(-4) (5 + 
              2 $CellContext`\[ScriptL])^(-2) (9 + 
              2 $CellContext`\[ScriptL])^(-1) (71280 + 
             168246 $CellContext`\[ScriptL] + 
             133332 $CellContext`\[ScriptL]^2 + 
             19634 $CellContext`\[ScriptL]^3 - 
             30725 $CellContext`\[ScriptL]^4 - 
             18128 $CellContext`\[ScriptL]^5 - 1346 $CellContext`\[ScriptL]^6 + 
             2296 $CellContext`\[ScriptL]^7 + 1019 $CellContext`\[ScriptL]^8 + 
             180 $CellContext`\[ScriptL]^9 + 12 $CellContext`\[ScriptL]^10) + 
           Rational[
             1, 192] (-1 + $CellContext`\[ScriptL])^(-1) $CellContext`\
\[ScriptL]^(-3) (1 + $CellContext`\[ScriptL])^(-6) (
              2 + $CellContext`\[ScriptL])^(-3) (
              3 + $CellContext`\[ScriptL])^(-1) (
              4 + $CellContext`\[ScriptL])^(-1) (-1 + 
              2 $CellContext`\[ScriptL])^(-1) (1 + 
              2 $CellContext`\[ScriptL])^(-3) (3 + 
              2 $CellContext`\[ScriptL])^(-4) (5 + 
              2 $CellContext`\[ScriptL])^(-2) (9 + 
              2 $CellContext`\[ScriptL])^(-1) (18475776000 + 
             170891596800 $CellContext`\[ScriptL] + 
             795813387840 $CellContext`\[ScriptL]^2 + 
             2347954247232 $CellContext`\[ScriptL]^3 + 
             4773097912320 $CellContext`\[ScriptL]^4 + 
             7121612153064 $CellContext`\[ScriptL]^5 + 
             8302969432024 $CellContext`\[ScriptL]^6 + 
             8066929636050 $CellContext`\[ScriptL]^7 + 
             6909017970779 $CellContext`\[ScriptL]^8 + 
             5370489213715 $CellContext`\[ScriptL]^9 + 
             3767140553538 $CellContext`\[ScriptL]^10 + 
             2323725770078 $CellContext`\[ScriptL]^11 + 
             1227176907086 $CellContext`\[ScriptL]^12 + 
             544003823790 $CellContext`\[ScriptL]^13 + 
             199732119508 $CellContext`\[ScriptL]^14 + 
             60135522734 $CellContext`\[ScriptL]^15 + 
             14715257007 $CellContext`\[ScriptL]^16 + 
             2897640607 $CellContext`\[ScriptL]^17 + 
             453214842 $CellContext`\[ScriptL]^18 + 
             55232154 $CellContext`\[ScriptL]^19 + 
             5083872 $CellContext`\[ScriptL]^20 + 
             334560 $CellContext`\[ScriptL]^21 + 
             14112 $CellContext`\[ScriptL]^22 + 
             288 $CellContext`\[ScriptL]^23) $CellContext`m^2 + 
           Rational[
             1, 192] (-1 + $CellContext`\[ScriptL])^(-1) $CellContext`\
\[ScriptL]^(-5) (1 + $CellContext`\[ScriptL])^(-8) (
              2 + $CellContext`\[ScriptL])^(-3) (
              3 + $CellContext`\[ScriptL])^(-1) (
              4 + $CellContext`\[ScriptL])^(-1) (-1 + 
              2 $CellContext`\[ScriptL])^(-1) (1 + 
              2 $CellContext`\[ScriptL])^(-3) (3 + 
              2 $CellContext`\[ScriptL])^(-4) (5 + 
              2 $CellContext`\[ScriptL])^(-2) (9 + 
              2 $CellContext`\[ScriptL])^(-1) (-24634368000 - 
             255289190400 $CellContext`\[ScriptL] - 
             1244629670400 $CellContext`\[ScriptL]^2 - 
             3776673161088 $CellContext`\[ScriptL]^3 - 
             7912209517056 $CellContext`\[ScriptL]^4 - 
             12126383763456 $CellContext`\[ScriptL]^5 - 
             14137234559136 $CellContext`\[ScriptL]^6 - 
             12546132229872 $CellContext`\[ScriptL]^7 - 
             7740644282944 $CellContext`\[ScriptL]^8 - 
             1999270070096 $CellContext`\[ScriptL]^9 + 
             1879053171093 $CellContext`\[ScriptL]^10 + 
             2847197134513 $CellContext`\[ScriptL]^11 + 
             2018590724471 $CellContext`\[ScriptL]^12 + 
             950174572851 $CellContext`\[ScriptL]^13 + 
             327243864618 $CellContext`\[ScriptL]^14 + 
             91701046098 $CellContext`\[ScriptL]^15 + 
             25553710974 $CellContext`\[ScriptL]^16 + 
             8254628006 $CellContext`\[ScriptL]^17 + 
             2711652217 $CellContext`\[ScriptL]^18 + 
             748716261 $CellContext`\[ScriptL]^19 + 
             159372811 $CellContext`\[ScriptL]^20 + 
             25255799 $CellContext`\[ScriptL]^21 + 
             2886264 $CellContext`\[ScriptL]^22 + 
             225432 $CellContext`\[ScriptL]^23 + 
             10800 $CellContext`\[ScriptL]^24 + 
             240 $CellContext`\[ScriptL]^25) $CellContext`m^4) + \
$CellContext`a^6 (
           Rational[-1, 
              16] (-1 + $CellContext`\[ScriptL])^(-1) \
$CellContext`\[ScriptL]^(-3) (1 + $CellContext`\[ScriptL])^(-6) (
              2 + $CellContext`\[ScriptL])^(-4) (-1 + 
              2 $CellContext`\[ScriptL])^(-1) (1 + 
              2 $CellContext`\[ScriptL])^(-1) (3 + 
              2 $CellContext`\[ScriptL])^(-4) (5 + 
              2 $CellContext`\[ScriptL])^(-2) (9 + 
              2 $CellContext`\[ScriptL])^(-1) (12 + 
             7 $CellContext`\[ScriptL] + $CellContext`\[ScriptL]^2) (28512000 + 
             105393600 $CellContext`\[ScriptL] + 
             220932720 $CellContext`\[ScriptL]^2 + 
             329299016 $CellContext`\[ScriptL]^3 + 
             318356154 $CellContext`\[ScriptL]^4 + 
             159335626 $CellContext`\[ScriptL]^5 - 
             5808700 $CellContext`\[ScriptL]^6 - 
             61548321 $CellContext`\[ScriptL]^7 - 
             38442429 $CellContext`\[ScriptL]^8 - 
             8925483 $CellContext`\[ScriptL]^9 + 
             1926541 $CellContext`\[ScriptL]^10 + 
             2198089 $CellContext`\[ScriptL]^11 + 
             819119 $CellContext`\[ScriptL]^12 + 
             177737 $CellContext`\[ScriptL]^13 + 
             23671 $CellContext`\[ScriptL]^14 + 
             1800 $CellContext`\[ScriptL]^15 + 
             60 $CellContext`\[ScriptL]^16) $CellContext`m^2 + 
           Rational[
             1, 16] (-1 + $CellContext`\[ScriptL])^(-1) $CellContext`\
\[ScriptL]^(-5) (1 + $CellContext`\[ScriptL])^(-8) (
              2 + $CellContext`\[ScriptL])^(-4) (-1 + 
              2 $CellContext`\[ScriptL])^(-1) (1 + 
              2 $CellContext`\[ScriptL])^(-1) (3 + 
              2 $CellContext`\[ScriptL])^(-4) (5 + 
              2 $CellContext`\[ScriptL])^(-2) (9 + 
              2 $CellContext`\[ScriptL])^(-1) (12 + 
             7 $CellContext`\[ScriptL] + $CellContext`\[ScriptL]^2) (28512000 + 
             162417600 $CellContext`\[ScriptL] + 
             483028800 $CellContext`\[ScriptL]^2 + 
             870275792 $CellContext`\[ScriptL]^3 + 
             1076124928 $CellContext`\[ScriptL]^4 + 
             989850100 $CellContext`\[ScriptL]^5 + 
             624175832 $CellContext`\[ScriptL]^6 + 
             153789275 $CellContext`\[ScriptL]^7 - 
             132340427 $CellContext`\[ScriptL]^8 - 
             151284151 $CellContext`\[ScriptL]^9 - 
             63090357 $CellContext`\[ScriptL]^10 - 
             5857373 $CellContext`\[ScriptL]^11 + 
             6526401 $CellContext`\[ScriptL]^12 + 
             3730447 $CellContext`\[ScriptL]^13 + 
             1053641 $CellContext`\[ScriptL]^14 + 
             185366 $CellContext`\[ScriptL]^15 + 
             20726 $CellContext`\[ScriptL]^16 + 
             1360 $CellContext`\[ScriptL]^17 + 
             40 $CellContext`\[ScriptL]^18) $CellContext`m^4 + 
           Rational[
             1, 16] (-1 + $CellContext`\[ScriptL])^(-1) $CellContext`\
\[ScriptL]^(-5) (1 + $CellContext`\[ScriptL])^(-8) (
              2 + $CellContext`\[ScriptL])^(-4) (-1 + 
              2 $CellContext`\[ScriptL])^(-1) (1 + 
              2 $CellContext`\[ScriptL])^(-1) (3 + 
              2 $CellContext`\[ScriptL])^(-4) (5 + 
              2 $CellContext`\[ScriptL])^(-2) (9 + 
              2 $CellContext`\[ScriptL])^(-1) (12 + 
             7 $CellContext`\[ScriptL] + $CellContext`\[ScriptL]^2) (2592000 + 
             11937600 $CellContext`\[ScriptL] + 
             30417600 $CellContext`\[ScriptL]^2 + 
             43762672 $CellContext`\[ScriptL]^3 + 
             44348144 $CellContext`\[ScriptL]^4 + 
             33831892 $CellContext`\[ScriptL]^5 + 
             12404930 $CellContext`\[ScriptL]^6 - 
             5701157 $CellContext`\[ScriptL]^7 - 
             8607327 $CellContext`\[ScriptL]^8 - 
             3576345 $CellContext`\[ScriptL]^9 - 
             192067 $CellContext`\[ScriptL]^10 + 
             413633 $CellContext`\[ScriptL]^11 + 
             198031 $CellContext`\[ScriptL]^12 + 
             47753 $CellContext`\[ScriptL]^13 + 
             6861 $CellContext`\[ScriptL]^14 + 560 $CellContext`\[ScriptL]^15 + 
             20 $CellContext`\[ScriptL]^16) $CellContext`m^6) + 
         Complex[0, 1] (
           Rational[-1, 
              32] $CellContext`a (-1 + $CellContext`\[ScriptL])^(-1) \
$CellContext`\[ScriptL]^(-2) (1 + $CellContext`\[ScriptL])^(-5) (
              2 + $CellContext`\[ScriptL])^(-2) (
              3 + $CellContext`\[ScriptL])^(-1) (
              4 + $CellContext`\[ScriptL])^(-1) (-1 + 
              2 $CellContext`\[ScriptL])^(-1) (1 + 
              2 $CellContext`\[ScriptL])^(-3) (3 + 
              2 $CellContext`\[ScriptL])^(-4) (5 + 
              2 $CellContext`\[ScriptL])^(-2) (9 + 
              2 $CellContext`\[ScriptL])^(-1) (-536544000 - 
             9098088480 $CellContext`\[ScriptL] - 
             41795233200 $CellContext`\[ScriptL]^2 - 
             99541185912 $CellContext`\[ScriptL]^3 - 
             158815639932 $CellContext`\[ScriptL]^4 - 
             194611142376 $CellContext`\[ScriptL]^5 - 
             189046406322 $CellContext`\[ScriptL]^6 - 
             136014390051 $CellContext`\[ScriptL]^7 - 
             58665632362 $CellContext`\[ScriptL]^8 + 
             2139017524 $CellContext`\[ScriptL]^9 + 
             25686554834 $CellContext`\[ScriptL]^10 + 
             22341497972 $CellContext`\[ScriptL]^11 + 
             11736102270 $CellContext`\[ScriptL]^12 + 
             4352592682 $CellContext`\[ScriptL]^13 + 
             1193815208 $CellContext`\[ScriptL]^14 + 
             246128967 $CellContext`\[ScriptL]^15 + 
             38326864 $CellContext`\[ScriptL]^16 + 
             4514698 $CellContext`\[ScriptL]^17 + 
             403200 $CellContext`\[ScriptL]^18 + 
             27104 $CellContext`\[ScriptL]^19 + 
             1280 $CellContext`\[ScriptL]^20 + 
             
             32 $CellContext`\[ScriptL]^21) $CellContext`m + $CellContext`a^3 \
(Rational[-1, 
                32] (-1 + $CellContext`\[ScriptL])^(-1) $CellContext`\
\[ScriptL]^(-3) (1 + $CellContext`\[ScriptL])^(-5) (
                2 + $CellContext`\[ScriptL])^(-3) (
                4 + $CellContext`\[ScriptL])^(-1) (-1 + 
                2 $CellContext`\[ScriptL])^(-1) (1 + 
                2 $CellContext`\[ScriptL])^(-3) (3 + 
                2 $CellContext`\[ScriptL])^(-3) (5 + 
                2 $CellContext`\[ScriptL])^(-2) (9 + 
                2 $CellContext`\[ScriptL])^(-1) (248832000 + 
               1887321600 $CellContext`\[ScriptL] + 
               7247511360 $CellContext`\[ScriptL]^2 + 
               17948414016 $CellContext`\[ScriptL]^3 + 
               30188151520 $CellContext`\[ScriptL]^4 + 
               35027806112 $CellContext`\[ScriptL]^5 + 
               29085793744 $CellContext`\[ScriptL]^6 + 
               19474161384 $CellContext`\[ScriptL]^7 + 
               13458226604 $CellContext`\[ScriptL]^8 + 
               10733336677 $CellContext`\[ScriptL]^9 + 
               8082696021 $CellContext`\[ScriptL]^10 + 
               4843215017 $CellContext`\[ScriptL]^11 + 
               2183674227 $CellContext`\[ScriptL]^12 + 
               726027607 $CellContext`\[ScriptL]^13 + 
               172603405 $CellContext`\[ScriptL]^14 + 
               26941359 $CellContext`\[ScriptL]^15 + 
               1909157 $CellContext`\[ScriptL]^16 - 
               215488 $CellContext`\[ScriptL]^17 - 
               76222 $CellContext`\[ScriptL]^18 - 
               9484 $CellContext`\[ScriptL]^19 - 
               600 $CellContext`\[ScriptL]^20 - 
               16 $CellContext`\[ScriptL]^21) $CellContext`m + 
             Rational[-1, 
                16] (-1 + $CellContext`\[ScriptL])^(-1) $CellContext`\
\[ScriptL]^(-5) (1 + $CellContext`\[ScriptL])^(-7) (
                2 + $CellContext`\[ScriptL])^(-3) (
                3 + $CellContext`\[ScriptL])^(-1) (
                4 + $CellContext`\[ScriptL])^(-1) (-1 + 
                2 $CellContext`\[ScriptL])^(-1) (1 + 
                2 $CellContext`\[ScriptL])^(-3) (3 + 
                2 $CellContext`\[ScriptL])^(-3) (5 + 
                2 $CellContext`\[ScriptL])^(-2) (9 + 
                2 $CellContext`\[ScriptL])^(-1) (-373248000 - 
               3523046400 $CellContext`\[ScriptL] - 
               15739488000 $CellContext`\[ScriptL]^2 - 
               43639829568 $CellContext`\[ScriptL]^3 - 
               81162537888 $CellContext`\[ScriptL]^4 - 
               105214809296 $CellContext`\[ScriptL]^5 - 
               96211318144 $CellContext`\[ScriptL]^6 - 
               49947199268 $CellContext`\[ScriptL]^7 + 
               21660666876 $CellContext`\[ScriptL]^8 + 
               85433648821 $CellContext`\[ScriptL]^9 + 
               108210592322 $CellContext`\[ScriptL]^10 + 
               89619290609 $CellContext`\[ScriptL]^11 + 
               55560229024 $CellContext`\[ScriptL]^12 + 
               27782584943 $CellContext`\[ScriptL]^13 + 
               11840566790 $CellContext`\[ScriptL]^14 + 
               4435833026 $CellContext`\[ScriptL]^15 + 
               1459488412 $CellContext`\[ScriptL]^16 + 
               411600411 $CellContext`\[ScriptL]^17 + 
               96365406 $CellContext`\[ScriptL]^18 + 
               18147645 $CellContext`\[ScriptL]^19 + 
               2659840 $CellContext`\[ScriptL]^20 + 
               291033 $CellContext`\[ScriptL]^21 + 
               22314 $CellContext`\[ScriptL]^22 + 
               1068 $CellContext`\[ScriptL]^23 + 
               24 $CellContext`\[ScriptL]^24) $CellContext`m^3) + \
$CellContext`a^5 (
             Rational[
               1, 16] (-1 + $CellContext`\[ScriptL])^(-1) $CellContext`\
\[ScriptL]^(-3) (1 + $CellContext`\[ScriptL])^(-5) (
                2 + $CellContext`\[ScriptL])^(-3) (
                3 + $CellContext`\[ScriptL])^2 (
               4 + $CellContext`\[ScriptL]) (-1 + 
                2 $CellContext`\[ScriptL])^(-1) (1 + 
                2 $CellContext`\[ScriptL])^(-1) (3 + 
                2 $CellContext`\[ScriptL])^(-4) (5 + 
                2 $CellContext`\[ScriptL])^(-2) (9 + 
                2 $CellContext`\[ScriptL])^(-1) (2592000 + 
               6753600 $CellContext`\[ScriptL] + 
               12010320 $CellContext`\[ScriptL]^2 + 
               14992216 $CellContext`\[ScriptL]^3 + 
               9310782 $CellContext`\[ScriptL]^4 + 
               239054 $CellContext`\[ScriptL]^5 - 
               3328154 $CellContext`\[ScriptL]^6 - 
               2029785 $CellContext`\[ScriptL]^7 - 
               372777 $CellContext`\[ScriptL]^8 + 
               148836 $CellContext`\[ScriptL]^9 + 
               114440 $CellContext`\[ScriptL]^10 + 
               34391 $CellContext`\[ScriptL]^11 + 
               5737 $CellContext`\[ScriptL]^12 + 
               520 $CellContext`\[ScriptL]^13 + 
               20 $CellContext`\[ScriptL]^14) $CellContext`m + 
             Rational[
               1, 16] (-1 + $CellContext`\[ScriptL])^(-1) $CellContext`\
\[ScriptL]^(-5) (1 + $CellContext`\[ScriptL])^(-7) (
                2 + $CellContext`\[ScriptL])^(-3) (-1 + 
                2 $CellContext`\[ScriptL])^(-1) (1 + 
                2 $CellContext`\[ScriptL])^(-1) (3 + 
                2 $CellContext`\[ScriptL])^(-4) (5 + 
                2 $CellContext`\[ScriptL])^(-2) (9 + 
                2 $CellContext`\[ScriptL])^(-1) (12 + 
               7 $CellContext`\[ScriptL] + $CellContext`\[ScriptL]^2) \
(-7776000 - 38404800 $CellContext`\[ScriptL] - 
               95414400 $CellContext`\[ScriptL]^2 - 
               133668816 $CellContext`\[ScriptL]^3 - 
               120515344 $CellContext`\[ScriptL]^4 - 
               64836212 $CellContext`\[ScriptL]^5 + 
               1862312 $CellContext`\[ScriptL]^6 + 
               33348049 $CellContext`\[ScriptL]^7 + 
               22255838 $CellContext`\[ScriptL]^8 + 
               3262545 $CellContext`\[ScriptL]^9 - 
               3055140 $CellContext`\[ScriptL]^10 - 
               1720655 $CellContext`\[ScriptL]^11 - 
               217898 $CellContext`\[ScriptL]^12 + 
               105203 $CellContext`\[ScriptL]^13 + 
               52048 $CellContext`\[ScriptL]^14 + 
               10230 $CellContext`\[ScriptL]^15 + 
               1000 $CellContext`\[ScriptL]^16 + 
               40 $CellContext`\[ScriptL]^17) $CellContext`m^3 + 
             Rational[-3, 
                16] (-1 + $CellContext`\[ScriptL])^(-1) $CellContext`\
\[ScriptL]^(-5) (1 + $CellContext`\[ScriptL])^(-8) (
                2 + $CellContext`\[ScriptL])^(-3) (-1 + 
                2 $CellContext`\[ScriptL])^(-1) (1 + 
                2 $CellContext`\[ScriptL])^(-1) (3 + 
                2 $CellContext`\[ScriptL])^(-4) (5 + 
                2 $CellContext`\[ScriptL])^(-2) (9 + 
                2 $CellContext`\[ScriptL])^(-1) (12 + 
               7 $CellContext`\[ScriptL] + $CellContext`\[ScriptL]^2) (
               2592000 + 11937600 $CellContext`\[ScriptL] + 
               30417600 $CellContext`\[ScriptL]^2 + 
               43762672 $CellContext`\[ScriptL]^3 + 
               44348144 $CellContext`\[ScriptL]^4 + 
               33831892 $CellContext`\[ScriptL]^5 + 
               12404930 $CellContext`\[ScriptL]^6 - 
               5701157 $CellContext`\[ScriptL]^7 - 
               8607327 $CellContext`\[ScriptL]^8 - 
               3576345 $CellContext`\[ScriptL]^9 - 
               192067 $CellContext`\[ScriptL]^10 + 
               413633 $CellContext`\[ScriptL]^11 + 
               198031 $CellContext`\[ScriptL]^12 + 
               47753 $CellContext`\[ScriptL]^13 + 
               6861 $CellContext`\[ScriptL]^14 + 
               560 $CellContext`\[ScriptL]^15 + 
               20 $CellContext`\[ScriptL]^16) $CellContext`m^5)) (
            1 - $CellContext`a^2)^Rational[1, 2]) $CellContext`\[Omega]^6}, 3,
        7, 1], $CellContext`aMST[4] -> 
     SeriesData[$CellContext`\[Gamma], 0, {
       Rational[
         1, 6] (1 + $CellContext`\[ScriptL])^(-2) (
          2 + $CellContext`\[ScriptL])^(-2) (1 + 
          2 $CellContext`\[ScriptL])^(-1) (3 + 
          2 $CellContext`\[ScriptL])^(-2) (5 + 
          2 $CellContext`\[ScriptL])^(-2) (7 + 
          2 $CellContext`\[ScriptL])^(-1) (12 + 
         7 $CellContext`\[ScriptL] + $CellContext`\[ScriptL]^2) (30 + 
          11 $CellContext`\[ScriptL] + $CellContext`\[ScriptL]^2)^2 (24 - 
         48 $CellContext`a^2 + 24 $CellContext`a^4 + 
         50 $CellContext`\[ScriptL] - 
         100 $CellContext`a^2 $CellContext`\[ScriptL] + 
         50 $CellContext`a^4 $CellContext`\[ScriptL] + 
         35 $CellContext`\[ScriptL]^2 - 
         70 $CellContext`a^2 $CellContext`\[ScriptL]^2 + 
         35 $CellContext`a^4 $CellContext`\[ScriptL]^2 + 
         10 $CellContext`\[ScriptL]^3 - 
         20 $CellContext`a^2 $CellContext`\[ScriptL]^3 + 
         10 $CellContext`a^4 $CellContext`\[ScriptL]^3 + $CellContext`\
\[ScriptL]^4 - 
         2 $CellContext`a^2 $CellContext`\[ScriptL]^4 + $CellContext`a^4 \
$CellContext`\[ScriptL]^4 - 35 $CellContext`a^2 $CellContext`m^2 + 
         35 $CellContext`a^4 $CellContext`m^2 - 
         30 $CellContext`a^2 $CellContext`\[ScriptL] $CellContext`m^2 + 
         30 $CellContext`a^4 $CellContext`\[ScriptL] $CellContext`m^2 - 
         6 $CellContext`a^2 $CellContext`\[ScriptL]^2 $CellContext`m^2 + 
         6 $CellContext`a^4 $CellContext`\[ScriptL]^2 $CellContext`m^2 + \
$CellContext`a^4 $CellContext`m^4 + 
         Complex[0, 50] $CellContext`a $CellContext`m (1 - $CellContext`a^2)^
           Rational[1, 2] + 
         Complex[0, -50] $CellContext`a^3 $CellContext`m (
            1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, 
            70] $CellContext`a $CellContext`\[ScriptL] $CellContext`m (
            1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, -70] $CellContext`a^3 $CellContext`\[ScriptL] \
$CellContext`m (1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, 
            30] $CellContext`a $CellContext`\[ScriptL]^2 $CellContext`m (
            1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, -30] $CellContext`a^3 $CellContext`\[ScriptL]^2 \
$CellContext`m (1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, 
            4] $CellContext`a $CellContext`\[ScriptL]^3 $CellContext`m (
            1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, -4] $CellContext`a^3 $CellContext`\[ScriptL]^3 \
$CellContext`m (1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, -10] $CellContext`a^3 $CellContext`m^3 (
            1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, -4] $CellContext`a^3 $CellContext`\[ScriptL] \
$CellContext`m^3 (1 - $CellContext`a^2)^
           Rational[1, 2]) $CellContext`\[Omega]^4, 
        Rational[
         2, 3] $CellContext`\[ScriptL]^(-1) (
          1 + $CellContext`\[ScriptL])^(-4) (
          2 + $CellContext`\[ScriptL])^(-2) (6 + $CellContext`\[ScriptL])^2 (
          1 + 2 $CellContext`\[ScriptL])^(-1) (3 + 
          2 $CellContext`\[ScriptL])^(-2) (5 + 
          2 $CellContext`\[ScriptL])^(-2) (7 + 
          2 $CellContext`\[ScriptL])^(-1) (60 + 47 $CellContext`\[ScriptL] + 
         12 $CellContext`\[ScriptL]^2 + $CellContext`\[ScriptL]^3) ((-192) \
$CellContext`a $CellContext`m + 384 $CellContext`a^3 $CellContext`m - 
         192 $CellContext`a^5 $CellContext`m - 
         225 $CellContext`a $CellContext`\[ScriptL] $CellContext`m + 
         625 $CellContext`a^3 $CellContext`\[ScriptL] $CellContext`m - 
         400 $CellContext`a^5 $CellContext`\[ScriptL] $CellContext`m + 
         255 $CellContext`a $CellContext`\[ScriptL]^2 $CellContext`m + 
         25 $CellContext`a^3 $CellContext`\[ScriptL]^2 $CellContext`m - 
         280 $CellContext`a^5 $CellContext`\[ScriptL]^2 $CellContext`m + 
         525 $CellContext`a $CellContext`\[ScriptL]^3 $CellContext`m - 
         445 $CellContext`a^3 $CellContext`\[ScriptL]^3 $CellContext`m - 
         80 $CellContext`a^5 $CellContext`\[ScriptL]^3 $CellContext`m + 
         303 $CellContext`a $CellContext`\[ScriptL]^4 $CellContext`m - 
         295 $CellContext`a^3 $CellContext`\[ScriptL]^4 $CellContext`m - 
         8 $CellContext`a^5 $CellContext`\[ScriptL]^4 $CellContext`m + 
         72 $CellContext`a $CellContext`\[ScriptL]^5 $CellContext`m - 
         72 $CellContext`a^3 $CellContext`\[ScriptL]^5 $CellContext`m + 
         6 $CellContext`a $CellContext`\[ScriptL]^6 $CellContext`m - 
         6 $CellContext`a^3 $CellContext`\[ScriptL]^6 $CellContext`m + 
         280 $CellContext`a^3 $CellContext`m^3 - 
         280 $CellContext`a^5 $CellContext`m^3 + 
         230 $CellContext`a^3 $CellContext`\[ScriptL] $CellContext`m^3 - 
         240 $CellContext`a^5 $CellContext`\[ScriptL] $CellContext`m^3 + 
         26 $CellContext`a^3 $CellContext`\[ScriptL]^2 $CellContext`m^3 - 
         48 $CellContext`a^5 $CellContext`\[ScriptL]^2 $CellContext`m^3 - 
         14 $CellContext`a^3 $CellContext`\[ScriptL]^3 $CellContext`m^3 - 
         2 $CellContext`a^3 $CellContext`\[ScriptL]^4 $CellContext`m^3 - 
         8 $CellContext`a^5 $CellContext`m^5 + 
         Complex[0, -125] $CellContext`\[ScriptL] (1 - $CellContext`a^2)^
           Rational[1, 2] + 
         Complex[0, 125] $CellContext`a^2 $CellContext`\[ScriptL] (
            1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, -450] $CellContext`\[ScriptL]^2 (1 - $CellContext`a^2)^
           Rational[1, 2] + 
         Complex[0, 450] $CellContext`a^2 $CellContext`\[ScriptL]^2 (
            1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, -635] $CellContext`\[ScriptL]^3 (1 - $CellContext`a^2)^
           Rational[1, 2] + 
         Complex[0, 635] $CellContext`a^2 $CellContext`\[ScriptL]^3 (
            1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, -445] $CellContext`\[ScriptL]^4 (1 - $CellContext`a^2)^
           Rational[1, 2] + 
         Complex[0, 445] $CellContext`a^2 $CellContext`\[ScriptL]^4 (
            1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, -162] $CellContext`\[ScriptL]^5 (1 - $CellContext`a^2)^
           Rational[1, 2] + 
         Complex[0, 162] $CellContext`a^2 $CellContext`\[ScriptL]^5 (
            1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, -29] $CellContext`\[ScriptL]^6 (1 - $CellContext`a^2)^
           Rational[1, 2] + 
         Complex[0, 29] $CellContext`a^2 $CellContext`\[ScriptL]^6 (
            1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, -2] $CellContext`\[ScriptL]^7 (1 - $CellContext`a^2)^
           Rational[1, 2] + 
         Complex[0, 2] $CellContext`a^2 $CellContext`\[ScriptL]^7 (
            1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, -400] $CellContext`a^2 $CellContext`m^2 (
            1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, 400] $CellContext`a^4 $CellContext`m^2 (
            1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, -485] $CellContext`a^2 $CellContext`\[ScriptL] \
$CellContext`m^2 (1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, 
            560] $CellContext`a^4 $CellContext`\[ScriptL] $CellContext`m^2 (
            1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, -45] $CellContext`a^2 $CellContext`\[ScriptL]^2 \
$CellContext`m^2 (1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, 
            240] $CellContext`a^4 $CellContext`\[ScriptL]^2 $CellContext`m^2 (
            1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, 
            139] $CellContext`a^2 $CellContext`\[ScriptL]^3 $CellContext`m^2 (
            1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, 
            32] $CellContext`a^4 $CellContext`\[ScriptL]^3 $CellContext`m^2 (
            1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, 
            57] $CellContext`a^2 $CellContext`\[ScriptL]^4 $CellContext`m^2 (
            1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, 
            6] $CellContext`a^2 $CellContext`\[ScriptL]^5 $CellContext`m^2 (
            1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, 80] $CellContext`a^4 $CellContext`m^4 (
            1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, 
            32] $CellContext`a^4 $CellContext`\[ScriptL] $CellContext`m^4 (
            1 - $CellContext`a^2)^Rational[1, 2]) $CellContext`\[Omega]^5, 
        64 (Rational[
           1, 960] $CellContext`\[ScriptL]^(-1) (
            1 + $CellContext`\[ScriptL])^(-3) (
            2 + $CellContext`\[ScriptL])^(-2) (-1 + 
            2 $CellContext`\[ScriptL])^(-1) (1 + 
            2 $CellContext`\[ScriptL])^(-3) (3 + 
            2 $CellContext`\[ScriptL])^(-4) (5 + 
            2 $CellContext`\[ScriptL])^(-3) (7 + 
            2 $CellContext`\[ScriptL])^(-2) (11 + 
            2 $CellContext`\[ScriptL])^(-1) (173124864000 + 
           1145320592400 $CellContext`\[ScriptL] + 
           3654171714240 $CellContext`\[ScriptL]^2 + 
           7592803141932 $CellContext`\[ScriptL]^3 + 
           11408891730810 $CellContext`\[ScriptL]^4 + 
           12835859359879 $CellContext`\[ScriptL]^5 + 
           10898624760313 $CellContext`\[ScriptL]^6 + 
           6974820731423 $CellContext`\[ScriptL]^7 + 
           3345711498572 $CellContext`\[ScriptL]^8 + 
           1191317562208 $CellContext`\[ScriptL]^9 + 
           311401297911 $CellContext`\[ScriptL]^10 + 
           60476421899 $CellContext`\[ScriptL]^11 + 
           10126171684 $CellContext`\[ScriptL]^12 + 
           2159153007 $CellContext`\[ScriptL]^13 + 
           586844174 $CellContext`\[ScriptL]^14 + 
           134876420 $CellContext`\[ScriptL]^15 + 
           21914856 $CellContext`\[ScriptL]^16 + 
           2399856 $CellContext`\[ScriptL]^17 + 
           169312 $CellContext`\[ScriptL]^18 + 
           6976 $CellContext`\[ScriptL]^19 + 
           128 $CellContext`\[ScriptL]^20) + $CellContext`a^2 (
           Rational[-1, 960] $CellContext`\[ScriptL]^(-1) (
              1 + $CellContext`\[ScriptL])^(-3) (
              2 + $CellContext`\[ScriptL])^(-2) (-1 + 
              2 $CellContext`\[ScriptL])^(-1) (1 + 
              2 $CellContext`\[ScriptL])^(-3) (3 + 
              2 $CellContext`\[ScriptL])^(-4) (5 + 
              2 $CellContext`\[ScriptL])^(-3) (7 + 
              2 $CellContext`\[ScriptL])^(-2) (11 + 
              2 $CellContext`\[ScriptL])^(-1) (403729920000 + 
             2734119878400 $CellContext`\[ScriptL] + 
             8737314437880 $CellContext`\[ScriptL]^2 + 
             17760851729136 $CellContext`\[ScriptL]^3 + 
             25856857012710 $CellContext`\[ScriptL]^4 + 
             28501242807932 $CellContext`\[ScriptL]^5 + 
             24420429197579 $CellContext`\[ScriptL]^6 + 
             16484711511549 $CellContext`\[ScriptL]^7 + 
             8855107681821 $CellContext`\[ScriptL]^8 + 
             3831882968439 $CellContext`\[ScriptL]^9 + 
             1360094042943 $CellContext`\[ScriptL]^10 + 
             405731501147 $CellContext`\[ScriptL]^11 + 
             104247991637 $CellContext`\[ScriptL]^12 + 
             23319185601 $CellContext`\[ScriptL]^13 + 
             4474651182 $CellContext`\[ScriptL]^14 + 
             709414740 $CellContext`\[ScriptL]^15 + 
             88487448 $CellContext`\[ScriptL]^16 + 
             8214128 $CellContext`\[ScriptL]^17 + 
             528416 $CellContext`\[ScriptL]^18 + 
             20928 $CellContext`\[ScriptL]^19 + 
             384 $CellContext`\[ScriptL]^20) + 
           Rational[-1, 960] $CellContext`\[ScriptL]^(-3) (
              1 + $CellContext`\[ScriptL])^(-5) (
              2 + $CellContext`\[ScriptL])^(-3) (
              3 + $CellContext`\[ScriptL])^(-1) (-1 + 
              2 $CellContext`\[ScriptL])^(-1) (1 + 
              2 $CellContext`\[ScriptL])^(-3) (3 + 
              2 $CellContext`\[ScriptL])^(-4) (5 + 
              2 $CellContext`\[ScriptL])^(-3) (7 + 
              2 $CellContext`\[ScriptL])^(-2) (44 + 
              19 $CellContext`\[ScriptL] + 
              2 $CellContext`\[ScriptL]^2)^(-1) (-1379524608000 - 
             13359591014400 $CellContext`\[ScriptL] - 
             56809130976000 $CellContext`\[ScriptL]^2 - 
             143243035795728 $CellContext`\[ScriptL]^3 - 
             217209758275728 $CellContext`\[ScriptL]^4 - 
             91388804970636 $CellContext`\[ScriptL]^5 + 
             472467440829282 $CellContext`\[ScriptL]^6 + 
             1451536242289631 $CellContext`\[ScriptL]^7 + 
             2385602332144990 $CellContext`\[ScriptL]^8 + 
             2722266400815880 $CellContext`\[ScriptL]^9 + 
             2330908290288024 $CellContext`\[ScriptL]^10 + 
             1554325635212180 $CellContext`\[ScriptL]^11 + 
             825071779419383 $CellContext`\[ScriptL]^12 + 
             353601977668136 $CellContext`\[ScriptL]^13 + 
             123509508702061 $CellContext`\[ScriptL]^14 + 
             35377647747239 $CellContext`\[ScriptL]^15 + 
             8341062416291 $CellContext`\[ScriptL]^16 + 
             1621557283892 $CellContext`\[ScriptL]^17 + 
             259902669693 $CellContext`\[ScriptL]^18 + 
             34265577478 $CellContext`\[ScriptL]^19 + 
             3694570084 $CellContext`\[ScriptL]^20 + 
             321713688 $CellContext`\[ScriptL]^21 + 
             22033840 $CellContext`\[ScriptL]^22 + 
             1124000 $CellContext`\[ScriptL]^23 + 
             38080 $CellContext`\[ScriptL]^24 + 
             640 $CellContext`\[ScriptL]^25) $CellContext`m^2) + \
$CellContext`a^4 (
           Rational[
             1, 960] $CellContext`\[ScriptL]^(-1) (
              1 + $CellContext`\[ScriptL])^(-3) (
              2 + $CellContext`\[ScriptL])^(-2) (-1 + 
              2 $CellContext`\[ScriptL])^(-1) (1 + 
              2 $CellContext`\[ScriptL])^(-3) (3 + 
              2 $CellContext`\[ScriptL])^(-4) (5 + 
              2 $CellContext`\[ScriptL])^(-3) (7 + 
              2 $CellContext`\[ScriptL])^(-2) (11 + 
              2 $CellContext`\[ScriptL])^(-1) (288085248000 + 
             2045375679600 $CellContext`\[ScriptL] + 
             6608705018040 $CellContext`\[ScriptL]^2 + 
             13002112792476 $CellContext`\[ScriptL]^3 + 
             17688130018440 $CellContext`\[ScriptL]^4 + 
             17981953877227 $CellContext`\[ScriptL]^5 + 
             14435979745239 $CellContext`\[ScriptL]^6 + 
             9526428536169 $CellContext`\[ScriptL]^7 + 
             5304196802396 $CellContext`\[ScriptL]^8 + 
             2523349852074 $CellContext`\[ScriptL]^9 + 
             1027167335093 $CellContext`\[ScriptL]^10 + 
             355593864997 $CellContext`\[ScriptL]^11 + 
             103558378142 $CellContext`\[ScriptL]^12 + 
             25009475061 $CellContext`\[ScriptL]^13 + 
             4920622642 $CellContext`\[ScriptL]^14 + 
             771546780 $CellContext`\[ScriptL]^15 + 
             93684088 $CellContext`\[ScriptL]^16 + 
             8460688 $CellContext`\[ScriptL]^17 + 
             533536 $CellContext`\[ScriptL]^18 + 
             20928 $CellContext`\[ScriptL]^19 + 
             384 $CellContext`\[ScriptL]^20) + 
           Rational[
             1, 960] $CellContext`\[ScriptL]^(-3) (
              1 + $CellContext`\[ScriptL])^(-5) (
              2 + $CellContext`\[ScriptL])^(-3) (
              3 + $CellContext`\[ScriptL])^(-1) (-1 + 
              2 $CellContext`\[ScriptL])^(-1) (1 + 
              2 $CellContext`\[ScriptL])^(-3) (3 + 
              2 $CellContext`\[ScriptL])^(-4) (5 + 
              2 $CellContext`\[ScriptL])^(-3) (7 + 
              2 $CellContext`\[ScriptL])^(-2) (44 + 
              19 $CellContext`\[ScriptL] + 
              2 $CellContext`\[ScriptL]^2)^(-1) (-2759049216000 - 
             26719182028800 $CellContext`\[ScriptL] - 
             117195805152000 $CellContext`\[ScriptL]^2 - 
             314237034957456 $CellContext`\[ScriptL]^3 - 
             553205824538256 $CellContext`\[ScriptL]^4 - 
             563852811361572 $CellContext`\[ScriptL]^5 - 
             1777213054386 $CellContext`\[ScriptL]^6 + 
             1123421612818117 $CellContext`\[ScriptL]^7 + 
             2249484800573335 $CellContext`\[ScriptL]^8 + 
             2717581197065510 $CellContext`\[ScriptL]^9 + 
             2373735353833303 $CellContext`\[ScriptL]^10 + 
             1596380944685620 $CellContext`\[ScriptL]^11 + 
             853429105089531 $CellContext`\[ScriptL]^12 + 
             369824973878762 $CellContext`\[ScriptL]^13 + 
             131619251215837 $CellContext`\[ScriptL]^14 + 
             38825930316243 $CellContext`\[ScriptL]^15 + 
             9552366725802 $CellContext`\[ScriptL]^16 + 
             1966912762684 $CellContext`\[ScriptL]^17 + 
             338992392826 $CellContext`\[ScriptL]^18 + 
             48678906796 $CellContext`\[ScriptL]^19 + 
             5757805528 $CellContext`\[ScriptL]^20 + 
             548896336 $CellContext`\[ScriptL]^21 + 
             40620320 $CellContext`\[ScriptL]^22 + 
             2188480 $CellContext`\[ScriptL]^23 + 
             76160 $CellContext`\[ScriptL]^24 + 
             1280 $CellContext`\[ScriptL]^25) $CellContext`m^2 + 
           Rational[-1, 192] $CellContext`\[ScriptL]^(-3) (
              1 + $CellContext`\[ScriptL])^(-6) (
              2 + $CellContext`\[ScriptL])^(-3) (
              3 + $CellContext`\[ScriptL])^(-1) (-1 + 
              2 $CellContext`\[ScriptL])^(-1) (1 + 
              2 $CellContext`\[ScriptL])^(-3) (3 + 
              2 $CellContext`\[ScriptL])^(-4) (5 + 
              2 $CellContext`\[ScriptL])^(-3) (7 + 
              2 $CellContext`\[ScriptL])^(-2) (44 + 
              19 $CellContext`\[ScriptL] + 2 $CellContext`\[ScriptL]^2)^(-1) (
             402361344000 + 3805537075200 $CellContext`\[ScriptL] + 
             17308278547200 $CellContext`\[ScriptL]^2 + 
             51418295059824 $CellContext`\[ScriptL]^3 + 
             109743381680256 $CellContext`\[ScriptL]^4 + 
             170793770167068 $CellContext`\[ScriptL]^5 + 
             191505081838442 $CellContext`\[ScriptL]^6 + 
             149726796051563 $CellContext`\[ScriptL]^7 + 
             73470821495736 $CellContext`\[ScriptL]^8 + 
             11068752073987 $CellContext`\[ScriptL]^9 - 
             15240657942186 $CellContext`\[ScriptL]^10 - 
             15560564429814 $CellContext`\[ScriptL]^11 - 
             8215357134268 $CellContext`\[ScriptL]^12 - 
             2847609887758 $CellContext`\[ScriptL]^13 - 
             636631861710 $CellContext`\[ScriptL]^14 - 
             61393386393 $CellContext`\[ScriptL]^15 + 
             15848836220 $CellContext`\[ScriptL]^16 + 
             8907733759 $CellContext`\[ScriptL]^17 + 
             2273084142 $CellContext`\[ScriptL]^18 + 
             386166260 $CellContext`\[ScriptL]^19 + 
             46566408 $CellContext`\[ScriptL]^20 + 
             3971504 $CellContext`\[ScriptL]^21 + 
             228832 $CellContext`\[ScriptL]^22 + 
             8000 $CellContext`\[ScriptL]^23 + 
             128 $CellContext`\[ScriptL]^24) $CellContext`m^4) + \
$CellContext`a^6 (
           Rational[-1, 960] $CellContext`\[ScriptL]^(-1) (
              1 + $CellContext`\[ScriptL])^(-3) (
              2 + $CellContext`\[ScriptL])^(-1) (-1 + 
              2 $CellContext`\[ScriptL])^(-1) (1 + 
              2 $CellContext`\[ScriptL])^(-1) (3 + 
              2 $CellContext`\[ScriptL])^(-4) (5 + 
              2 $CellContext`\[ScriptL])^(-2) (7 + 
              2 $CellContext`\[ScriptL])^(-1) (11 + 
              2 $CellContext`\[ScriptL])^(-1) (18 + 
              9 $CellContext`\[ScriptL] + $CellContext`\[ScriptL]^2)^2 (20 + 
              9 $CellContext`\[ScriptL] + $CellContext`\[ScriptL]^2)^2 (6336 + 
             5433 $CellContext`\[ScriptL] - 961 $CellContext`\[ScriptL]^2 - 
             1543 $CellContext`\[ScriptL]^3 - 311 $CellContext`\[ScriptL]^4 + 
             162 $CellContext`\[ScriptL]^5 + 76 $CellContext`\[ScriptL]^6 + 
             8 $CellContext`\[ScriptL]^7) + 
           Rational[-1, 960] $CellContext`\[ScriptL]^(-3) (
              1 + $CellContext`\[ScriptL])^(-5) (
              2 + $CellContext`\[ScriptL])^(-2) (
              6 + $CellContext`\[ScriptL])^2 (-1 + 
              2 $CellContext`\[ScriptL])^(-1) (1 + 
              2 $CellContext`\[ScriptL])^(-1) (3 + 
              2 $CellContext`\[ScriptL])^(-4) (5 + 
              2 $CellContext`\[ScriptL])^(-2) (7 + 
              2 $CellContext`\[ScriptL])^(-1) (11 + 
              2 $CellContext`\[ScriptL])^(-1) (20 + 
             9 $CellContext`\[ScriptL] + $CellContext`\[ScriptL]^2) (-2280960 - 
             7143552 $CellContext`\[ScriptL] - 
             14136192 $CellContext`\[ScriptL]^2 - 
             14776515 $CellContext`\[ScriptL]^3 - 
             5283740 $CellContext`\[ScriptL]^4 + 
             2099684 $CellContext`\[ScriptL]^5 + 
             1671404 $CellContext`\[ScriptL]^6 - 
             392480 $CellContext`\[ScriptL]^7 - 
             584510 $CellContext`\[ScriptL]^8 - 
             112932 $CellContext`\[ScriptL]^9 + 
             57048 $CellContext`\[ScriptL]^10 + 
             35295 $CellContext`\[ScriptL]^11 + 
             8110 $CellContext`\[ScriptL]^12 + 900 $CellContext`\[ScriptL]^13 + 
             40 $CellContext`\[ScriptL]^14) $CellContext`m^2 + 
           Rational[
             1, 192] $CellContext`\[ScriptL]^(-3) (
              1 + $CellContext`\[ScriptL])^(-6) (
              2 + $CellContext`\[ScriptL])^(-2) (
              6 + $CellContext`\[ScriptL])^2 (-1 + 
              2 $CellContext`\[ScriptL])^(-1) (1 + 
              2 $CellContext`\[ScriptL])^(-1) (3 + 
              2 $CellContext`\[ScriptL])^(-4) (5 + 
              2 $CellContext`\[ScriptL])^(-2) (7 + 
              2 $CellContext`\[ScriptL])^(-1) (11 + 
              2 $CellContext`\[ScriptL])^(-1) (20 + 
             9 $CellContext`\[ScriptL] + $CellContext`\[ScriptL]^2) (665280 + 
             1933056 $CellContext`\[ScriptL] + 
             4630560 $CellContext`\[ScriptL]^2 + 
             6329710 $CellContext`\[ScriptL]^3 + 
             3844362 $CellContext`\[ScriptL]^4 + 
             388979 $CellContext`\[ScriptL]^5 - 
             653651 $CellContext`\[ScriptL]^6 - 
             281130 $CellContext`\[ScriptL]^7 + 
             2984 $CellContext`\[ScriptL]^8 + 34087 $CellContext`\[ScriptL]^9 + 
             12181 $CellContext`\[ScriptL]^10 + 
             2170 $CellContext`\[ScriptL]^11 + 204 $CellContext`\[ScriptL]^12 + 
             8 $CellContext`\[ScriptL]^13) $CellContext`m^4 + 
           Rational[
             1, 960] $CellContext`\[ScriptL]^(-3) (
              1 + $CellContext`\[ScriptL])^(-6) (
              2 + $CellContext`\[ScriptL])^(-2) (
              6 + $CellContext`\[ScriptL])^2 (-1 + 
              2 $CellContext`\[ScriptL])^(-1) (1 + 
              2 $CellContext`\[ScriptL])^(-1) (3 + 
              2 $CellContext`\[ScriptL])^(-4) (5 + 
              2 $CellContext`\[ScriptL])^(-2) (7 + 
              2 $CellContext`\[ScriptL])^(-1) (11 + 
              2 $CellContext`\[ScriptL])^(-1) (20 + 
             9 $CellContext`\[ScriptL] + $CellContext`\[ScriptL]^2) (95040 + 
             194688 $CellContext`\[ScriptL] + 
             481056 $CellContext`\[ScriptL]^2 + 
             467743 $CellContext`\[ScriptL]^3 + 
             77085 $CellContext`\[ScriptL]^4 - 
             85616 $CellContext`\[ScriptL]^5 - 
             34162 $CellContext`\[ScriptL]^6 + 1999 $CellContext`\[ScriptL]^7 + 
             4025 $CellContext`\[ScriptL]^8 + 1178 $CellContext`\[ScriptL]^9 + 
             156 $CellContext`\[ScriptL]^10 + 
             8 $CellContext`\[ScriptL]^11) $CellContext`m^6) + 
         Complex[0, 1] (
           Rational[
             1, 480] $CellContext`a $CellContext`\[ScriptL]^(-1) (
              1 + $CellContext`\[ScriptL])^(-4) (
              2 + $CellContext`\[ScriptL])^(-3) (
              3 + $CellContext`\[ScriptL])^(-1) (-1 + 
              2 $CellContext`\[ScriptL])^(-1) (1 + 
              2 $CellContext`\[ScriptL])^(-3) (3 + 
              2 $CellContext`\[ScriptL])^(-4) (5 + 
              2 $CellContext`\[ScriptL])^(-2) (7 + 
              2 $CellContext`\[ScriptL])^(-2) (44 + 
              19 $CellContext`\[ScriptL] + 2 $CellContext`\[ScriptL]^2)^(-1) (
             844668000000 + 6411336138000 $CellContext`\[ScriptL] + 
             24176383297200 $CellContext`\[ScriptL]^2 + 
             61211599073460 $CellContext`\[ScriptL]^3 + 
             115086693709650 $CellContext`\[ScriptL]^4 + 
             166012347408567 $CellContext`\[ScriptL]^5 + 
             185875877661815 $CellContext`\[ScriptL]^6 + 
             162867729613474 $CellContext`\[ScriptL]^7 + 
             112662091351348 $CellContext`\[ScriptL]^8 + 
             62094164520228 $CellContext`\[ScriptL]^9 + 
             27523166456697 $CellContext`\[ScriptL]^10 + 
             9906232528823 $CellContext`\[ScriptL]^11 + 
             2926188599476 $CellContext`\[ScriptL]^12 + 
             718047868579 $CellContext`\[ScriptL]^13 + 
             148261470154 $CellContext`\[ScriptL]^14 + 
             26015065297 $CellContext`\[ScriptL]^15 + 
             3881424964 $CellContext`\[ScriptL]^16 + 
             485121460 $CellContext`\[ScriptL]^17 + 
             49159656 $CellContext`\[ScriptL]^18 + 
             3840496 $CellContext`\[ScriptL]^19 + 
             214912 $CellContext`\[ScriptL]^20 + 
             7616 $CellContext`\[ScriptL]^21 + 
             128 $CellContext`\[ScriptL]^22) $CellContext`m + \
$CellContext`a^3 (
             Rational[-1, 480] $CellContext`\[ScriptL]^(-1) (
                1 + $CellContext`\[ScriptL])^(-4) (
                2 + $CellContext`\[ScriptL])^(-3) (
                3 + $CellContext`\[ScriptL])^(-1) (-1 + 
                2 $CellContext`\[ScriptL])^(-1) (1 + 
                2 $CellContext`\[ScriptL])^(-3) (3 + 
                2 $CellContext`\[ScriptL])^(-3) (5 + 
                2 $CellContext`\[ScriptL])^(-2) (7 + 
                2 $CellContext`\[ScriptL])^(-2) (44 + 
                19 $CellContext`\[ScriptL] + 
                2 $CellContext`\[ScriptL]^2)^(-1) (377356320000 + 
               2733320862000 $CellContext`\[ScriptL] + 
               9482058284400 $CellContext`\[ScriptL]^2 + 
               21239920671540 $CellContext`\[ScriptL]^3 + 
               34463347678530 $CellContext`\[ScriptL]^4 + 
               42708331176123 $CellContext`\[ScriptL]^5 + 
               41521088691618 $CellContext`\[ScriptL]^6 + 
               32178577839084 $CellContext`\[ScriptL]^7 + 
               20112010298871 $CellContext`\[ScriptL]^8 + 
               10235590361753 $CellContext`\[ScriptL]^9 + 
               4276682810736 $CellContext`\[ScriptL]^10 + 
               1476867824708 $CellContext`\[ScriptL]^11 + 
               423479521847 $CellContext`\[ScriptL]^12 + 
               101005002598 $CellContext`\[ScriptL]^13 + 
               19993539724 $CellContext`\[ScriptL]^14 + 
               3259352582 $CellContext`\[ScriptL]^15 + 
               431131578 $CellContext`\[ScriptL]^16 + 
               45149548 $CellContext`\[ScriptL]^17 + 
               3600472 $CellContext`\[ScriptL]^18 + 
               205136 $CellContext`\[ScriptL]^19 + 
               7424 $CellContext`\[ScriptL]^20 + 
               128 $CellContext`\[ScriptL]^21) $CellContext`m + 
             Rational[
               1, 96] $CellContext`\[ScriptL]^(-3) (
                1 + $CellContext`\[ScriptL])^(-6) (
                2 + $CellContext`\[ScriptL])^(-3) (
                3 + $CellContext`\[ScriptL])^(-1) (-1 + 
                2 $CellContext`\[ScriptL])^(-1) (1 + 
                2 $CellContext`\[ScriptL])^(-3) (3 + 
                2 $CellContext`\[ScriptL])^(-3) (5 + 
                2 $CellContext`\[ScriptL])^(-2) (7 + 
                2 $CellContext`\[ScriptL])^(-2) (44 + 
                19 $CellContext`\[ScriptL] + 
                2 $CellContext`\[ScriptL]^2)^(-1) (19160064000 + 
               171179827200 $CellContext`\[ScriptL] + 
               725614675200 $CellContext`\[ScriptL]^2 + 
               1992429092304 $CellContext`\[ScriptL]^3 + 
               3849169221024 $CellContext`\[ScriptL]^4 + 
               5108975623828 $CellContext`\[ScriptL]^5 + 
               4169289447038 $CellContext`\[ScriptL]^6 + 
               1064564917249 $CellContext`\[ScriptL]^7 - 
               2108568272344 $CellContext`\[ScriptL]^8 - 
               3434380178472 $CellContext`\[ScriptL]^9 - 
               2901227808870 $CellContext`\[ScriptL]^10 - 
               1692418100606 $CellContext`\[ScriptL]^11 - 
               736133177056 $CellContext`\[ScriptL]^12 - 
               246111799408 $CellContext`\[ScriptL]^13 - 
               63936791934 $CellContext`\[ScriptL]^14 - 
               12877001647 $CellContext`\[ScriptL]^15 - 
               1979180992 $CellContext`\[ScriptL]^16 - 
               224055428 $CellContext`\[ScriptL]^17 - 
               17305498 $CellContext`\[ScriptL]^18 - 
               734220 $CellContext`\[ScriptL]^19 + 
               2008 $CellContext`\[ScriptL]^20 + 
               1840 $CellContext`\[ScriptL]^21 + 
               64 $CellContext`\[ScriptL]^22) $CellContext`m^3) + \
$CellContext`a^5 (
             Rational[
               1, 480] $CellContext`\[ScriptL]^(-1) (
                1 + $CellContext`\[ScriptL])^(-4) (
                2 + $CellContext`\[ScriptL])^(-2) (
               4 + $CellContext`\[ScriptL]) (5 + $CellContext`\[ScriptL])^2 (
                6 + $CellContext`\[ScriptL])^2 (-1 + 
                2 $CellContext`\[ScriptL])^(-1) (1 + 
                2 $CellContext`\[ScriptL])^(-1) (3 + 
                2 $CellContext`\[ScriptL])^(-4) (5 + 
                2 $CellContext`\[ScriptL])^(-1) (7 + 
                2 $CellContext`\[ScriptL])^(-1) (11 + 
                2 $CellContext`\[ScriptL])^(-1) (95040 + 
               208215 $CellContext`\[ScriptL] + 
               144933 $CellContext`\[ScriptL]^2 + 
               7435 $CellContext`\[ScriptL]^3 - 
               37780 $CellContext`\[ScriptL]^4 - 
               17095 $CellContext`\[ScriptL]^5 + 
               349 $CellContext`\[ScriptL]^6 + 2625 $CellContext`\[ScriptL]^7 + 
               930 $CellContext`\[ScriptL]^8 + 140 $CellContext`\[ScriptL]^9 + 
               8 $CellContext`\[ScriptL]^10) $CellContext`m + 
             Rational[-1, 96] $CellContext`\[ScriptL]^(-3) (
                1 + $CellContext`\[ScriptL])^(-6) (
                2 + $CellContext`\[ScriptL])^(-2) (
                6 + $CellContext`\[ScriptL])^2 (-1 + 
                2 $CellContext`\[ScriptL])^(-1) (1 + 
                2 $CellContext`\[ScriptL])^(-1) (3 + 
                2 $CellContext`\[ScriptL])^(-4) (5 + 
                2 $CellContext`\[ScriptL])^(-1) (7 + 
                2 $CellContext`\[ScriptL])^(-1) (11 + 
                2 $CellContext`\[ScriptL])^(-1) (20 + 
               9 $CellContext`\[ScriptL] + $CellContext`\[ScriptL]^2) (95040 + 
               289728 $CellContext`\[ScriptL] + 
               675744 $CellContext`\[ScriptL]^2 + 
               923284 $CellContext`\[ScriptL]^3 + 
               562081 $CellContext`\[ScriptL]^4 + 
               49507 $CellContext`\[ScriptL]^5 - 
               97684 $CellContext`\[ScriptL]^6 - 
               36698 $CellContext`\[ScriptL]^7 + 
               3001 $CellContext`\[ScriptL]^8 + 
               4895 $CellContext`\[ScriptL]^9 + 
               1330 $CellContext`\[ScriptL]^10 + 
               164 $CellContext`\[ScriptL]^11 + 
               8 $CellContext`\[ScriptL]^12) $CellContext`m^3 + 
             Rational[-1, 480] $CellContext`\[ScriptL]^(-3) (
                1 + $CellContext`\[ScriptL])^(-6) (
                2 + $CellContext`\[ScriptL])^(-2) (
                6 + $CellContext`\[ScriptL])^2 (-1 + 
                2 $CellContext`\[ScriptL])^(-1) (1 + 
                2 $CellContext`\[ScriptL])^(-1) (3 + 
                2 $CellContext`\[ScriptL])^(-4) (5 + 
                2 $CellContext`\[ScriptL])^(-1) (7 + 
                2 $CellContext`\[ScriptL])^(-1) (11 + 
                2 $CellContext`\[ScriptL])^(-1) (20 + 
               9 $CellContext`\[ScriptL] + $CellContext`\[ScriptL]^2) (95040 + 
               194688 $CellContext`\[ScriptL] + 
               481056 $CellContext`\[ScriptL]^2 + 
               467743 $CellContext`\[ScriptL]^3 + 
               77085 $CellContext`\[ScriptL]^4 - 
               85616 $CellContext`\[ScriptL]^5 - 
               34162 $CellContext`\[ScriptL]^6 + 
               1999 $CellContext`\[ScriptL]^7 + 
               4025 $CellContext`\[ScriptL]^8 + 
               1178 $CellContext`\[ScriptL]^9 + 
               156 $CellContext`\[ScriptL]^10 + 
               8 $CellContext`\[ScriptL]^11) $CellContext`m^5)) (
            1 - $CellContext`a^2)^Rational[1, 2]) $CellContext`\[Omega]^6}, 4,
        7, 1], $CellContext`aMST[5] -> 
     SeriesData[$CellContext`\[Gamma], 0, {
       Rational[
         1, 30] (1 + $CellContext`\[ScriptL])^(-2) (
          2 + $CellContext`\[ScriptL])^(-2) (1 + 
          2 $CellContext`\[ScriptL])^(-1) (3 + 
          2 $CellContext`\[ScriptL])^(-2) (5 + 
          2 $CellContext`\[ScriptL])^(-2) (7 + 
          2 $CellContext`\[ScriptL])^(-1) (9 + 
          2 $CellContext`\[ScriptL])^(-1) (20 + 
         9 $CellContext`\[ScriptL] + $CellContext`\[ScriptL]^2) (42 + 
          13 $CellContext`\[ScriptL] + $CellContext`\[ScriptL]^2)^2 ((-274) \
$CellContext`a $CellContext`m + 548 $CellContext`a^3 $CellContext`m - 
         274 $CellContext`a^5 $CellContext`m - 
         450 $CellContext`a $CellContext`\[ScriptL] $CellContext`m + 
         900 $CellContext`a^3 $CellContext`\[ScriptL] $CellContext`m - 
         450 $CellContext`a^5 $CellContext`\[ScriptL] $CellContext`m - 
         255 $CellContext`a $CellContext`\[ScriptL]^2 $CellContext`m + 
         510 $CellContext`a^3 $CellContext`\[ScriptL]^2 $CellContext`m - 
         255 $CellContext`a^5 $CellContext`\[ScriptL]^2 $CellContext`m - 
         60 $CellContext`a $CellContext`\[ScriptL]^3 $CellContext`m + 
         120 $CellContext`a^3 $CellContext`\[ScriptL]^3 $CellContext`m - 
         60 $CellContext`a^5 $CellContext`\[ScriptL]^3 $CellContext`m - 
         5 $CellContext`a $CellContext`\[ScriptL]^4 $CellContext`m + 
         10 $CellContext`a^3 $CellContext`\[ScriptL]^4 $CellContext`m - 
         5 $CellContext`a^5 $CellContext`\[ScriptL]^4 $CellContext`m + 
         85 $CellContext`a^3 $CellContext`m^3 - 
         85 $CellContext`a^5 $CellContext`m^3 + 
         60 $CellContext`a^3 $CellContext`\[ScriptL] $CellContext`m^3 - 
         60 $CellContext`a^5 $CellContext`\[ScriptL] $CellContext`m^3 + 
         10 $CellContext`a^3 $CellContext`\[ScriptL]^2 $CellContext`m^3 - 
         10 $CellContext`a^5 $CellContext`\[ScriptL]^2 $CellContext`m^3 - \
$CellContext`a^5 $CellContext`m^5 + 
         Complex[0, 120] (1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, -240] $CellContext`a^2 (1 - $CellContext`a^2)^
           Rational[1, 2] + 
         Complex[0, 120] $CellContext`a^4 (1 - $CellContext`a^2)^
           Rational[1, 2] + 
         Complex[0, 274] $CellContext`\[ScriptL] (1 - $CellContext`a^2)^
           Rational[1, 2] + 
         Complex[0, -548] $CellContext`a^2 $CellContext`\[ScriptL] (
            1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, 274] $CellContext`a^4 $CellContext`\[ScriptL] (
            1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, 225] $CellContext`\[ScriptL]^2 (1 - $CellContext`a^2)^
           Rational[1, 2] + 
         Complex[0, -450] $CellContext`a^2 $CellContext`\[ScriptL]^2 (
            1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, 225] $CellContext`a^4 $CellContext`\[ScriptL]^2 (
            1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, 85] $CellContext`\[ScriptL]^3 (1 - $CellContext`a^2)^
           Rational[1, 2] + 
         Complex[0, -170] $CellContext`a^2 $CellContext`\[ScriptL]^3 (
            1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, 85] $CellContext`a^4 $CellContext`\[ScriptL]^3 (
            1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, 15] $CellContext`\[ScriptL]^4 (1 - $CellContext`a^2)^
           Rational[1, 2] + 
         Complex[0, -30] $CellContext`a^2 $CellContext`\[ScriptL]^4 (
            1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, 15] $CellContext`a^4 $CellContext`\[ScriptL]^4 (
            1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, 1] $CellContext`\[ScriptL]^5 (1 - $CellContext`a^2)^
           Rational[1, 2] + 
         Complex[0, -2] $CellContext`a^2 $CellContext`\[ScriptL]^5 (
            1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, 1] $CellContext`a^4 $CellContext`\[ScriptL]^5 (
            1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, -225] $CellContext`a^2 $CellContext`m^2 (
            1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, 225] $CellContext`a^4 $CellContext`m^2 (
            1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, -255] $CellContext`a^2 $CellContext`\[ScriptL] \
$CellContext`m^2 (1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, 
            255] $CellContext`a^4 $CellContext`\[ScriptL] $CellContext`m^2 (
            1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, -90] $CellContext`a^2 $CellContext`\[ScriptL]^2 \
$CellContext`m^2 (1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, 
            90] $CellContext`a^4 $CellContext`\[ScriptL]^2 $CellContext`m^2 (
            1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, -10] $CellContext`a^2 $CellContext`\[ScriptL]^3 \
$CellContext`m^2 (1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, 
            10] $CellContext`a^4 $CellContext`\[ScriptL]^3 $CellContext`m^2 (
            1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, 15] $CellContext`a^4 $CellContext`m^4 (
            1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, 
            5] $CellContext`a^4 $CellContext`\[ScriptL] $CellContext`m^4 (
            1 - $CellContext`a^2)^Rational[1, 2]) $CellContext`\[Omega]^5, 
        Rational[
         1, 15] $CellContext`\[ScriptL]^(-1) (
          1 + $CellContext`\[ScriptL])^(-4) (
          2 + $CellContext`\[ScriptL])^(-2) (7 + $CellContext`\[ScriptL])^2 (
          1 + 2 $CellContext`\[ScriptL])^(-1) (3 + 
          2 $CellContext`\[ScriptL])^(-2) (5 + 
          2 $CellContext`\[ScriptL])^(-2) (7 + 
          2 $CellContext`\[ScriptL])^(-1) (9 + 
          2 $CellContext`\[ScriptL])^(-1) (120 + 74 $CellContext`\[ScriptL] + 
         15 $CellContext`\[ScriptL]^2 + $CellContext`\[ScriptL]^3) (
         1644 $CellContext`\[ScriptL] - 
         3288 $CellContext`a^2 $CellContext`\[ScriptL] + 
         1644 $CellContext`a^4 $CellContext`\[ScriptL] + 
         6262 $CellContext`\[ScriptL]^2 - 
         12524 $CellContext`a^2 $CellContext`\[ScriptL]^2 + 
         6262 $CellContext`a^4 $CellContext`\[ScriptL]^2 + 
         9572 $CellContext`\[ScriptL]^3 - 
         19144 $CellContext`a^2 $CellContext`\[ScriptL]^3 + 
         9572 $CellContext`a^4 $CellContext`\[ScriptL]^3 + 
         7549 $CellContext`\[ScriptL]^4 - 
         15098 $CellContext`a^2 $CellContext`\[ScriptL]^4 + 
         7549 $CellContext`a^4 $CellContext`\[ScriptL]^4 + 
         3300 $CellContext`\[ScriptL]^5 - 
         6600 $CellContext`a^2 $CellContext`\[ScriptL]^5 + 
         3300 $CellContext`a^4 $CellContext`\[ScriptL]^5 + 
         800 $CellContext`\[ScriptL]^6 - 
         1600 $CellContext`a^2 $CellContext`\[ScriptL]^6 + 
         800 $CellContext`a^4 $CellContext`\[ScriptL]^6 + 
         100 $CellContext`\[ScriptL]^7 - 
         200 $CellContext`a^2 $CellContext`\[ScriptL]^7 + 
         100 $CellContext`a^4 $CellContext`\[ScriptL]^7 + 
         5 $CellContext`\[ScriptL]^8 - 
         10 $CellContext`a^2 $CellContext`\[ScriptL]^8 + 
         5 $CellContext`a^4 $CellContext`\[ScriptL]^8 + 
         5480 $CellContext`a^2 $CellContext`m^2 - 
         10960 $CellContext`a^4 $CellContext`m^2 + 
         5480 $CellContext`a^6 $CellContext`m^2 + 
         7470 $CellContext`a^2 $CellContext`\[ScriptL] $CellContext`m^2 - 
         16470 $CellContext`a^4 $CellContext`\[ScriptL] $CellContext`m^2 + 
         9000 $CellContext`a^6 $CellContext`\[ScriptL] $CellContext`m^2 + 
         705 $CellContext`a^2 $CellContext`\[ScriptL]^2 $CellContext`m^2 - 
         5805 $CellContext`a^4 $CellContext`\[ScriptL]^2 $CellContext`m^2 + 
         5100 $CellContext`a^6 $CellContext`\[ScriptL]^2 $CellContext`m^2 - 
         3360 $CellContext`a^2 $CellContext`\[ScriptL]^3 $CellContext`m^2 + 
         2160 $CellContext`a^4 $CellContext`\[ScriptL]^3 $CellContext`m^2 + 
         1200 $CellContext`a^6 $CellContext`\[ScriptL]^3 $CellContext`m^2 - 
         1985 $CellContext`a^2 $CellContext`\[ScriptL]^4 $CellContext`m^2 + 
         1885 $CellContext`a^4 $CellContext`\[ScriptL]^4 $CellContext`m^2 + 
         100 $CellContext`a^6 $CellContext`\[ScriptL]^4 $CellContext`m^2 - 
         420 $CellContext`a^2 $CellContext`\[ScriptL]^5 $CellContext`m^2 + 
         420 $CellContext`a^4 $CellContext`\[ScriptL]^5 $CellContext`m^2 - 
         30 $CellContext`a^2 $CellContext`\[ScriptL]^6 $CellContext`m^2 + 
         30 $CellContext`a^4 $CellContext`\[ScriptL]^6 $CellContext`m^2 - 
         1700 $CellContext`a^4 $CellContext`m^4 + 
         1700 $CellContext`a^6 $CellContext`m^4 - 
         1170 $CellContext`a^4 $CellContext`\[ScriptL] $CellContext`m^4 + 
         1200 $CellContext`a^6 $CellContext`\[ScriptL] $CellContext`m^4 - 
         135 $CellContext`a^4 $CellContext`\[ScriptL]^2 $CellContext`m^4 + 
         200 $CellContext`a^6 $CellContext`\[ScriptL]^2 $CellContext`m^4 + 
         40 $CellContext`a^4 $CellContext`\[ScriptL]^3 $CellContext`m^4 + 
         5 $CellContext`a^4 $CellContext`\[ScriptL]^4 $CellContext`m^4 + 
         20 $CellContext`a^6 $CellContext`m^6 + 
         Complex[0, -2400] $CellContext`a $CellContext`m (
            1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, 4800] $CellContext`a^3 $CellContext`m (
            1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, -2400] $CellContext`a^5 $CellContext`m (
            1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, -2780] $CellContext`a $CellContext`\[ScriptL] \
$CellContext`m (1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, 
            8260] $CellContext`a^3 $CellContext`\[ScriptL] $CellContext`m (
            1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, -5480] $CellContext`a^5 $CellContext`\[ScriptL] \
$CellContext`m (1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, 
            4410] $CellContext`a $CellContext`\[ScriptL]^2 $CellContext`m (
            1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, 
            90] $CellContext`a^3 $CellContext`\[ScriptL]^2 $CellContext`m (
            1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, -4500] $CellContext`a^5 $CellContext`\[ScriptL]^2 \
$CellContext`m (1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, 
            9610] $CellContext`a $CellContext`\[ScriptL]^3 $CellContext`m (
            1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, -7910] $CellContext`a^3 $CellContext`\[ScriptL]^3 \
$CellContext`m (1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, -1700] $CellContext`a^5 $CellContext`\[ScriptL]^3 \
$CellContext`m (1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, 
            6690] $CellContext`a $CellContext`\[ScriptL]^4 $CellContext`m (
            1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, -6390] $CellContext`a^3 $CellContext`\[ScriptL]^4 \
$CellContext`m (1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, -300] $CellContext`a^5 $CellContext`\[ScriptL]^4 \
$CellContext`m (1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, 
            2190] $CellContext`a $CellContext`\[ScriptL]^5 $CellContext`m (
            1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, -2170] $CellContext`a^3 $CellContext`\[ScriptL]^5 \
$CellContext`m (1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, -20] $CellContext`a^5 $CellContext`\[ScriptL]^5 \
$CellContext`m (1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, 
            340] $CellContext`a $CellContext`\[ScriptL]^6 $CellContext`m (
            1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, -340] $CellContext`a^3 $CellContext`\[ScriptL]^6 \
$CellContext`m (1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, 
            20] $CellContext`a $CellContext`\[ScriptL]^7 $CellContext`m (
            1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, -20] $CellContext`a^3 $CellContext`\[ScriptL]^7 \
$CellContext`m (1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, 4500] $CellContext`a^3 $CellContext`m^3 (
            1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, -4500] $CellContext`a^5 $CellContext`m^3 (
            1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, 
            4740] $CellContext`a^3 $CellContext`\[ScriptL] $CellContext`m^3 (
            1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, -5100] $CellContext`a^5 $CellContext`\[ScriptL] \
$CellContext`m^3 (1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, 
            900] $CellContext`a^3 $CellContext`\[ScriptL]^2 $CellContext`m^3 (
            1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, -1800] $CellContext`a^5 $CellContext`\[ScriptL]^2 \
$CellContext`m^3 (1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, -540] $CellContext`a^3 $CellContext`\[ScriptL]^3 \
$CellContext`m^3 (1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, -200] $CellContext`a^5 $CellContext`\[ScriptL]^3 \
$CellContext`m^3 (1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, -220] $CellContext`a^3 $CellContext`\[ScriptL]^4 \
$CellContext`m^3 (1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, -20] $CellContext`a^3 $CellContext`\[ScriptL]^5 \
$CellContext`m^3 (1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, -300] $CellContext`a^5 $CellContext`m^5 (
            1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, -100] $CellContext`a^5 $CellContext`\[ScriptL] \
$CellContext`m^5 (1 - $CellContext`a^2)^
           Rational[1, 2]) $CellContext`\[Omega]^6}, 5, 7, 
       1], $CellContext`aMST[6] -> 
     SeriesData[$CellContext`\[Gamma], 0, {
       Rational[
         1, 90] (1 + $CellContext`\[ScriptL])^(-2) (
          2 + $CellContext`\[ScriptL])^(-2) (1 + 
          2 $CellContext`\[ScriptL])^(-1) (3 + 
          2 $CellContext`\[ScriptL])^(-2) (5 + 
          2 $CellContext`\[ScriptL])^(-2) (7 + 
          2 $CellContext`\[ScriptL])^(-2) (9 + 
          2 $CellContext`\[ScriptL])^(-1) (11 + 
          2 $CellContext`\[ScriptL])^(-1) (56 + 
          15 $CellContext`\[ScriptL] + $CellContext`\[ScriptL]^2)^2 (120 + 
         74 $CellContext`\[ScriptL] + 
         15 $CellContext`\[ScriptL]^2 + $CellContext`\[ScriptL]^3) (-720 + 
         2160 $CellContext`a^2 - 2160 $CellContext`a^4 + 720 $CellContext`a^6 - 
         1764 $CellContext`\[ScriptL] + 
         5292 $CellContext`a^2 $CellContext`\[ScriptL] - 
         5292 $CellContext`a^4 $CellContext`\[ScriptL] + 
         1764 $CellContext`a^6 $CellContext`\[ScriptL] - 
         1624 $CellContext`\[ScriptL]^2 + 
         4872 $CellContext`a^2 $CellContext`\[ScriptL]^2 - 
         4872 $CellContext`a^4 $CellContext`\[ScriptL]^2 + 
         1624 $CellContext`a^6 $CellContext`\[ScriptL]^2 - 
         735 $CellContext`\[ScriptL]^3 + 
         2205 $CellContext`a^2 $CellContext`\[ScriptL]^3 - 
         2205 $CellContext`a^4 $CellContext`\[ScriptL]^3 + 
         735 $CellContext`a^6 $CellContext`\[ScriptL]^3 - 
         175 $CellContext`\[ScriptL]^4 + 
         525 $CellContext`a^2 $CellContext`\[ScriptL]^4 - 
         525 $CellContext`a^4 $CellContext`\[ScriptL]^4 + 
         175 $CellContext`a^6 $CellContext`\[ScriptL]^4 - 
         21 $CellContext`\[ScriptL]^5 + 
         63 $CellContext`a^2 $CellContext`\[ScriptL]^5 - 
         63 $CellContext`a^4 $CellContext`\[ScriptL]^5 + 
         21 $CellContext`a^6 $CellContext`\[ScriptL]^5 - $CellContext`\
\[ScriptL]^6 + 3 $CellContext`a^2 $CellContext`\[ScriptL]^6 - 
         3 $CellContext`a^4 $CellContext`\[ScriptL]^6 + $CellContext`a^6 \
$CellContext`\[ScriptL]^6 + 1624 $CellContext`a^2 $CellContext`m^2 - 
         3248 $CellContext`a^4 $CellContext`m^2 + 
         1624 $CellContext`a^6 $CellContext`m^2 + 
         2205 $CellContext`a^2 $CellContext`\[ScriptL] $CellContext`m^2 - 
         4410 $CellContext`a^4 $CellContext`\[ScriptL] $CellContext`m^2 + 
         2205 $CellContext`a^6 $CellContext`\[ScriptL] $CellContext`m^2 + 
         1050 $CellContext`a^2 $CellContext`\[ScriptL]^2 $CellContext`m^2 - 
         2100 $CellContext`a^4 $CellContext`\[ScriptL]^2 $CellContext`m^2 + 
         1050 $CellContext`a^6 $CellContext`\[ScriptL]^2 $CellContext`m^2 + 
         210 $CellContext`a^2 $CellContext`\[ScriptL]^3 $CellContext`m^2 - 
         420 $CellContext`a^4 $CellContext`\[ScriptL]^3 $CellContext`m^2 + 
         210 $CellContext`a^6 $CellContext`\[ScriptL]^3 $CellContext`m^2 + 
         15 $CellContext`a^2 $CellContext`\[ScriptL]^4 $CellContext`m^2 - 
         30 $CellContext`a^4 $CellContext`\[ScriptL]^4 $CellContext`m^2 + 
         15 $CellContext`a^6 $CellContext`\[ScriptL]^4 $CellContext`m^2 - 
         175 $CellContext`a^4 $CellContext`m^4 + 
         175 $CellContext`a^6 $CellContext`m^4 - 
         105 $CellContext`a^4 $CellContext`\[ScriptL] $CellContext`m^4 + 
         105 $CellContext`a^6 $CellContext`\[ScriptL] $CellContext`m^4 - 
         15 $CellContext`a^4 $CellContext`\[ScriptL]^2 $CellContext`m^4 + 
         15 $CellContext`a^6 $CellContext`\[ScriptL]^2 $CellContext`m^4 + \
$CellContext`a^6 $CellContext`m^6 + 
         Complex[0, -1764] $CellContext`a $CellContext`m (
            1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, 3528] $CellContext`a^3 $CellContext`m (
            1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, -1764] $CellContext`a^5 $CellContext`m (
            1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, -3248] $CellContext`a $CellContext`\[ScriptL] \
$CellContext`m (1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, 
            6496] $CellContext`a^3 $CellContext`\[ScriptL] $CellContext`m (
            1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, -3248] $CellContext`a^5 $CellContext`\[ScriptL] \
$CellContext`m (1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, -2205] $CellContext`a $CellContext`\[ScriptL]^2 \
$CellContext`m (1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, 
            4410] $CellContext`a^3 $CellContext`\[ScriptL]^2 $CellContext`m (
            1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, -2205] $CellContext`a^5 $CellContext`\[ScriptL]^2 \
$CellContext`m (1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, -700] $CellContext`a $CellContext`\[ScriptL]^3 \
$CellContext`m (1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, 
            1400] $CellContext`a^3 $CellContext`\[ScriptL]^3 $CellContext`m (
            1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, -700] $CellContext`a^5 $CellContext`\[ScriptL]^3 \
$CellContext`m (1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, -105] $CellContext`a $CellContext`\[ScriptL]^4 \
$CellContext`m (1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, 
            210] $CellContext`a^3 $CellContext`\[ScriptL]^4 $CellContext`m (
            1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, -105] $CellContext`a^5 $CellContext`\[ScriptL]^4 \
$CellContext`m (1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, -6] $CellContext`a $CellContext`\[ScriptL]^5 \
$CellContext`m (1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, 
            12] $CellContext`a^3 $CellContext`\[ScriptL]^5 $CellContext`m (
            1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, -6] $CellContext`a^5 $CellContext`\[ScriptL]^5 \
$CellContext`m (1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, 735] $CellContext`a^3 $CellContext`m^3 (
            1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, -735] $CellContext`a^5 $CellContext`m^3 (
            1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, 
            700] $CellContext`a^3 $CellContext`\[ScriptL] $CellContext`m^3 (
            1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, -700] $CellContext`a^5 $CellContext`\[ScriptL] \
$CellContext`m^3 (1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, 
            210] $CellContext`a^3 $CellContext`\[ScriptL]^2 $CellContext`m^3 (
            1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, -210] $CellContext`a^5 $CellContext`\[ScriptL]^2 \
$CellContext`m^3 (1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, 
            20] $CellContext`a^3 $CellContext`\[ScriptL]^3 $CellContext`m^3 (
            1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, -20] $CellContext`a^5 $CellContext`\[ScriptL]^3 \
$CellContext`m^3 (1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, -21] $CellContext`a^5 $CellContext`m^5 (
            1 - $CellContext`a^2)^Rational[1, 2] + 
         Complex[0, -6] $CellContext`a^5 $CellContext`\[ScriptL] \
$CellContext`m^5 (1 - $CellContext`a^2)^
           Rational[1, 2]) $CellContext`\[Omega]^6}, 6, 7, 
       1], $CellContext`aMST[7] -> 
     SeriesData[$CellContext`\[Gamma], 0, {}, 7, 7, 1], $CellContext`aMST[8] -> 
     SeriesData[$CellContext`\[Gamma], 0, {}, 7, 7, 1], $CellContext`aMST[9] -> 
     SeriesData[$CellContext`\[Gamma], 0, {}, 7, 7, 1], $CellContext`aMST[10] -> 
     SeriesData[$CellContext`\[Gamma], 0, {}, 7, 7, 1]|>,
    SelectWithContents->True,
    Selectable->False]}], ";"}]], "Input",
 CellChangeTimes->{{3.992511946675719*^9, 3.992511953748085*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"91beed33-4d8e-44af-b9fc-653b9a3250e6"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"mstCoeffs", "[", "\[Nu]MST", "]"}]], "Input",
 CellChangeTimes->{{3.992511955391118*^9, 3.992511961085641*^9}, {
  3.992627266120308*^9, 3.992627272897966*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"6b3b8baa-4e48-4af8-9194-80feaa2b33fb"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\[ScriptL]", "-", 
   FractionBox[
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"24", "+", 
         RowBox[{"13", " ", "\[ScriptL]"}], "+", 
         RowBox[{"28", " ", 
          SuperscriptBox["\[ScriptL]", "2"]}], "+", 
         RowBox[{"30", " ", 
          SuperscriptBox["\[ScriptL]", "3"]}], "+", 
         RowBox[{"15", " ", 
          SuperscriptBox["\[ScriptL]", "4"]}]}], ")"}], " ", 
       SuperscriptBox["\[Omega]", "2"]}], ")"}], " ", 
     SuperscriptBox["\[Gamma]", "2"]}], 
    RowBox[{"\[ScriptL]", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "\[ScriptL]"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"2", " ", "\[ScriptL]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "\[ScriptL]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", 
       RowBox[{"2", " ", "\[ScriptL]"}]}], ")"}]}]], "+", 
   FractionBox[
    RowBox[{"8", " ", "a", " ", "m", " ", 
     RowBox[{"(", 
      RowBox[{"108", "+", 
       RowBox[{"18", " ", "\[ScriptL]"}], "+", 
       RowBox[{"17", " ", 
        SuperscriptBox["\[ScriptL]", "2"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["\[ScriptL]", "3"]}], "+", 
       RowBox[{"14", " ", 
        SuperscriptBox["\[ScriptL]", "4"]}], "+", 
       RowBox[{"15", " ", 
        SuperscriptBox["\[ScriptL]", "5"]}], "+", 
       RowBox[{"5", " ", 
        SuperscriptBox["\[ScriptL]", "6"]}]}], ")"}], " ", 
     SuperscriptBox["\[Omega]", "3"], " ", 
     SuperscriptBox["\[Gamma]", "3"]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "\[ScriptL]"}], ")"}], " ", 
     SuperscriptBox["\[ScriptL]", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "\[ScriptL]"}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", "\[ScriptL]"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"2", " ", "\[ScriptL]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "\[ScriptL]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", 
       RowBox[{"2", " ", "\[ScriptL]"}]}], ")"}]}]], "+", 
   RowBox[{"16", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"38880", " ", 
            SuperscriptBox["m", "2"]}], "+", 
           RowBox[{"99792", " ", 
            SuperscriptBox["m", "2"], " ", "\[ScriptL]"}], "-", 
           RowBox[{"38880", " ", 
            SuperscriptBox["\[ScriptL]", "2"]}], "+", 
           RowBox[{"25776", " ", 
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox["\[ScriptL]", "2"]}], "-", 
           RowBox[{"70632", " ", 
            SuperscriptBox["\[ScriptL]", "3"]}], "-", 
           RowBox[{"143448", " ", 
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox["\[ScriptL]", "3"]}], "-", 
           RowBox[{"15732", " ", 
            SuperscriptBox["\[ScriptL]", "4"]}], "-", 
           RowBox[{"58542", " ", 
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox["\[ScriptL]", "4"]}], "+", 
           RowBox[{"26790", " ", 
            SuperscriptBox["\[ScriptL]", "5"]}], "+", 
           RowBox[{"20943", " ", 
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox["\[ScriptL]", "5"]}], "+", 
           RowBox[{"9680", " ", 
            SuperscriptBox["\[ScriptL]", "6"]}], "+", 
           RowBox[{"16176", " ", 
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox["\[ScriptL]", "6"]}], "-", 
           RowBox[{"8071", " ", 
            SuperscriptBox["\[ScriptL]", "7"]}], "+", 
           RowBox[{"8388", " ", 
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox["\[ScriptL]", "7"]}], "-", 
           RowBox[{"11011", " ", 
            SuperscriptBox["\[ScriptL]", "8"]}], "+", 
           RowBox[{"927", " ", 
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox["\[ScriptL]", "8"]}], "-", 
           RowBox[{"2525", " ", 
            SuperscriptBox["\[ScriptL]", "9"]}], "-", 
           RowBox[{"3585", " ", 
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox["\[ScriptL]", "9"]}], "+", 
           RowBox[{"3895", " ", 
            SuperscriptBox["\[ScriptL]", "10"]}], "-", 
           RowBox[{"3522", " ", 
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox["\[ScriptL]", "10"]}], "+", 
           RowBox[{"3583", " ", 
            SuperscriptBox["\[ScriptL]", "11"]}], "-", 
           RowBox[{"1530", " ", 
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox["\[ScriptL]", "11"]}], "+", 
           RowBox[{"1583", " ", 
            SuperscriptBox["\[ScriptL]", "12"]}], "-", 
           RowBox[{"255", " ", 
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox["\[ScriptL]", "12"]}], "+", 
           RowBox[{"455", " ", 
            SuperscriptBox["\[ScriptL]", "13"]}], "+", 
           RowBox[{"65", " ", 
            SuperscriptBox["\[ScriptL]", "14"]}]}], ")"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[ScriptL]"}], ")"}], " ", 
         SuperscriptBox["\[ScriptL]", "4"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "\[ScriptL]"}], ")"}], "4"], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "\[ScriptL]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{"2", " ", "\[ScriptL]"}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"2", " ", "\[ScriptL]"}]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "\[ScriptL]"}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"2", " ", "\[ScriptL]"}]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"5", "+", 
           RowBox[{"2", " ", "\[ScriptL]"}]}], ")"}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "51840"}], "-", 
         RowBox[{"102816", " ", "\[ScriptL]"}], "+", 
         RowBox[{"850608", " ", 
          SuperscriptBox["\[ScriptL]", "2"]}], "+", 
         RowBox[{"1855326", " ", 
          SuperscriptBox["\[ScriptL]", "3"]}], "+", 
         RowBox[{"675625", " ", 
          SuperscriptBox["\[ScriptL]", "4"]}], "-", 
         RowBox[{"733273", " ", 
          SuperscriptBox["\[ScriptL]", "5"]}], "-", 
         RowBox[{"1217380", " ", 
          SuperscriptBox["\[ScriptL]", "6"]}], "-", 
         RowBox[{"1397512", " ", 
          SuperscriptBox["\[ScriptL]", "7"]}], "-", 
         RowBox[{"1355518", " ", 
          SuperscriptBox["\[ScriptL]", "8"]}], "-", 
         RowBox[{"1520455", " ", 
          SuperscriptBox["\[ScriptL]", "9"]}], "-", 
         RowBox[{"1678310", " ", 
          SuperscriptBox["\[ScriptL]", "10"]}], "-", 
         RowBox[{"1096830", " ", 
          SuperscriptBox["\[ScriptL]", "11"]}], "+", 
         RowBox[{"8295", " ", 
          SuperscriptBox["\[ScriptL]", "12"]}], "+", 
         RowBox[{"605640", " ", 
          SuperscriptBox["\[ScriptL]", "13"]}], "+", 
         RowBox[{"456120", " ", 
          SuperscriptBox["\[ScriptL]", "14"]}], "+", 
         RowBox[{"147840", " ", 
          SuperscriptBox["\[ScriptL]", "15"]}], "+", 
         RowBox[{"18480", " ", 
          SuperscriptBox["\[ScriptL]", "16"]}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"8", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[ScriptL]"}], ")"}], " ", 
         SuperscriptBox["\[ScriptL]", "3"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "\[ScriptL]"}], ")"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "\[ScriptL]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{"2", " ", "\[ScriptL]"}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"2", " ", "\[ScriptL]"}]}], ")"}], "3"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "\[ScriptL]"}]}], ")"}], "3"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"2", " ", "\[ScriptL]"}]}], ")"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{"5", "+", 
           RowBox[{"2", " ", "\[ScriptL]"}]}], ")"}]}], ")"}]}]}], ")"}], " ", 
    SuperscriptBox["\[Omega]", "4"], " ", 
    SuperscriptBox["\[Gamma]", "4"]}], "+", 
   RowBox[{"32", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["a", "3"], " ", "m", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"155520", " ", 
              SuperscriptBox["m", "2"]}], "+", 
             RowBox[{"632448", " ", 
              SuperscriptBox["m", "2"], " ", "\[ScriptL]"}], "-", 
             RowBox[{"155520", " ", 
              SuperscriptBox["\[ScriptL]", "2"]}], "+", 
             RowBox[{"974016", " ", 
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["\[ScriptL]", "2"]}], "-", 
             RowBox[{"632448", " ", 
              SuperscriptBox["\[ScriptL]", "3"]}], "+", 
             RowBox[{"298848", " ", 
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["\[ScriptL]", "3"]}], "-", 
             RowBox[{"943236", " ", 
              SuperscriptBox["\[ScriptL]", "4"]}], "-", 
             RowBox[{"714228", " ", 
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["\[ScriptL]", "4"]}], "-", 
             RowBox[{"277626", " ", 
              SuperscriptBox["\[ScriptL]", "5"]}], "-", 
             RowBox[{"764718", " ", 
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["\[ScriptL]", "5"]}], "+", 
             RowBox[{"635479", " ", 
              SuperscriptBox["\[ScriptL]", "6"]}], "+", 
             RowBox[{"195365", " ", 
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["\[ScriptL]", "6"]}], "+", 
             RowBox[{"483070", " ", 
              SuperscriptBox["\[ScriptL]", "7"]}], "+", 
             RowBox[{"374342", " ", 
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["\[ScriptL]", "7"]}], "-", 
             RowBox[{"83405", " ", 
              SuperscriptBox["\[ScriptL]", "8"]}], "+", 
             RowBox[{"64388", " ", 
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["\[ScriptL]", "8"]}], "-", 
             RowBox[{"168943", " ", 
              SuperscriptBox["\[ScriptL]", "9"]}], "-", 
             RowBox[{"42290", " ", 
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["\[ScriptL]", "9"]}], "-", 
             RowBox[{"46828", " ", 
              SuperscriptBox["\[ScriptL]", "10"]}], "-", 
             RowBox[{"32141", " ", 
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["\[ScriptL]", "10"]}], "+", 
             RowBox[{"19574", " ", 
              SuperscriptBox["\[ScriptL]", "11"]}], "-", 
             RowBox[{"15830", " ", 
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["\[ScriptL]", "11"]}], "+", 
             RowBox[{"28777", " ", 
              SuperscriptBox["\[ScriptL]", "12"]}], "-", 
             RowBox[{"7795", " ", 
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["\[ScriptL]", "12"]}], "+", 
             RowBox[{"17038", " ", 
              SuperscriptBox["\[ScriptL]", "13"]}], "-", 
             RowBox[{"5320", " ", 
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["\[ScriptL]", "13"]}], "+", 
             RowBox[{"8422", " ", 
              SuperscriptBox["\[ScriptL]", "14"]}], "-", 
             RowBox[{"2860", " ", 
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["\[ScriptL]", "14"]}], "+", 
             RowBox[{"4476", " ", 
              SuperscriptBox["\[ScriptL]", "15"]}], "-", 
             RowBox[{"840", " ", 
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["\[ScriptL]", "15"]}], "+", 
             RowBox[{"1860", " ", 
              SuperscriptBox["\[ScriptL]", "16"]}], "-", 
             RowBox[{"105", " ", 
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["\[ScriptL]", "16"]}], "+", 
             RowBox[{"459", " ", 
              SuperscriptBox["\[ScriptL]", "17"]}], "+", 
             RowBox[{"51", " ", 
              SuperscriptBox["\[ScriptL]", "18"]}]}], ")"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "\[ScriptL]"}], ")"}], "2"], " ", 
           SuperscriptBox["\[ScriptL]", "6"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "\[ScriptL]"}], ")"}], "6"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"2", "+", "\[ScriptL]"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", 
             RowBox[{"2", " ", "\[ScriptL]"}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"2", " ", "\[ScriptL]"}]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", "\[ScriptL]"}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{"2", " ", "\[ScriptL]"}]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"5", "+", 
             RowBox[{"2", " ", "\[ScriptL]"}]}], ")"}]}], ")"}]}], ")"}]}], 
      "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"3", " ", "a", " ", "m", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "77760"}], "-", 
           RowBox[{"125064", " ", "\[ScriptL]"}], "+", 
           RowBox[{"1325556", " ", 
            SuperscriptBox["\[ScriptL]", "2"]}], "+", 
           RowBox[{"2250966", " ", 
            SuperscriptBox["\[ScriptL]", "3"]}], "-", 
           RowBox[{"645252", " ", 
            SuperscriptBox["\[ScriptL]", "4"]}], "-", 
           RowBox[{"2573647", " ", 
            SuperscriptBox["\[ScriptL]", "5"]}], "-", 
           RowBox[{"1755835", " ", 
            SuperscriptBox["\[ScriptL]", "6"]}], "-", 
           RowBox[{"1120919", " ", 
            SuperscriptBox["\[ScriptL]", "7"]}], "-", 
           RowBox[{"788855", " ", 
            SuperscriptBox["\[ScriptL]", "8"]}], "-", 
           RowBox[{"378414", " ", 
            SuperscriptBox["\[ScriptL]", "9"]}], "-", 
           RowBox[{"89688", " ", 
            SuperscriptBox["\[ScriptL]", "10"]}], "-", 
           RowBox[{"138479", " ", 
            SuperscriptBox["\[ScriptL]", "11"]}], "-", 
           RowBox[{"302465", " ", 
            SuperscriptBox["\[ScriptL]", "12"]}], "-", 
           RowBox[{"186739", " ", 
            SuperscriptBox["\[ScriptL]", "13"]}], "+", 
           RowBox[{"93611", " ", 
            SuperscriptBox["\[ScriptL]", "14"]}], "+", 
           RowBox[{"198912", " ", 
            SuperscriptBox["\[ScriptL]", "15"]}], "+", 
           RowBox[{"119112", " ", 
            SuperscriptBox["\[ScriptL]", "16"]}], "+", 
           RowBox[{"33264", " ", 
            SuperscriptBox["\[ScriptL]", "17"]}], "+", 
           RowBox[{"3696", " ", 
            SuperscriptBox["\[ScriptL]", "18"]}]}], ")"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"2", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[ScriptL]"}], ")"}], "2"], " ", 
         SuperscriptBox["\[ScriptL]", "4"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "\[ScriptL]"}], ")"}], "4"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"2", "+", "\[ScriptL]"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{"2", " ", "\[ScriptL]"}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"2", " ", "\[ScriptL]"}]}], ")"}], "3"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "\[ScriptL]"}]}], ")"}], "3"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"2", " ", "\[ScriptL]"}]}], ")"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{"5", "+", 
           RowBox[{"2", " ", "\[ScriptL]"}]}], ")"}]}], ")"}]}]}], ")"}], " ", 
    SuperscriptBox["\[Omega]", "5"], " ", 
    SuperscriptBox["\[Gamma]", "5"]}], "+", 
   RowBox[{"64", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["a", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"29393280000", " ", 
              SuperscriptBox["m", "4"]}], "+", 
             RowBox[{"88739712000", " ", 
              SuperscriptBox["m", "4"], " ", "\[ScriptL]"}], "-", 
             RowBox[{"35271936000", " ", 
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["\[ScriptL]", "2"]}], "-", 
             RowBox[{"51911020800", " ", 
              SuperscriptBox["m", "4"], " ", 
              SuperscriptBox["\[ScriptL]", "2"]}], "-", 
             RowBox[{"106487654400", " ", 
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["\[ScriptL]", "3"]}], "-", 
             RowBox[{"593580856320", " ", 
              SuperscriptBox["m", "4"], " ", 
              SuperscriptBox["\[ScriptL]", "3"]}], "+", 
             RowBox[{"5878656000", " ", 
              SuperscriptBox["\[ScriptL]", "4"]}], "+", 
             RowBox[{"63811877760", " ", 
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["\[ScriptL]", "4"]}], "-", 
             RowBox[{"780445808640", " ", 
              SuperscriptBox["m", "4"], " ", 
              SuperscriptBox["\[ScriptL]", "4"]}], "+", 
             RowBox[{"17747942400", " ", 
              SuperscriptBox["\[ScriptL]", "5"]}], "+", 
             RowBox[{"716881912704", " ", 
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["\[ScriptL]", "5"]}], "+", 
             RowBox[{"395608771584", " ", 
              SuperscriptBox["m", "4"], " ", 
              SuperscriptBox["\[ScriptL]", "5"]}], "-", 
             RowBox[{"11900856960", " ", 
              SuperscriptBox["\[ScriptL]", "6"]}], "+", 
             RowBox[{"967788652320", " ", 
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["\[ScriptL]", "6"]}], "+", 
             RowBox[{"2020836224640", " ", 
              SuperscriptBox["m", "4"], " ", 
              SuperscriptBox["\[ScriptL]", "6"]}], "-", 
             RowBox[{"122780550384", " ", 
              SuperscriptBox["\[ScriptL]", "7"]}], "-", 
             RowBox[{"404455708800", " ", 
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["\[ScriptL]", "7"]}], "+", 
             RowBox[{"1664812633008", " ", 
              SuperscriptBox["m", "4"], " ", 
              SuperscriptBox["\[ScriptL]", "7"]}], "-", 
             RowBox[{"185089650480", " ", 
              SuperscriptBox["\[ScriptL]", "8"]}], "-", 
             RowBox[{"2251864142160", " ", 
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["\[ScriptL]", "8"]}], "-", 
             RowBox[{"426707780340", " ", 
              SuperscriptBox["m", "4"], " ", 
              SuperscriptBox["\[ScriptL]", "8"]}], "-", 
             RowBox[{"9578806704", " ", 
              SuperscriptBox["\[ScriptL]", "9"]}], "-", 
             RowBox[{"1887000067032", " ", 
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["\[ScriptL]", "9"]}], "-", 
             RowBox[{"1553671022028", " ", 
              SuperscriptBox["m", "4"], " ", 
              SuperscriptBox["\[ScriptL]", "9"]}], "+", 
             RowBox[{"251872499910", " ", 
              SuperscriptBox["\[ScriptL]", "10"]}], "+", 
             RowBox[{"506010563388", " ", 
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["\[ScriptL]", "10"]}], "-", 
             RowBox[{"634174008987", " ", 
              SuperscriptBox["m", "4"], " ", 
              SuperscriptBox["\[ScriptL]", "10"]}], "+", 
             RowBox[{"226157138634", " ", 
              SuperscriptBox["\[ScriptL]", "11"]}], "+", 
             RowBox[{"1670035025680", " ", 
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["\[ScriptL]", "11"]}], "+", 
             RowBox[{"540908499734", " ", 
              SuperscriptBox["m", "4"], " ", 
              SuperscriptBox["\[ScriptL]", "11"]}], "-", 
             RowBox[{"38875384653", " ", 
              SuperscriptBox["\[ScriptL]", "12"]}], "+", 
             RowBox[{"552864571420", " ", 
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["\[ScriptL]", "12"]}], "+", 
             RowBox[{"489059948489", " ", 
              SuperscriptBox["m", "4"], " ", 
              SuperscriptBox["\[ScriptL]", "12"]}], "-", 
             RowBox[{"151432914534", " ", 
              SuperscriptBox["\[ScriptL]", "13"]}], "-", 
             RowBox[{"542711053912", " ", 
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["\[ScriptL]", "13"]}], "-", 
             RowBox[{"26999797388", " ", 
              SuperscriptBox["m", "4"], " ", 
              SuperscriptBox["\[ScriptL]", "13"]}], "-", 
             RowBox[{"44067034932", " ", 
              SuperscriptBox["\[ScriptL]", "14"]}], "-", 
             RowBox[{"408747910112", " ", 
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["\[ScriptL]", "14"]}], "-", 
             RowBox[{"148157238298", " ", 
              SuperscriptBox["m", "4"], " ", 
              SuperscriptBox["\[ScriptL]", "14"]}], "+", 
             RowBox[{"46560027552", " ", 
              SuperscriptBox["\[ScriptL]", "15"]}], "+", 
             RowBox[{"24781835360", " ", 
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["\[ScriptL]", "15"]}], "-", 
             RowBox[{"48062341532", " ", 
              SuperscriptBox["m", "4"], " ", 
              SuperscriptBox["\[ScriptL]", "15"]}], "+", 
             RowBox[{"33118459437", " ", 
              SuperscriptBox["\[ScriptL]", "16"]}], "+", 
             RowBox[{"117218406760", " ", 
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["\[ScriptL]", "16"]}], "+", 
             RowBox[{"3718578902", " ", 
              SuperscriptBox["m", "4"], " ", 
              SuperscriptBox["\[ScriptL]", "16"]}], "-", 
             RowBox[{"2893573464", " ", 
              SuperscriptBox["\[ScriptL]", "17"]}], "+", 
             RowBox[{"45246044728", " ", 
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["\[ScriptL]", "17"]}], "+", 
             RowBox[{"5883793124", " ", 
              SuperscriptBox["m", "4"], " ", 
              SuperscriptBox["\[ScriptL]", "17"]}], "-", 
             RowBox[{"11373208662", " ", 
              SuperscriptBox["\[ScriptL]", "18"]}], "+", 
             RowBox[{"889159068", " ", 
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["\[ScriptL]", "18"]}], "+", 
             RowBox[{"1265053257", " ", 
              SuperscriptBox["m", "4"], " ", 
              SuperscriptBox["\[ScriptL]", "18"]}], "-", 
             RowBox[{"4250980086", " ", 
              SuperscriptBox["\[ScriptL]", "19"]}], "-", 
             RowBox[{"4934736240", " ", 
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["\[ScriptL]", "19"]}], "-", 
             RowBox[{"513766650", " ", 
              SuperscriptBox["m", "4"], " ", 
              SuperscriptBox["\[ScriptL]", "19"]}], "+", 
             RowBox[{"659193501", " ", 
              SuperscriptBox["\[ScriptL]", "20"]}], "-", 
             RowBox[{"894378260", " ", 
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["\[ScriptL]", "20"]}], "-", 
             RowBox[{"499219291", " ", 
              SuperscriptBox["m", "4"], " ", 
              SuperscriptBox["\[ScriptL]", "20"]}], "+", 
             RowBox[{"726880506", " ", 
              SuperscriptBox["\[ScriptL]", "21"]}], "+", 
             RowBox[{"893613688", " ", 
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["\[ScriptL]", "21"]}], "-", 
             RowBox[{"144721852", " ", 
              SuperscriptBox["m", "4"], " ", 
              SuperscriptBox["\[ScriptL]", "21"]}], "-", 
             RowBox[{"162090672", " ", 
              SuperscriptBox["\[ScriptL]", "22"]}], "+", 
             RowBox[{"543482408", " ", 
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["\[ScriptL]", "22"]}], "+", 
             RowBox[{"17015788", " ", 
              SuperscriptBox["m", "4"], " ", 
              SuperscriptBox["\[ScriptL]", "22"]}], "-", 
             RowBox[{"271366116", " ", 
              SuperscriptBox["\[ScriptL]", "23"]}], "+", 
             RowBox[{"75091840", " ", 
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["\[ScriptL]", "23"]}], "+", 
             RowBox[{"30875840", " ", 
              SuperscriptBox["m", "4"], " ", 
              SuperscriptBox["\[ScriptL]", "23"]}], "-", 
             RowBox[{"74485533", " ", 
              SuperscriptBox["\[ScriptL]", "24"]}], "-", 
             RowBox[{"48640480", " ", 
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["\[ScriptL]", "24"]}], "+", 
             RowBox[{"12158320", " ", 
              SuperscriptBox["m", "4"], " ", 
              SuperscriptBox["\[ScriptL]", "24"]}], "+", 
             RowBox[{"11950068", " ", 
              SuperscriptBox["\[ScriptL]", "25"]}], "-", 
             RowBox[{"33303296", " ", 
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["\[ScriptL]", "25"]}], "+", 
             RowBox[{"2300480", " ", 
              SuperscriptBox["m", "4"], " ", 
              SuperscriptBox["\[ScriptL]", "25"]}], "+", 
             RowBox[{"13084788", " ", 
              SuperscriptBox["\[ScriptL]", "26"]}], "-", 
             RowBox[{"10303232", " ", 
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["\[ScriptL]", "26"]}], "+", 
             RowBox[{"176960", " ", 
              SuperscriptBox["m", "4"], " ", 
              SuperscriptBox["\[ScriptL]", "26"]}], "+", 
             RowBox[{"4145568", " ", 
              SuperscriptBox["\[ScriptL]", "27"]}], "-", 
             RowBox[{"1720320", " ", 
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["\[ScriptL]", "27"]}], "+", 
             RowBox[{"811152", " ", 
              SuperscriptBox["\[ScriptL]", "28"]}], "-", 
             RowBox[{"122880", " ", 
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["\[ScriptL]", "28"]}], "+", 
             RowBox[{"106560", " ", 
              SuperscriptBox["\[ScriptL]", "29"]}], "+", 
             RowBox[{"7104", " ", 
              SuperscriptBox["\[ScriptL]", "30"]}]}], ")"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"16", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "\[ScriptL]"}], ")"}], "2"], " ", 
           SuperscriptBox["\[ScriptL]", "8"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "\[ScriptL]"}], ")"}], "8"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"2", "+", "\[ScriptL]"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "5"}], "+", 
             RowBox[{"2", " ", "\[ScriptL]"}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", 
              RowBox[{"2", " ", "\[ScriptL]"}]}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"2", " ", "\[ScriptL]"}]}], ")"}], "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", "\[ScriptL]"}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{"2", " ", "\[ScriptL]"}]}], ")"}], "4"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"5", "+", 
              RowBox[{"2", " ", "\[ScriptL]"}]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"7", "+", 
             RowBox[{"2", " ", "\[ScriptL]"}]}], ")"}]}], ")"}]}], ")"}]}], 
      "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"3", " ", 
         SuperscriptBox["a", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "1959552000"}], " ", 
            SuperscriptBox["m", "2"]}], "-", 
           RowBox[{"8855308800", " ", 
            SuperscriptBox["m", "2"], " ", "\[ScriptL]"}], "+", 
           RowBox[{"1959552000", " ", 
            SuperscriptBox["\[ScriptL]", "2"]}], "+", 
           RowBox[{"30405741120", " ", 
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox["\[ScriptL]", "2"]}], "+", 
           RowBox[{"5181148800", " ", 
            SuperscriptBox["\[ScriptL]", "3"]}], "+", 
           RowBox[{"180299344608", " ", 
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox["\[ScriptL]", "3"]}], "-", 
           RowBox[{"33272169120", " ", 
            SuperscriptBox["\[ScriptL]", "4"]}], "+", 
           RowBox[{"63517641552", " ", 
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox["\[ScriptL]", "4"]}], "-", 
           RowBox[{"99760072608", " ", 
            SuperscriptBox["\[ScriptL]", "5"]}], "-", 
           RowBox[{"608148354312", " ", 
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox["\[ScriptL]", "5"]}], "+", 
           RowBox[{"6771709728", " ", 
            SuperscriptBox["\[ScriptL]", "6"]}], "-", 
           RowBox[{"590999850588", " ", 
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox["\[ScriptL]", "6"]}], "+", 
           RowBox[{"234677766828", " ", 
            SuperscriptBox["\[ScriptL]", "7"]}], "+", 
           RowBox[{"627484519656", " ", 
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox["\[ScriptL]", "7"]}], "+", 
           RowBox[{"166015030032", " ", 
            SuperscriptBox["\[ScriptL]", "8"]}], "+", 
           RowBox[{"963476017314", " ", 
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox["\[ScriptL]", "8"]}], "-", 
           RowBox[{"123268000672", " ", 
            SuperscriptBox["\[ScriptL]", "9"]}], "-", 
           RowBox[{"27462158729", " ", 
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox["\[ScriptL]", "9"]}], "-", 
           RowBox[{"172618593304", " ", 
            SuperscriptBox["\[ScriptL]", "10"]}], "-", 
           RowBox[{"487591272476", " ", 
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox["\[ScriptL]", "10"]}], "-", 
           RowBox[{"29938560157", " ", 
            SuperscriptBox["\[ScriptL]", "11"]}], "-", 
           RowBox[{"162022695896", " ", 
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox["\[ScriptL]", "11"]}], "+", 
           RowBox[{"23409661787", " ", 
            SuperscriptBox["\[ScriptL]", "12"]}], "+", 
           RowBox[{"47090037031", " ", 
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox["\[ScriptL]", "12"]}], "+", 
           RowBox[{"5282851733", " ", 
            SuperscriptBox["\[ScriptL]", "13"]}], "+", 
           RowBox[{"17905057984", " ", 
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox["\[ScriptL]", "13"]}], "+", 
           RowBox[{"12502907099", " ", 
            SuperscriptBox["\[ScriptL]", "14"]}], "-", 
           RowBox[{"12843622274", " ", 
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox["\[ScriptL]", "14"]}], "+", 
           RowBox[{"20939120654", " ", 
            SuperscriptBox["\[ScriptL]", "15"]}], "+", 
           RowBox[{"1637373052", " ", 
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox["\[ScriptL]", "15"]}], "-", 
           RowBox[{"1948240516", " ", 
            SuperscriptBox["\[ScriptL]", "16"]}], "+", 
           RowBox[{"22561396528", " ", 
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox["\[ScriptL]", "16"]}], "-", 
           RowBox[{"24948173554", " ", 
            SuperscriptBox["\[ScriptL]", "17"]}], "+", 
           RowBox[{"19843135627", " ", 
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox["\[ScriptL]", "17"]}], "-", 
           RowBox[{"15868486006", " ", 
            SuperscriptBox["\[ScriptL]", "18"]}], "-", 
           RowBox[{"3232775912", " ", 
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox["\[ScriptL]", "18"]}], "+", 
           RowBox[{"7673182427", " ", 
            SuperscriptBox["\[ScriptL]", "19"]}], "-", 
           RowBox[{"17591171060", " ", 
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox["\[ScriptL]", "19"]}], "+", 
           RowBox[{"15549365207", " ", 
            SuperscriptBox["\[ScriptL]", "20"]}], "-", 
           RowBox[{"10933284185", " ", 
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox["\[ScriptL]", "20"]}], "+", 
           RowBox[{"7398936677", " ", 
            SuperscriptBox["\[ScriptL]", "21"]}], "+", 
           RowBox[{"1272957070", " ", 
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox["\[ScriptL]", "21"]}], "-", 
           RowBox[{"973505797", " ", 
            SuperscriptBox["\[ScriptL]", "22"]}], "+", 
           RowBox[{"5083655290", " ", 
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox["\[ScriptL]", "22"]}], "-", 
           RowBox[{"2960762968", " ", 
            SuperscriptBox["\[ScriptL]", "23"]}], "+", 
           RowBox[{"2608275040", " ", 
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox["\[ScriptL]", "23"]}], "-", 
           RowBox[{"1618504894", " ", 
            SuperscriptBox["\[ScriptL]", "24"]}], "+", 
           RowBox[{"288469720", " ", 
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox["\[ScriptL]", "24"]}], "-", 
           RowBox[{"356288296", " ", 
            SuperscriptBox["\[ScriptL]", "25"]}], "-", 
           RowBox[{"249310880", " ", 
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox["\[ScriptL]", "25"]}], "+", 
           RowBox[{"66367448", " ", 
            SuperscriptBox["\[ScriptL]", "26"]}], "-", 
           RowBox[{"121630880", " ", 
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox["\[ScriptL]", "26"]}], "+", 
           RowBox[{"74859456", " ", 
            SuperscriptBox["\[ScriptL]", "27"]}], "-", 
           RowBox[{"22767360", " ", 
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox["\[ScriptL]", "27"]}], "+", 
           RowBox[{"24640224", " ", 
            SuperscriptBox["\[ScriptL]", "28"]}], "-", 
           RowBox[{"1626240", " ", 
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox["\[ScriptL]", "28"]}], "+", 
           RowBox[{"3991680", " ", 
            SuperscriptBox["\[ScriptL]", "29"]}], "+", 
           RowBox[{"266112", " ", 
            SuperscriptBox["\[ScriptL]", "30"]}]}], ")"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"8", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[ScriptL]"}], ")"}], "3"], " ", 
         SuperscriptBox["\[ScriptL]", "6"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "\[ScriptL]"}], ")"}], "6"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"2", "+", "\[ScriptL]"}], ")"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "5"}], "+", 
           RowBox[{"2", " ", "\[ScriptL]"}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            RowBox[{"2", " ", "\[ScriptL]"}]}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"2", " ", "\[ScriptL]"}]}], ")"}], "4"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "\[ScriptL]"}]}], ")"}], "3"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"2", " ", "\[ScriptL]"}]}], ")"}], "4"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"5", "+", 
            RowBox[{"2", " ", "\[ScriptL]"}]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"7", "+", 
           RowBox[{"2", " ", "\[ScriptL]"}]}], ")"}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3919104000"}], "-", 
         RowBox[{"12975033600", " ", "\[ScriptL]"}], "+", 
         RowBox[{"69152667840", " ", 
          SuperscriptBox["\[ScriptL]", "2"]}], "+", 
         RowBox[{"276057468576", " ", 
          SuperscriptBox["\[ScriptL]", "3"]}], "-", 
         RowBox[{"595527565392", " ", 
          SuperscriptBox["\[ScriptL]", "4"]}], "-", 
         RowBox[{"3036767042412", " ", 
          SuperscriptBox["\[ScriptL]", "5"]}], "-", 
         RowBox[{"2535956468604", " ", 
          SuperscriptBox["\[ScriptL]", "6"]}], "+", 
         RowBox[{"2930850757357", " ", 
          SuperscriptBox["\[ScriptL]", "7"]}], "+", 
         RowBox[{"6222948337606", " ", 
          SuperscriptBox["\[ScriptL]", "8"]}], "+", 
         RowBox[{"3813852229717", " ", 
          SuperscriptBox["\[ScriptL]", "9"]}], "+", 
         RowBox[{"345064441861", " ", 
          SuperscriptBox["\[ScriptL]", "10"]}], "-", 
         RowBox[{"1750882207589", " ", 
          SuperscriptBox["\[ScriptL]", "11"]}], "-", 
         RowBox[{"3214558957703", " ", 
          SuperscriptBox["\[ScriptL]", "12"]}], "-", 
         RowBox[{"3984546031837", " ", 
          SuperscriptBox["\[ScriptL]", "13"]}], "-", 
         RowBox[{"3680916388051", " ", 
          SuperscriptBox["\[ScriptL]", "14"]}], "-", 
         RowBox[{"2756712215600", " ", 
          SuperscriptBox["\[ScriptL]", "15"]}], "-", 
         RowBox[{"2216596603241", " ", 
          SuperscriptBox["\[ScriptL]", "16"]}], "-", 
         RowBox[{"2130563709104", " ", 
          SuperscriptBox["\[ScriptL]", "17"]}], "-", 
         RowBox[{"1215830743322", " ", 
          SuperscriptBox["\[ScriptL]", "18"]}], "+", 
         RowBox[{"938280719684", " ", 
          SuperscriptBox["\[ScriptL]", "19"]}], "+", 
         RowBox[{"2569889990822", " ", 
          SuperscriptBox["\[ScriptL]", "20"]}], "+", 
         RowBox[{"2143419358696", " ", 
          SuperscriptBox["\[ScriptL]", "21"]}], "+", 
         RowBox[{"527411908408", " ", 
          SuperscriptBox["\[ScriptL]", "22"]}], "-", 
         RowBox[{"509720642816", " ", 
          SuperscriptBox["\[ScriptL]", "23"]}], "-", 
         RowBox[{"525016804928", " ", 
          SuperscriptBox["\[ScriptL]", "24"]}], "-", 
         RowBox[{"187730326784", " ", 
          SuperscriptBox["\[ScriptL]", "25"]}], "-", 
         RowBox[{"1170321152", " ", 
          SuperscriptBox["\[ScriptL]", "26"]}], "+", 
         RowBox[{"24173140992", " ", 
          SuperscriptBox["\[ScriptL]", "27"]}], "+", 
         RowBox[{"9306705408", " ", 
          SuperscriptBox["\[ScriptL]", "28"]}], "+", 
         RowBox[{"1568286720", " ", 
          SuperscriptBox["\[ScriptL]", "29"]}], "+", 
         RowBox[{"104552448", " ", 
          SuperscriptBox["\[ScriptL]", "30"]}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"16", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[ScriptL]"}], ")"}], "2"], " ", 
         SuperscriptBox["\[ScriptL]", "5"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "\[ScriptL]"}], ")"}], "5"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"2", "+", "\[ScriptL]"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "5"}], "+", 
           RowBox[{"2", " ", "\[ScriptL]"}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            RowBox[{"2", " ", "\[ScriptL]"}]}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"2", " ", "\[ScriptL]"}]}], ")"}], "5"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "\[ScriptL]"}]}], ")"}], "5"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"2", " ", "\[ScriptL]"}]}], ")"}], "5"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"5", "+", 
            RowBox[{"2", " ", "\[ScriptL]"}]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"7", "+", 
           RowBox[{"2", " ", "\[ScriptL]"}]}], ")"}]}], ")"}]}]}], ")"}], " ", 
    SuperscriptBox["\[Omega]", "6"], " ", 
    SuperscriptBox["\[Gamma]", "6"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Gamma]", "]"}], "7"],
    SeriesData[$CellContext`\[Gamma], 0, {}, 0, 7, 1],
    Editable->False]}],
  SeriesData[$CellContext`\[Gamma], 
   0, {$CellContext`\[ScriptL], 
    0, (-2) $CellContext`\[ScriptL]^(-1) (
      1 + $CellContext`\[ScriptL])^(-1) (-1 + 
      2 $CellContext`\[ScriptL])^(-1) (1 + 2 $CellContext`\[ScriptL])^(-1) (3 + 
      2 $CellContext`\[ScriptL])^(-1) (24 + 13 $CellContext`\[ScriptL] + 
     28 $CellContext`\[ScriptL]^2 + 30 $CellContext`\[ScriptL]^3 + 
     15 $CellContext`\[ScriptL]^4) $CellContext`\[Omega]^2, 
    8 $CellContext`a $CellContext`m (-1 + $CellContext`\[ScriptL])^(-1) \
$CellContext`\[ScriptL]^(-2) (1 + $CellContext`\[ScriptL])^(-2) (
      2 + $CellContext`\[ScriptL])^(-1) (-1 + 
      2 $CellContext`\[ScriptL])^(-1) (1 + 2 $CellContext`\[ScriptL])^(-1) (3 + 
      2 $CellContext`\[ScriptL])^(-1) (108 + 18 $CellContext`\[ScriptL] + 
     17 $CellContext`\[ScriptL]^2 + 3 $CellContext`\[ScriptL]^3 + 
     14 $CellContext`\[ScriptL]^4 + 15 $CellContext`\[ScriptL]^5 + 
     5 $CellContext`\[ScriptL]^6) $CellContext`\[Omega]^3, 
    16 (Rational[
       1, 4] $CellContext`a^2 (-1 + $CellContext`\[ScriptL])^(-1) \
$CellContext`\[ScriptL]^(-4) (1 + $CellContext`\[ScriptL])^(-4) (
        2 + $CellContext`\[ScriptL])^(-1) (-3 + 
        2 $CellContext`\[ScriptL])^(-1) (-1 + 
        2 $CellContext`\[ScriptL])^(-2) (1 + 2 $CellContext`\[ScriptL])^(-1) (
        3 + 2 $CellContext`\[ScriptL])^(-2) (5 + 
        2 $CellContext`\[ScriptL])^(-1) (38880 $CellContext`m^2 + 
       99792 $CellContext`m^2 $CellContext`\[ScriptL] - 
       38880 $CellContext`\[ScriptL]^2 + 
       25776 $CellContext`m^2 $CellContext`\[ScriptL]^2 - 
       70632 $CellContext`\[ScriptL]^3 - 
       143448 $CellContext`m^2 $CellContext`\[ScriptL]^3 - 
       15732 $CellContext`\[ScriptL]^4 - 
       58542 $CellContext`m^2 $CellContext`\[ScriptL]^4 + 
       26790 $CellContext`\[ScriptL]^5 + 
       20943 $CellContext`m^2 $CellContext`\[ScriptL]^5 + 
       9680 $CellContext`\[ScriptL]^6 + 
       16176 $CellContext`m^2 $CellContext`\[ScriptL]^6 - 
       8071 $CellContext`\[ScriptL]^7 + 
       8388 $CellContext`m^2 $CellContext`\[ScriptL]^7 - 
       11011 $CellContext`\[ScriptL]^8 + 
       927 $CellContext`m^2 $CellContext`\[ScriptL]^8 - 
       2525 $CellContext`\[ScriptL]^9 - 
       3585 $CellContext`m^2 $CellContext`\[ScriptL]^9 + 
       3895 $CellContext`\[ScriptL]^10 - 
       3522 $CellContext`m^2 $CellContext`\[ScriptL]^10 + 
       3583 $CellContext`\[ScriptL]^11 - 
       1530 $CellContext`m^2 $CellContext`\[ScriptL]^11 + 
       1583 $CellContext`\[ScriptL]^12 - 
       255 $CellContext`m^2 $CellContext`\[ScriptL]^12 + 
       455 $CellContext`\[ScriptL]^13 + 65 $CellContext`\[ScriptL]^14) + 
     Rational[-1, 
        8] (-1 + $CellContext`\[ScriptL])^(-1) $CellContext`\[ScriptL]^(-3) (
        1 + $CellContext`\[ScriptL])^(-3) (
        2 + $CellContext`\[ScriptL])^(-1) (-3 + 
        2 $CellContext`\[ScriptL])^(-1) (-1 + 
        2 $CellContext`\[ScriptL])^(-3) (1 + 2 $CellContext`\[ScriptL])^(-3) (
        3 + 2 $CellContext`\[ScriptL])^(-3) (5 + 
        2 $CellContext`\[ScriptL])^(-1) (-51840 - 
       102816 $CellContext`\[ScriptL] + 850608 $CellContext`\[ScriptL]^2 + 
       1855326 $CellContext`\[ScriptL]^3 + 675625 $CellContext`\[ScriptL]^4 - 
       733273 $CellContext`\[ScriptL]^5 - 1217380 $CellContext`\[ScriptL]^6 - 
       1397512 $CellContext`\[ScriptL]^7 - 1355518 $CellContext`\[ScriptL]^8 - 
       1520455 $CellContext`\[ScriptL]^9 - 1678310 $CellContext`\[ScriptL]^10 - 
       1096830 $CellContext`\[ScriptL]^11 + 8295 $CellContext`\[ScriptL]^12 + 
       605640 $CellContext`\[ScriptL]^13 + 456120 $CellContext`\[ScriptL]^14 + 
       147840 $CellContext`\[ScriptL]^15 + 
       18480 $CellContext`\[ScriptL]^16)) $CellContext`\[Omega]^4, 
    32 (Rational[-1, 
        2] $CellContext`a^3 $CellContext`m (-1 + \
$CellContext`\[ScriptL])^(-2) $CellContext`\[ScriptL]^(-6) (
        1 + $CellContext`\[ScriptL])^(-6) (
        2 + $CellContext`\[ScriptL])^(-2) (-3 + 
        2 $CellContext`\[ScriptL])^(-1) (-1 + 
        2 $CellContext`\[ScriptL])^(-2) (1 + 2 $CellContext`\[ScriptL])^(-1) (
        3 + 2 $CellContext`\[ScriptL])^(-2) (5 + 
        2 $CellContext`\[ScriptL])^(-1) (155520 $CellContext`m^2 + 
       632448 $CellContext`m^2 $CellContext`\[ScriptL] - 
       155520 $CellContext`\[ScriptL]^2 + 
       974016 $CellContext`m^2 $CellContext`\[ScriptL]^2 - 
       632448 $CellContext`\[ScriptL]^3 + 
       298848 $CellContext`m^2 $CellContext`\[ScriptL]^3 - 
       943236 $CellContext`\[ScriptL]^4 - 
       714228 $CellContext`m^2 $CellContext`\[ScriptL]^4 - 
       277626 $CellContext`\[ScriptL]^5 - 
       764718 $CellContext`m^2 $CellContext`\[ScriptL]^5 + 
       635479 $CellContext`\[ScriptL]^6 + 
       195365 $CellContext`m^2 $CellContext`\[ScriptL]^6 + 
       483070 $CellContext`\[ScriptL]^7 + 
       374342 $CellContext`m^2 $CellContext`\[ScriptL]^7 - 
       83405 $CellContext`\[ScriptL]^8 + 
       64388 $CellContext`m^2 $CellContext`\[ScriptL]^8 - 
       168943 $CellContext`\[ScriptL]^9 - 
       42290 $CellContext`m^2 $CellContext`\[ScriptL]^9 - 
       46828 $CellContext`\[ScriptL]^10 - 
       32141 $CellContext`m^2 $CellContext`\[ScriptL]^10 + 
       19574 $CellContext`\[ScriptL]^11 - 
       15830 $CellContext`m^2 $CellContext`\[ScriptL]^11 + 
       28777 $CellContext`\[ScriptL]^12 - 
       7795 $CellContext`m^2 $CellContext`\[ScriptL]^12 + 
       17038 $CellContext`\[ScriptL]^13 - 
       5320 $CellContext`m^2 $CellContext`\[ScriptL]^13 + 
       8422 $CellContext`\[ScriptL]^14 - 
       2860 $CellContext`m^2 $CellContext`\[ScriptL]^14 + 
       4476 $CellContext`\[ScriptL]^15 - 
       840 $CellContext`m^2 $CellContext`\[ScriptL]^15 + 
       1860 $CellContext`\[ScriptL]^16 - 
       105 $CellContext`m^2 $CellContext`\[ScriptL]^16 + 
       459 $CellContext`\[ScriptL]^17 + 51 $CellContext`\[ScriptL]^18) + 
     Rational[3, 
        2] $CellContext`a $CellContext`m (-1 + $CellContext`\[ScriptL])^(-2) \
$CellContext`\[ScriptL]^(-4) (1 + $CellContext`\[ScriptL])^(-4) (
        2 + $CellContext`\[ScriptL])^(-2) (-3 + 
        2 $CellContext`\[ScriptL])^(-1) (-1 + 
        2 $CellContext`\[ScriptL])^(-3) (1 + 2 $CellContext`\[ScriptL])^(-3) (
        3 + 2 $CellContext`\[ScriptL])^(-3) (5 + 
        2 $CellContext`\[ScriptL])^(-1) (-77760 - 
       125064 $CellContext`\[ScriptL] + 1325556 $CellContext`\[ScriptL]^2 + 
       2250966 $CellContext`\[ScriptL]^3 - 645252 $CellContext`\[ScriptL]^4 - 
       2573647 $CellContext`\[ScriptL]^5 - 1755835 $CellContext`\[ScriptL]^6 - 
       1120919 $CellContext`\[ScriptL]^7 - 788855 $CellContext`\[ScriptL]^8 - 
       378414 $CellContext`\[ScriptL]^9 - 89688 $CellContext`\[ScriptL]^10 - 
       138479 $CellContext`\[ScriptL]^11 - 302465 $CellContext`\[ScriptL]^12 - 
       186739 $CellContext`\[ScriptL]^13 + 93611 $CellContext`\[ScriptL]^14 + 
       198912 $CellContext`\[ScriptL]^15 + 119112 $CellContext`\[ScriptL]^16 + 
       33264 $CellContext`\[ScriptL]^17 + 
       3696 $CellContext`\[ScriptL]^18)) $CellContext`\[Omega]^5, 
    64 (Rational[-1, 
        16] $CellContext`a^4 (-1 + $CellContext`\[ScriptL])^(-2) \
$CellContext`\[ScriptL]^(-8) (1 + $CellContext`\[ScriptL])^(-8) (
        2 + $CellContext`\[ScriptL])^(-2) (-5 + 
        2 $CellContext`\[ScriptL])^(-1) (-3 + 
        2 $CellContext`\[ScriptL])^(-2) (-1 + 
        2 $CellContext`\[ScriptL])^(-4) (1 + 2 $CellContext`\[ScriptL])^(-1) (
        3 + 2 $CellContext`\[ScriptL])^(-4) (5 + 
        2 $CellContext`\[ScriptL])^(-2) (7 + 2 $CellContext`\[ScriptL])^(-1) (
       29393280000 $CellContext`m^4 + 
       88739712000 $CellContext`m^4 $CellContext`\[ScriptL] - 
       35271936000 $CellContext`m^2 $CellContext`\[ScriptL]^2 - 
       51911020800 $CellContext`m^4 $CellContext`\[ScriptL]^2 - 
       106487654400 $CellContext`m^2 $CellContext`\[ScriptL]^3 - 
       593580856320 $CellContext`m^4 $CellContext`\[ScriptL]^3 + 
       5878656000 $CellContext`\[ScriptL]^4 + 
       63811877760 $CellContext`m^2 $CellContext`\[ScriptL]^4 - 
       780445808640 $CellContext`m^4 $CellContext`\[ScriptL]^4 + 
       17747942400 $CellContext`\[ScriptL]^5 + 
       716881912704 $CellContext`m^2 $CellContext`\[ScriptL]^5 + 
       395608771584 $CellContext`m^4 $CellContext`\[ScriptL]^5 - 
       11900856960 $CellContext`\[ScriptL]^6 + 
       967788652320 $CellContext`m^2 $CellContext`\[ScriptL]^6 + 
       2020836224640 $CellContext`m^4 $CellContext`\[ScriptL]^6 - 
       122780550384 $CellContext`\[ScriptL]^7 - 
       404455708800 $CellContext`m^2 $CellContext`\[ScriptL]^7 + 
       1664812633008 $CellContext`m^4 $CellContext`\[ScriptL]^7 - 
       185089650480 $CellContext`\[ScriptL]^8 - 
       2251864142160 $CellContext`m^2 $CellContext`\[ScriptL]^8 - 
       426707780340 $CellContext`m^4 $CellContext`\[ScriptL]^8 - 
       9578806704 $CellContext`\[ScriptL]^9 - 
       1887000067032 $CellContext`m^2 $CellContext`\[ScriptL]^9 - 
       1553671022028 $CellContext`m^4 $CellContext`\[ScriptL]^9 + 
       251872499910 $CellContext`\[ScriptL]^10 + 
       506010563388 $CellContext`m^2 $CellContext`\[ScriptL]^10 - 
       634174008987 $CellContext`m^4 $CellContext`\[ScriptL]^10 + 
       226157138634 $CellContext`\[ScriptL]^11 + 
       1670035025680 $CellContext`m^2 $CellContext`\[ScriptL]^11 + 
       540908499734 $CellContext`m^4 $CellContext`\[ScriptL]^11 - 
       38875384653 $CellContext`\[ScriptL]^12 + 
       552864571420 $CellContext`m^2 $CellContext`\[ScriptL]^12 + 
       489059948489 $CellContext`m^4 $CellContext`\[ScriptL]^12 - 
       151432914534 $CellContext`\[ScriptL]^13 - 
       542711053912 $CellContext`m^2 $CellContext`\[ScriptL]^13 - 
       26999797388 $CellContext`m^4 $CellContext`\[ScriptL]^13 - 
       44067034932 $CellContext`\[ScriptL]^14 - 
       408747910112 $CellContext`m^2 $CellContext`\[ScriptL]^14 - 
       148157238298 $CellContext`m^4 $CellContext`\[ScriptL]^14 + 
       46560027552 $CellContext`\[ScriptL]^15 + 
       24781835360 $CellContext`m^2 $CellContext`\[ScriptL]^15 - 
       48062341532 $CellContext`m^4 $CellContext`\[ScriptL]^15 + 
       33118459437 $CellContext`\[ScriptL]^16 + 
       117218406760 $CellContext`m^2 $CellContext`\[ScriptL]^16 + 
       3718578902 $CellContext`m^4 $CellContext`\[ScriptL]^16 - 
       2893573464 $CellContext`\[ScriptL]^17 + 
       45246044728 $CellContext`m^2 $CellContext`\[ScriptL]^17 + 
       5883793124 $CellContext`m^4 $CellContext`\[ScriptL]^17 - 
       11373208662 $CellContext`\[ScriptL]^18 + 
       889159068 $CellContext`m^2 $CellContext`\[ScriptL]^18 + 
       1265053257 $CellContext`m^4 $CellContext`\[ScriptL]^18 - 
       4250980086 $CellContext`\[ScriptL]^19 - 
       4934736240 $CellContext`m^2 $CellContext`\[ScriptL]^19 - 
       513766650 $CellContext`m^4 $CellContext`\[ScriptL]^19 + 
       659193501 $CellContext`\[ScriptL]^20 - 
       894378260 $CellContext`m^2 $CellContext`\[ScriptL]^20 - 
       499219291 $CellContext`m^4 $CellContext`\[ScriptL]^20 + 
       726880506 $CellContext`\[ScriptL]^21 + 
       893613688 $CellContext`m^2 $CellContext`\[ScriptL]^21 - 
       144721852 $CellContext`m^4 $CellContext`\[ScriptL]^21 - 
       162090672 $CellContext`\[ScriptL]^22 + 
       543482408 $CellContext`m^2 $CellContext`\[ScriptL]^22 + 
       17015788 $CellContext`m^4 $CellContext`\[ScriptL]^22 - 
       271366116 $CellContext`\[ScriptL]^23 + 
       75091840 $CellContext`m^2 $CellContext`\[ScriptL]^23 + 
       30875840 $CellContext`m^4 $CellContext`\[ScriptL]^23 - 
       74485533 $CellContext`\[ScriptL]^24 - 
       48640480 $CellContext`m^2 $CellContext`\[ScriptL]^24 + 
       12158320 $CellContext`m^4 $CellContext`\[ScriptL]^24 + 
       11950068 $CellContext`\[ScriptL]^25 - 
       33303296 $CellContext`m^2 $CellContext`\[ScriptL]^25 + 
       2300480 $CellContext`m^4 $CellContext`\[ScriptL]^25 + 
       13084788 $CellContext`\[ScriptL]^26 - 
       10303232 $CellContext`m^2 $CellContext`\[ScriptL]^26 + 
       176960 $CellContext`m^4 $CellContext`\[ScriptL]^26 + 
       4145568 $CellContext`\[ScriptL]^27 - 
       1720320 $CellContext`m^2 $CellContext`\[ScriptL]^27 + 
       811152 $CellContext`\[ScriptL]^28 - 
       122880 $CellContext`m^2 $CellContext`\[ScriptL]^28 + 
       106560 $CellContext`\[ScriptL]^29 + 7104 $CellContext`\[ScriptL]^30) + 
     Rational[3, 
        8] $CellContext`a^2 (-1 + $CellContext`\[ScriptL])^(-3) $CellContext`\
\[ScriptL]^(-6) (1 + $CellContext`\[ScriptL])^(-6) (
        2 + $CellContext`\[ScriptL])^(-3) (-5 + 
        2 $CellContext`\[ScriptL])^(-1) (-3 + 
        2 $CellContext`\[ScriptL])^(-2) (-1 + 
        2 $CellContext`\[ScriptL])^(-4) (1 + 2 $CellContext`\[ScriptL])^(-3) (
        3 + 2 $CellContext`\[ScriptL])^(-4) (5 + 
        2 $CellContext`\[ScriptL])^(-2) (7 + 
        2 $CellContext`\[ScriptL])^(-1) ((-1959552000) $CellContext`m^2 - 
       8855308800 $CellContext`m^2 $CellContext`\[ScriptL] + 
       1959552000 $CellContext`\[ScriptL]^2 + 
       30405741120 $CellContext`m^2 $CellContext`\[ScriptL]^2 + 
       5181148800 $CellContext`\[ScriptL]^3 + 
       180299344608 $CellContext`m^2 $CellContext`\[ScriptL]^3 - 
       33272169120 $CellContext`\[ScriptL]^4 + 
       63517641552 $CellContext`m^2 $CellContext`\[ScriptL]^4 - 
       99760072608 $CellContext`\[ScriptL]^5 - 
       608148354312 $CellContext`m^2 $CellContext`\[ScriptL]^5 + 
       6771709728 $CellContext`\[ScriptL]^6 - 
       590999850588 $CellContext`m^2 $CellContext`\[ScriptL]^6 + 
       234677766828 $CellContext`\[ScriptL]^7 + 
       627484519656 $CellContext`m^2 $CellContext`\[ScriptL]^7 + 
       166015030032 $CellContext`\[ScriptL]^8 + 
       963476017314 $CellContext`m^2 $CellContext`\[ScriptL]^8 - 
       123268000672 $CellContext`\[ScriptL]^9 - 
       27462158729 $CellContext`m^2 $CellContext`\[ScriptL]^9 - 
       172618593304 $CellContext`\[ScriptL]^10 - 
       487591272476 $CellContext`m^2 $CellContext`\[ScriptL]^10 - 
       29938560157 $CellContext`\[ScriptL]^11 - 
       162022695896 $CellContext`m^2 $CellContext`\[ScriptL]^11 + 
       23409661787 $CellContext`\[ScriptL]^12 + 
       47090037031 $CellContext`m^2 $CellContext`\[ScriptL]^12 + 
       5282851733 $CellContext`\[ScriptL]^13 + 
       17905057984 $CellContext`m^2 $CellContext`\[ScriptL]^13 + 
       12502907099 $CellContext`\[ScriptL]^14 - 
       12843622274 $CellContext`m^2 $CellContext`\[ScriptL]^14 + 
       20939120654 $CellContext`\[ScriptL]^15 + 
       1637373052 $CellContext`m^2 $CellContext`\[ScriptL]^15 - 
       1948240516 $CellContext`\[ScriptL]^16 + 
       22561396528 $CellContext`m^2 $CellContext`\[ScriptL]^16 - 
       24948173554 $CellContext`\[ScriptL]^17 + 
       19843135627 $CellContext`m^2 $CellContext`\[ScriptL]^17 - 
       15868486006 $CellContext`\[ScriptL]^18 - 
       3232775912 $CellContext`m^2 $CellContext`\[ScriptL]^18 + 
       7673182427 $CellContext`\[ScriptL]^19 - 
       17591171060 $CellContext`m^2 $CellContext`\[ScriptL]^19 + 
       15549365207 $CellContext`\[ScriptL]^20 - 
       10933284185 $CellContext`m^2 $CellContext`\[ScriptL]^20 + 
       7398936677 $CellContext`\[ScriptL]^21 + 
       1272957070 $CellContext`m^2 $CellContext`\[ScriptL]^21 - 
       973505797 $CellContext`\[ScriptL]^22 + 
       5083655290 $CellContext`m^2 $CellContext`\[ScriptL]^22 - 
       2960762968 $CellContext`\[ScriptL]^23 + 
       2608275040 $CellContext`m^2 $CellContext`\[ScriptL]^23 - 
       1618504894 $CellContext`\[ScriptL]^24 + 
       288469720 $CellContext`m^2 $CellContext`\[ScriptL]^24 - 
       356288296 $CellContext`\[ScriptL]^25 - 
       249310880 $CellContext`m^2 $CellContext`\[ScriptL]^25 + 
       66367448 $CellContext`\[ScriptL]^26 - 
       121630880 $CellContext`m^2 $CellContext`\[ScriptL]^26 + 
       74859456 $CellContext`\[ScriptL]^27 - 
       22767360 $CellContext`m^2 $CellContext`\[ScriptL]^27 + 
       24640224 $CellContext`\[ScriptL]^28 - 
       1626240 $CellContext`m^2 $CellContext`\[ScriptL]^28 + 
       3991680 $CellContext`\[ScriptL]^29 + 
       266112 $CellContext`\[ScriptL]^30) + 
     Rational[-1, 
        16] (-1 + $CellContext`\[ScriptL])^(-2) $CellContext`\[ScriptL]^(-5) (
        1 + $CellContext`\[ScriptL])^(-5) (
        2 + $CellContext`\[ScriptL])^(-2) (-5 + 
        2 $CellContext`\[ScriptL])^(-1) (-3 + 
        2 $CellContext`\[ScriptL])^(-2) (-1 + 
        2 $CellContext`\[ScriptL])^(-5) (1 + 2 $CellContext`\[ScriptL])^(-5) (
        3 + 2 $CellContext`\[ScriptL])^(-5) (5 + 
        2 $CellContext`\[ScriptL])^(-2) (7 + 
        2 $CellContext`\[ScriptL])^(-1) (-3919104000 - 
       12975033600 $CellContext`\[ScriptL] + 
       69152667840 $CellContext`\[ScriptL]^2 + 
       276057468576 $CellContext`\[ScriptL]^3 - 
       595527565392 $CellContext`\[ScriptL]^4 - 
       3036767042412 $CellContext`\[ScriptL]^5 - 
       2535956468604 $CellContext`\[ScriptL]^6 + 
       2930850757357 $CellContext`\[ScriptL]^7 + 
       6222948337606 $CellContext`\[ScriptL]^8 + 
       3813852229717 $CellContext`\[ScriptL]^9 + 
       345064441861 $CellContext`\[ScriptL]^10 - 
       1750882207589 $CellContext`\[ScriptL]^11 - 
       3214558957703 $CellContext`\[ScriptL]^12 - 
       3984546031837 $CellContext`\[ScriptL]^13 - 
       3680916388051 $CellContext`\[ScriptL]^14 - 
       2756712215600 $CellContext`\[ScriptL]^15 - 
       2216596603241 $CellContext`\[ScriptL]^16 - 
       2130563709104 $CellContext`\[ScriptL]^17 - 
       1215830743322 $CellContext`\[ScriptL]^18 + 
       938280719684 $CellContext`\[ScriptL]^19 + 
       2569889990822 $CellContext`\[ScriptL]^20 + 
       2143419358696 $CellContext`\[ScriptL]^21 + 
       527411908408 $CellContext`\[ScriptL]^22 - 
       509720642816 $CellContext`\[ScriptL]^23 - 
       525016804928 $CellContext`\[ScriptL]^24 - 
       187730326784 $CellContext`\[ScriptL]^25 - 
       1170321152 $CellContext`\[ScriptL]^26 + 
       24173140992 $CellContext`\[ScriptL]^27 + 
       9306705408 $CellContext`\[ScriptL]^28 + 
       1568286720 $CellContext`\[ScriptL]^29 + 
       104552448 $CellContext`\[ScriptL]^30)) $CellContext`\[Omega]^6}, 0, 7, 
   1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.992511961368656*^9, 3.99251197024426*^9}, {
  3.992627261231454*^9, 3.9926272732448883`*^9}},
 CellLabel->"Out[10]=",ExpressionUUID->"000a4d51-9f09-447e-b324-ad5fbb0ed802"]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["R", "In"], 
  TraditionalForm]],ExpressionUUID->"4a4e5c3d-6a3d-4885-981b-c5525cc7ac88"]], \
"Subsection",
 CellChangeTimes->{{3.9925813952030773`*^9, 
  3.992581401523466*^9}},ExpressionUUID->"4bad0ce7-c913-48cc-8ff9-\
6a356894ac37"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Rin", "=", 
   InterpretationBox[
    DynamicModuleBox[{Typeset`open = False}, 
     TemplateBox[{"Expression", 
       StyleBox[
       "\"\\!\\(\\*SubscriptBox[\\(R\\), \\(In\\)]\\) for s=-2 generic \
\[ScriptL] generic m up to 2PN\"", "IconizedCustomName", StripOnInput -> 
        False], 
       GridBox[{{
          RowBox[{
            TagBox["\"Head: \"", "IconizedLabel"], "\[InvisibleSpace]", 
            TagBox["Times", "IconizedItem"]}]}, {
          RowBox[{
            TagBox["\"Byte count: \"", "IconizedLabel"], "\[InvisibleSpace]", 
            
            TagBox["33800", "IconizedItem"]}]}}, 
        GridBoxAlignment -> {"Columns" -> {{Left}}}, DefaultBaseStyle -> 
        "Column", 
        GridBoxItemSize -> {
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}], 
       Dynamic[Typeset`open]},
      "IconizedObject"]],
    $CellContext`\[Eta]^((-2) $CellContext`\[ScriptL]) 
    SeriesData[$CellContext`\[Eta], 
      0, {(-$CellContext`r^(
          2 + $CellContext`\[ScriptL])) $CellContext`\[Sigma]^2 (
        Gamma[3 + $CellContext`\[ScriptL]]/Gamma[
        2 + 2 $CellContext`\[ScriptL]]), (-2) $CellContext`r^(
         3 + $CellContext`\[ScriptL]) (
         1 + $CellContext`\[ScriptL])^(-1) $CellContext`\[Sigma]^3 (
        Gamma[3 + $CellContext`\[ScriptL]]/Gamma[
        2 + 2 $CellContext`\[ScriptL]]), 
       Rational[-1, 2] $CellContext`r^(
         1 + $CellContext`\[ScriptL]) $CellContext`\[Sigma]^2 ((-(-2 + \
$CellContext`\[ScriptL])) $CellContext`\[ScriptL]^(-2) (
          2 + $CellContext`\[ScriptL]) (1 + 2 $CellContext`\[ScriptL])^(-1) (
          Complex[0, -1] $CellContext`a $CellContext`m + $CellContext`\
\[ScriptL] $CellContext`\[Kappa]) Gamma[2 $CellContext`\[ScriptL]]^(-1) 
         Gamma[2 + $CellContext`\[ScriptL]] - 
        2 $CellContext`r^3 (1 + $CellContext`\[ScriptL])^(-1) (
         3 + $CellContext`\[ScriptL]) $CellContext`\[Sigma]^2 (
         Gamma[3 + $CellContext`\[ScriptL]]/Gamma[
         2 + 2 $CellContext`\[ScriptL]]) + 
        2 $CellContext`r^3 (1 + $CellContext`\[ScriptL])^(-1) (
          3 + $CellContext`\[ScriptL]) (
          4 + $CellContext`\[ScriptL]) (3 + 
           2 $CellContext`\[ScriptL])^(-1) $CellContext`\[Sigma]^2 (
          Gamma[3 + $CellContext`\[ScriptL]]/Gamma[
          2 + 2 $CellContext`\[ScriptL]]) + (-4 + 
          Complex[0, -2] $CellContext`a $CellContext`m + 
          2 $CellContext`\[ScriptL] (-1 + $CellContext`\[Kappa]) - 
          4 $CellContext`\[Kappa] + $CellContext`r^3 $CellContext`\[Sigma]^2) \
(Gamma[3 + $CellContext`\[ScriptL]]/Gamma[
          2 + 2 $CellContext`\[ScriptL]])), $CellContext`r^(
         2 + $CellContext`\[ScriptL]) $CellContext`\[Sigma]^3 ((
           1 + $CellContext`\[ScriptL])^(-1) (
           2 + $CellContext`\[ScriptL])^(-1) (3 + 
           2 $CellContext`\[ScriptL])^(-1) ($CellContext`\[ScriptL]^(-3) (
             2 + $CellContext`\[ScriptL])^2 (1 + 
             2 $CellContext`\[ScriptL])^(-1) (-6 - 
            7 $CellContext`\[ScriptL] + $CellContext`\[ScriptL]^2 + 
            2 $CellContext`\[ScriptL]^3) (
            Complex[0, -1] $CellContext`a $CellContext`m + $CellContext`\
\[ScriptL] $CellContext`\[Kappa]) Gamma[2 $CellContext`\[ScriptL]]^(-1) 
           Gamma[2 + $CellContext`\[ScriptL]] + (
            Complex[0, 2] $CellContext`a $CellContext`m (6 + 
              7 $CellContext`\[ScriptL] + 
              2 $CellContext`\[ScriptL]^2) + $CellContext`\[ScriptL]^2 (26 - 
              10 $CellContext`\[Kappa]) - 
            4 $CellContext`\[ScriptL]^3 (-1 + $CellContext`\[Kappa]) + \
$CellContext`\[ScriptL] (54 + 
              2 $CellContext`\[Kappa] - $CellContext`r^3 \
$CellContext`\[Sigma]^2) + 
            4 (9 + 3 $CellContext`\[Kappa] - $CellContext`r^3 $CellContext`\
\[Sigma]^2)) (Gamma[3 + $CellContext`\[ScriptL]]/Gamma[
            2 + 2 $CellContext`\[ScriptL]])) - 2 
        Gamma[3 + $CellContext`\[ScriptL]] 
        Gamma[2 + 2 $CellContext`\[ScriptL]]^(-1) 
        PolyGamma[0, 3 + $CellContext`\[ScriptL]]), 
       Rational[
        1, 8] $CellContext`r^$CellContext`\[ScriptL] (
         1 + $CellContext`\[ScriptL])^(-2) $CellContext`\[Sigma]^2 
       Gamma[2 + 
          2 $CellContext`\[ScriptL]]^(-1) (((-1)/(-1 + \
$CellContext`\[ScriptL])) $CellContext`\[ScriptL]^(-3) (
           2 + $CellContext`\[ScriptL])^(-1) (3 + 
           2 $CellContext`\[ScriptL])^(-1) (5 + 
           2 $CellContext`\[ScriptL])^(-1) (1 - 
           4 $CellContext`\[ScriptL]^2)^(-2) 
         Gamma[2 $CellContext`\[ScriptL]]^(-1) 
         Gamma[-2 + 2 $CellContext`\[ScriptL]]^(-1) 
         Gamma[4 + 2 $CellContext`\[ScriptL]]^(-1) (
          2 (-2 + $CellContext`\[ScriptL] + 5 $CellContext`\[ScriptL]^2 + 
             2 $CellContext`\[ScriptL]^3)^2 (30 - 13 $CellContext`\[ScriptL] - 
            25 $CellContext`\[ScriptL]^2 + 4 $CellContext`\[ScriptL]^3 + 
            4 $CellContext`\[ScriptL]^4) (
            2 $CellContext`a^2 $CellContext`\[ScriptL] (1 + 
              2 $CellContext`\[ScriptL]) ($CellContext`m^2 + (-3 + \
$CellContext`\[ScriptL]) $CellContext`\[ScriptL]) + 
            Complex[0, 
               1] $CellContext`a $CellContext`m ((-2) \
$CellContext`\[ScriptL]^2 (3 + 
                4 $CellContext`\[Kappa]) + $CellContext`\[ScriptL]^3 (-4 + 
                8 $CellContext`\[Kappa]) + 
              8 $CellContext`r^3 $CellContext`\[Sigma]^2 + $CellContext`\
\[ScriptL] (-2 - 
                6 $CellContext`\[Kappa] + $CellContext`r^3 $CellContext`\
\[Sigma]^2)) + $CellContext`\[ScriptL] (
              4 $CellContext`\[ScriptL]^3 (-1 + $CellContext`\[Kappa]) + 
              2 $CellContext`\[ScriptL]^2 (5 + 3 $CellContext`\[Kappa]) - 
              8 $CellContext`r^3 $CellContext`\[Kappa] \
$CellContext`\[Sigma]^2 + $CellContext`\[ScriptL] (6 + 
                2 $CellContext`\[Kappa] - $CellContext`r^3 $CellContext`\
\[Kappa] $CellContext`\[Sigma]^2))) Gamma[2 + $CellContext`\[ScriptL]] 
           Gamma[-2 + 2 $CellContext`\[ScriptL]] 
           Gamma[2 + 2 $CellContext`\[ScriptL]] 
           Gamma[4 + 2 $CellContext`\[ScriptL]] - $CellContext`\[ScriptL] (1 + 
           2 $CellContext`\[ScriptL]) 
          Gamma[2 $CellContext`\[ScriptL]] (
           16 $CellContext`r^3 $CellContext`\[ScriptL]^2 (1 - 
              3 $CellContext`\[ScriptL] + 2 $CellContext`\[ScriptL]^2)^2 (90 + 
             171 $CellContext`\[ScriptL] + 119 $CellContext`\[ScriptL]^2 + 
             36 $CellContext`\[ScriptL]^3 + 4 $CellContext`\[ScriptL]^4) (
             Complex[0, 
                1] $CellContext`a $CellContext`m + $CellContext`\[Kappa] + \
$CellContext`\[ScriptL] $CellContext`\[Kappa]) $CellContext`\[Sigma]^2 
            Gamma[4 + $CellContext`\[ScriptL]] 
            Gamma[-2 + 2 $CellContext`\[ScriptL]] 
            Gamma[2 + 2 $CellContext`\[ScriptL]] + (
             1 + $CellContext`\[ScriptL]) ((1 - 
                2 $CellContext`\[ScriptL])^2 $CellContext`\[ScriptL]^2 (-1 - \
$CellContext`\[ScriptL] + 2 $CellContext`\[ScriptL]^2) (
               4 $CellContext`a^2 (2 + $CellContext`m^2 - 
                 5 $CellContext`\[ScriptL] + $CellContext`\[ScriptL]^2) (30 + 
                 77 $CellContext`\[ScriptL] + 71 $CellContext`\[ScriptL]^2 + 
                 28 $CellContext`\[ScriptL]^3 + 4 $CellContext`\[ScriptL]^4) + 
               192 $CellContext`\[ScriptL]^5 (-1 + $CellContext`\[Kappa]) + 
               32 $CellContext`\[ScriptL]^6 (-1 + $CellContext`\[Kappa]) + 
               Complex[0, 4] $CellContext`a $CellContext`m (10 + 
                 9 $CellContext`\[ScriptL] + 2 $CellContext`\[ScriptL]^2) (-6 + 
                 2 $CellContext`\[ScriptL]^2 (-7 + $CellContext`\[Kappa]) + 
                 4 $CellContext`\[ScriptL]^3 (-1 + $CellContext`\[Kappa]) - 
                 12 $CellContext`\[Kappa] - 
                 2 $CellContext`\[ScriptL] (8 + 7 $CellContext`\[Kappa]) + 
                 9 $CellContext`r^3 $CellContext`\[Sigma]^2 + \
$CellContext`r^3 $CellContext`\[ScriptL] $CellContext`\[Sigma]^2) - 
               8 $CellContext`\[ScriptL]^4 (51 - 
                35 $CellContext`\[Kappa] + $CellContext`r^3 (-1 + \
$CellContext`\[Kappa]) $CellContext`\[Sigma]^2) - 
               4 $CellContext`\[ScriptL]^3 (
                4 (31 + 25 $CellContext`\[Kappa]) + $CellContext`r^3 (-19 + 
                  27 $CellContext`\[Kappa]) $CellContext`\[Sigma]^2) - \
$CellContext`\[ScriptL]^2 (8 (95 + 189 $CellContext`\[Kappa]) + 
                4 $CellContext`r^3 (-103 + 
                  91 $CellContext`\[Kappa]) $CellContext`\[Sigma]^2 + \
$CellContext`r^6 $CellContext`\[Sigma]^4) - 
               10 (48 + 48 $CellContext`\[Kappa] - 
                96 $CellContext`r^3 $CellContext`\[Sigma]^2 + 
                5 $CellContext`r^6 $CellContext`\[Sigma]^4) - $CellContext`\
\[ScriptL] (32 (31 + 46 $CellContext`\[Kappa]) + 
                8 $CellContext`r^3 (-133 + 
                  45 $CellContext`\[Kappa]) $CellContext`\[Sigma]^2 + 
                19 $CellContext`r^6 $CellContext`\[Sigma]^4)) 
              Gamma[3 + $CellContext`\[ScriptL]] 
              Gamma[-2 + 2 $CellContext`\[ScriptL]] + 
             2 (2 + 3 $CellContext`\[ScriptL] + $CellContext`\[ScriptL]^2)^2 (
               90 + 21 $CellContext`\[ScriptL] - 41 $CellContext`\[ScriptL]^2 - 
               4 $CellContext`\[ScriptL]^3 + 
               4 $CellContext`\[ScriptL]^4) ((-(-1 + \
$CellContext`\[ScriptL])) $CellContext`\[ScriptL] + $CellContext`a^2 \
($CellContext`m^2 + (-1 + $CellContext`\[ScriptL]) $CellContext`\[ScriptL]) + 
               Complex[0, 1] $CellContext`a $CellContext`m (-1 + 
                 2 $CellContext`\[ScriptL]) $CellContext`\[Kappa]) 
              Gamma[1 + $CellContext`\[ScriptL]] 
              Gamma[2 + 2 $CellContext`\[ScriptL]]) 
            Gamma[4 + 2 $CellContext`\[ScriptL]])) - 
        32 $CellContext`r^3 (
         1 + $CellContext`\[ScriptL]) $CellContext`\[Sigma]^2 
        Gamma[3 + $CellContext`\[ScriptL]] 
        PolyGamma[0, 3 + $CellContext`\[ScriptL]])}, 2, 7, 1],
    SelectWithContents->True,
    Selectable->False]}], ";"}]], "Input",
 CellChangeTimes->{{3.992581405281364*^9, 
  3.992581411911839*^9}},ExpressionUUID->"8c3d250b-6738-40ab-8d11-\
abc13a778fde"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "generic \[ScriptL] Tail ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Delta]G", "\[ScriptL]m"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "128140fd-74d8-4de0-86d5-a230f58f2777"]
}], "Subsection",
 CellChangeTimes->{{3.992513059185217*^9, 3.992513063408215*^9}, {
  3.992516544768568*^9, 
  3.9925165491830807`*^9}},ExpressionUUID->"ec048e73-7cfb-4102-a7f4-\
19fae2dedf69"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Delta]G\[ScriptL]m", "=", 
   InterpretationBox[
    DynamicModuleBox[{Typeset`open = False}, 
     TemplateBox[{"Expression", 
       StyleBox[
       "\"\[Delta]G\[ScriptL]m for s=-2 generic \[ScriptL] generic m up to \
2PN\"", "IconizedCustomName", StripOnInput -> False], 
       GridBox[{{
          RowBox[{
            TagBox["\"Head: \"", "IconizedLabel"], "\[InvisibleSpace]", 
            TagBox["SeriesData", "IconizedItem"]}]}, {
          RowBox[{
            TagBox["\"Byte count: \"", "IconizedLabel"], "\[InvisibleSpace]", 
            
            TagBox["26032", "IconizedItem"]}]}}, 
        GridBoxAlignment -> {"Columns" -> {{Left}}}, DefaultBaseStyle -> 
        "Column", 
        GridBoxItemSize -> {
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}], 
       Dynamic[Typeset`open]},
      "IconizedObject"]],
    SeriesData[$CellContext`\[Eta], 0, {
     Rational[-768, 5] 
      Pi $CellContext`r^4 $CellContext`t^(-7) $CellContext`\[ScriptR]^4 
      SpinWeightedSpheroidalHarmonics`SpinWeightedSphericalHarmonicY[-2, 
        2, $CellContext`m, $CellContext`\[Theta], 0] 
      SpinWeightedSpheroidalHarmonics`SpinWeightedSphericalHarmonicY[-2, 
        2, $CellContext`m, $CellContext`\[CurlyTheta], 0], Rational[-3584, 5] 
      Pi $CellContext`r^4 $CellContext`t^(-8) $CellContext`\[ScriptR]^4 \
($CellContext`r + $CellContext`\[ScriptR]) 
      SpinWeightedSpheroidalHarmonics`SpinWeightedSphericalHarmonicY[-2, 
        2, $CellContext`m, $CellContext`\[Theta], 0] 
      SpinWeightedSpheroidalHarmonics`SpinWeightedSphericalHarmonicY[-2, 
        2, $CellContext`m, $CellContext`\[CurlyTheta], 0], Rational[1, 75600] 
      Pi $CellContext`r^3 $CellContext`t^(-9) $CellContext`\[ScriptR]^3 (
       5806080 (8 + 
         Complex[0, 
            2] $CellContext`a $CellContext`m) $CellContext`t^2 \
($CellContext`r + $CellContext`\[ScriptR]) - 
       5160960 $CellContext`r $CellContext`\[ScriptR] (33 $CellContext`r^2 + 
        56 $CellContext`r $CellContext`\[ScriptR] + 
        33 $CellContext`\[ScriptR]^2)) 
      SpinWeightedSpheroidalHarmonics`SpinWeightedSphericalHarmonicY[-2, 
        2, $CellContext`m, $CellContext`\[Theta], 0] 
      SpinWeightedSpheroidalHarmonics`SpinWeightedSphericalHarmonicY[-2, 
        2, $CellContext`m, $CellContext`\[CurlyTheta], 0], Complex[0, 
        Rational[-1, 567000]] 
      Pi $CellContext`r^3 $CellContext`t^(-10) $CellContext`\[ScriptR]^3 \
((-19353600) 
        7^Rational[1, 2] $CellContext`a (9 - $CellContext`m^2)^
         Rational[
          1, 2] $CellContext`r $CellContext`t^2 $CellContext`\[ScriptR] 
        SpinWeightedSpheroidalHarmonics`SpinWeightedSphericalHarmonicY[-2, 
          2, $CellContext`m, $CellContext`\[CurlyTheta], 0] 
        SpinWeightedSpheroidalHarmonics`SpinWeightedSphericalHarmonicY[-2, 
          3, $CellContext`m, $CellContext`\[Theta], 0] + 
       SpinWeightedSpheroidalHarmonics`SpinWeightedSphericalHarmonicY[-2, 
          2, $CellContext`m, $CellContext`\[Theta], 
          0] ((Complex[
             0, -174182400] $CellContext`r $CellContext`\[ScriptR] \
($CellContext`r + $CellContext`\[ScriptR]) (18 $CellContext`r^2 + 
             26 $CellContext`r $CellContext`\[ScriptR] + 
             18 $CellContext`\[ScriptR]^2) + 
           5040 $CellContext`t^2 (Complex[0, 322560] $CellContext`r^2 + 
             Complex[0, 179136] $CellContext`r $CellContext`\[ScriptR] + 
             Complex[0, 322560] $CellContext`\[ScriptR]^2 - 
             26880 $CellContext`a $CellContext`m (3 $CellContext`r^2 + 
              8 $CellContext`r $CellContext`\[ScriptR] + 
              3 $CellContext`\[ScriptR]^2))) 
          SpinWeightedSpheroidalHarmonics`SpinWeightedSphericalHarmonicY[-2, 
            2, $CellContext`m, $CellContext`\[CurlyTheta], 0] - 19353600 
         7^Rational[1, 2] $CellContext`a (9 - $CellContext`m^2)^
          Rational[
           1, 2] $CellContext`r $CellContext`t^2 $CellContext`\[ScriptR] 
         SpinWeightedSpheroidalHarmonics`SpinWeightedSphericalHarmonicY[-2, 
           3, $CellContext`m, $CellContext`\[CurlyTheta], 0])), Complex[0, 
        Rational[-1, 107163000]] 
      Pi $CellContext`r^2 $CellContext`t^(-11) $CellContext`\[ScriptR]^2 (
       Complex[0, -65840947200] $CellContext`r^2 $CellContext`t^4 
        SpinWeightedSpheroidalHarmonics`SpinWeightedSphericalHarmonicY[-2, 
          2, $CellContext`m, $CellContext`\[Theta], 0] 
        SpinWeightedSpheroidalHarmonics`SpinWeightedSphericalHarmonicY[-2, 
          2, $CellContext`m, $CellContext`\[CurlyTheta], 0] + 
       Complex[0, -32920473600] $CellContext`a^2 $CellContext`r^2 \
$CellContext`t^4 
        SpinWeightedSpheroidalHarmonics`SpinWeightedSphericalHarmonicY[-2, 
          2, $CellContext`m, $CellContext`\[Theta], 0] 
        SpinWeightedSpheroidalHarmonics`SpinWeightedSphericalHarmonicY[-2, 
          2, $CellContext`m, $CellContext`\[CurlyTheta], 0] + 
       49380710400 $CellContext`a $CellContext`m $CellContext`r^2 \
$CellContext`t^4 
        SpinWeightedSpheroidalHarmonics`SpinWeightedSphericalHarmonicY[-2, 
          2, $CellContext`m, $CellContext`\[Theta], 0] 
        SpinWeightedSpheroidalHarmonics`SpinWeightedSphericalHarmonicY[-2, 
          2, $CellContext`m, $CellContext`\[CurlyTheta], 0] + 
       Complex[0, 
          8230118400] $CellContext`a^2 $CellContext`m^2 $CellContext`r^2 \
$CellContext`t^4 
        SpinWeightedSpheroidalHarmonics`SpinWeightedSphericalHarmonicY[-2, 
          2, $CellContext`m, $CellContext`\[Theta], 0] 
        SpinWeightedSpheroidalHarmonics`SpinWeightedSphericalHarmonicY[-2, 
          2, $CellContext`m, $CellContext`\[CurlyTheta], 0] + 
       Complex[0, 
          965667225600] $CellContext`r^4 $CellContext`t^2 $CellContext`\
\[ScriptR] 
        SpinWeightedSpheroidalHarmonics`SpinWeightedSphericalHarmonicY[-2, 
          2, $CellContext`m, $CellContext`\[Theta], 0] 
        SpinWeightedSpheroidalHarmonics`SpinWeightedSphericalHarmonicY[-2, 
          2, $CellContext`m, $CellContext`\[CurlyTheta], 0] - 
       241416806400 $CellContext`a $CellContext`m $CellContext`r^4 \
$CellContext`t^2 $CellContext`\[ScriptR] 
       SpinWeightedSpheroidalHarmonics`SpinWeightedSphericalHarmonicY[-2, 
         2, $CellContext`m, $CellContext`\[Theta], 0] 
       SpinWeightedSpheroidalHarmonics`SpinWeightedSphericalHarmonicY[-2, 
         2, $CellContext`m, $CellContext`\[CurlyTheta], 0] + 
       Complex[0, -263363788800] $CellContext`r $CellContext`t^4 \
$CellContext`\[ScriptR] 
        SpinWeightedSpheroidalHarmonics`SpinWeightedSphericalHarmonicY[-2, 
          2, $CellContext`m, $CellContext`\[Theta], 0] 
        SpinWeightedSpheroidalHarmonics`SpinWeightedSphericalHarmonicY[-2, 
          2, $CellContext`m, $CellContext`\[CurlyTheta], 0] + 
       131681894400 $CellContext`a $CellContext`m $CellContext`r \
$CellContext`t^4 $CellContext`\[ScriptR] 
        SpinWeightedSpheroidalHarmonics`SpinWeightedSphericalHarmonicY[-2, 
          2, $CellContext`m, $CellContext`\[Theta], 0] 
        SpinWeightedSpheroidalHarmonics`SpinWeightedSphericalHarmonicY[-2, 
          2, $CellContext`m, $CellContext`\[CurlyTheta], 0] + 
       Complex[0, 
          16460236800] $CellContext`a^2 $CellContext`m^2 $CellContext`r \
$CellContext`t^4 $CellContext`\[ScriptR] 
        SpinWeightedSpheroidalHarmonics`SpinWeightedSphericalHarmonicY[-2, 
          2, $CellContext`m, $CellContext`\[Theta], 0] 
        SpinWeightedSpheroidalHarmonics`SpinWeightedSphericalHarmonicY[-2, 
          2, $CellContext`m, $CellContext`\[CurlyTheta], 0] + 
       Complex[0, -1261951488000] $CellContext`r^6 $CellContext`\[ScriptR]^2 
        SpinWeightedSpheroidalHarmonics`SpinWeightedSphericalHarmonicY[-2, 
          2, $CellContext`m, $CellContext`\[Theta], 0] 
        SpinWeightedSpheroidalHarmonics`SpinWeightedSphericalHarmonicY[-2, 
          2, $CellContext`m, $CellContext`\[CurlyTheta], 0] + 
       Complex[0, -304331489280] $CellContext`r^3 $CellContext`t^2 \
$CellContext`\[ScriptR]^2 
        SpinWeightedSpheroidalHarmonics`SpinWeightedSphericalHarmonicY[-2, 
          2, $CellContext`m, $CellContext`\[Theta], 0] 
        SpinWeightedSpheroidalHarmonics`SpinWeightedSphericalHarmonicY[-2, 
          2, $CellContext`m, $CellContext`\[CurlyTheta], 0] - 
       948597350400 $CellContext`a $CellContext`m $CellContext`r^3 \
$CellContext`t^2 $CellContext`\[ScriptR]^2 
       SpinWeightedSpheroidalHarmonics`SpinWeightedSphericalHarmonicY[-2, 
         2, $CellContext`m, $CellContext`\[Theta], 0] 
       SpinWeightedSpheroidalHarmonics`SpinWeightedSphericalHarmonicY[-2, 
         2, $CellContext`m, $CellContext`\[CurlyTheta], 0] + 
       Complex[0, -65840947200] $CellContext`t^4 $CellContext`\[ScriptR]^2 
        SpinWeightedSpheroidalHarmonics`SpinWeightedSphericalHarmonicY[-2, 
          2, $CellContext`m, $CellContext`\[Theta], 0] 
        SpinWeightedSpheroidalHarmonics`SpinWeightedSphericalHarmonicY[-2, 
          2, $CellContext`m, $CellContext`\[CurlyTheta], 0] + 
       Complex[0, -32920473600] $CellContext`a^2 $CellContext`t^4 \
$CellContext`\[ScriptR]^2 
        SpinWeightedSpheroidalHarmonics`SpinWeightedSphericalHarmonicY[-2, 
          2, $CellContext`m, $CellContext`\[Theta], 0] 
        SpinWeightedSpheroidalHarmonics`SpinWeightedSphericalHarmonicY[-2, 
          2, $CellContext`m, $CellContext`\[CurlyTheta], 0] + 
       49380710400 $CellContext`a $CellContext`m $CellContext`t^4 \
$CellContext`\[ScriptR]^2 
        SpinWeightedSpheroidalHarmonics`SpinWeightedSphericalHarmonicY[-2, 
          2, $CellContext`m, $CellContext`\[Theta], 0] 
        SpinWeightedSpheroidalHarmonics`SpinWeightedSphericalHarmonicY[-2, 
          2, $CellContext`m, $CellContext`\[CurlyTheta], 0] + 
       Complex[0, 
          8230118400] $CellContext`a^2 $CellContext`m^2 $CellContext`t^4 \
$CellContext`\[ScriptR]^2 
        SpinWeightedSpheroidalHarmonics`SpinWeightedSphericalHarmonicY[-2, 
          2, $CellContext`m, $CellContext`\[Theta], 0] 
        SpinWeightedSpheroidalHarmonics`SpinWeightedSphericalHarmonicY[-2, 
          2, $CellContext`m, $CellContext`\[CurlyTheta], 0] + 
       Complex[0, -3950456832000] $CellContext`r^5 $CellContext`\[ScriptR]^3 
        SpinWeightedSpheroidalHarmonics`SpinWeightedSphericalHarmonicY[-2, 
          2, $CellContext`m, $CellContext`\[Theta], 0] 
        SpinWeightedSpheroidalHarmonics`SpinWeightedSphericalHarmonicY[-2, 
          2, $CellContext`m, $CellContext`\[CurlyTheta], 0] + 
       Complex[0, -304331489280] $CellContext`r^2 $CellContext`t^2 \
$CellContext`\[ScriptR]^3 
        SpinWeightedSpheroidalHarmonics`SpinWeightedSphericalHarmonicY[-2, 
          2, $CellContext`m, $CellContext`\[Theta], 0] 
        SpinWeightedSpheroidalHarmonics`SpinWeightedSphericalHarmonicY[-2, 
          2, $CellContext`m, $CellContext`\[CurlyTheta], 0] - 
       948597350400 $CellContext`a $CellContext`m $CellContext`r^2 \
$CellContext`t^2 $CellContext`\[ScriptR]^3 
       SpinWeightedSpheroidalHarmonics`SpinWeightedSphericalHarmonicY[-2, 
         2, $CellContext`m, $CellContext`\[Theta], 0] 
       SpinWeightedSpheroidalHarmonics`SpinWeightedSphericalHarmonicY[-2, 
         2, $CellContext`m, $CellContext`\[CurlyTheta], 0] + 
       Complex[0, -5690539008000] $CellContext`r^4 $CellContext`\[ScriptR]^4 
        SpinWeightedSpheroidalHarmonics`SpinWeightedSphericalHarmonicY[-2, 
          2, $CellContext`m, $CellContext`\[Theta], 0] 
        SpinWeightedSpheroidalHarmonics`SpinWeightedSphericalHarmonicY[-2, 
          2, $CellContext`m, $CellContext`\[CurlyTheta], 0] + 
       Complex[0, 
          965667225600] $CellContext`r $CellContext`t^2 $CellContext`\
\[ScriptR]^4 
        SpinWeightedSpheroidalHarmonics`SpinWeightedSphericalHarmonicY[-2, 
          2, $CellContext`m, $CellContext`\[Theta], 0] 
        SpinWeightedSpheroidalHarmonics`SpinWeightedSphericalHarmonicY[-2, 
          2, $CellContext`m, $CellContext`\[CurlyTheta], 0] - 
       241416806400 $CellContext`a $CellContext`m $CellContext`r \
$CellContext`t^2 $CellContext`\[ScriptR]^4 
       SpinWeightedSpheroidalHarmonics`SpinWeightedSphericalHarmonicY[-2, 
         2, $CellContext`m, $CellContext`\[Theta], 0] 
       SpinWeightedSpheroidalHarmonics`SpinWeightedSphericalHarmonicY[-2, 
         2, $CellContext`m, $CellContext`\[CurlyTheta], 0] + 
       Complex[0, -3950456832000] $CellContext`r^3 $CellContext`\[ScriptR]^5 
        SpinWeightedSpheroidalHarmonics`SpinWeightedSphericalHarmonicY[-2, 
          2, $CellContext`m, $CellContext`\[Theta], 0] 
        SpinWeightedSpheroidalHarmonics`SpinWeightedSphericalHarmonicY[-2, 
          2, $CellContext`m, $CellContext`\[CurlyTheta], 0] + 
       Complex[0, -1261951488000] $CellContext`r^2 $CellContext`\[ScriptR]^6 
        SpinWeightedSpheroidalHarmonics`SpinWeightedSphericalHarmonicY[-2, 
          2, $CellContext`m, $CellContext`\[Theta], 0] 
        SpinWeightedSpheroidalHarmonics`SpinWeightedSphericalHarmonicY[-2, 
          2, $CellContext`m, $CellContext`\[CurlyTheta], 0] - 19508428800 
       7^Rational[1, 2] $CellContext`a (9 - $CellContext`m^2)^
        Rational[
         1, 2] $CellContext`r^3 $CellContext`t^2 $CellContext`\[ScriptR]^2 
       SpinWeightedSpheroidalHarmonics`SpinWeightedSphericalHarmonicY[-2, 
         2, $CellContext`m, $CellContext`\[CurlyTheta], 0] 
       SpinWeightedSpheroidalHarmonics`SpinWeightedSphericalHarmonicY[-2, 
         3, $CellContext`m, $CellContext`\[Theta], 0] - 19508428800 
       7^Rational[1, 2] $CellContext`a (9 - $CellContext`m^2)^
        Rational[
         1, 2] $CellContext`r^2 $CellContext`t^2 $CellContext`\[ScriptR]^3 
       SpinWeightedSpheroidalHarmonics`SpinWeightedSphericalHarmonicY[-2, 
         2, $CellContext`m, $CellContext`\[CurlyTheta], 0] 
       SpinWeightedSpheroidalHarmonics`SpinWeightedSphericalHarmonicY[-2, 
         3, $CellContext`m, $CellContext`\[Theta], 0] - 19508428800 
       7^Rational[1, 2] $CellContext`a (9 - $CellContext`m^2)^
        Rational[
         1, 2] $CellContext`r^3 $CellContext`t^2 $CellContext`\[ScriptR]^2 
       SpinWeightedSpheroidalHarmonics`SpinWeightedSphericalHarmonicY[-2, 
         2, $CellContext`m, $CellContext`\[Theta], 0] 
       SpinWeightedSpheroidalHarmonics`SpinWeightedSphericalHarmonicY[-2, 
         3, $CellContext`m, $CellContext`\[CurlyTheta], 0] - 19508428800 
       7^Rational[1, 2] $CellContext`a (9 - $CellContext`m^2)^
        Rational[
         1, 2] $CellContext`r^2 $CellContext`t^2 $CellContext`\[ScriptR]^3 
       SpinWeightedSpheroidalHarmonics`SpinWeightedSphericalHarmonicY[-2, 
         2, $CellContext`m, $CellContext`\[Theta], 0] 
       SpinWeightedSpheroidalHarmonics`SpinWeightedSphericalHarmonicY[-2, 
         3, $CellContext`m, $CellContext`\[CurlyTheta], 0])}, 5, 10, 1],
    SelectWithContents->True,
    Selectable->False]}], ";"}]], "Input",
 CellChangeTimes->{{3.99233264101376*^9, 3.992332646370013*^9}, {
   3.992332702551169*^9, 3.992332710470701*^9}, 3.992332838888361*^9, {
   3.992513066887456*^9, 3.992513069261553*^9}, 3.992513099401087*^9, 
   3.992513485019526*^9, 3.9925135841077623`*^9, 3.992513621902644*^9, {
   3.992627163793487*^9, 3.992627164959743*^9}, {3.992661299479545*^9, 
   3.992661301414435*^9}, 3.992665712275333*^9, 3.992665745333853*^9, {
   3.992962118257882*^9, 3.9929621185880613`*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"169b6d4b-3bb7-43b3-8443-7b9c7742181f"]
}, Open  ]]
},
WindowSize->{1422, 851.25},
WindowMargins->{{6.75, Automatic}, {6.75, Automatic}},
FrontEndVersion->"14.0 for Linux x86 (64-bit) (December 12, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"4ca81dd8-4bda-4fc2-88ea-46a3ed2182a5"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 125, 3, 54, "Subsection",ExpressionUUID->"97eb126e-4213-4c09-9d52-e97dda66de64"],
Cell[708, 27, 8446, 147, 35, "Input",ExpressionUUID->"49349361-d3b7-4140-bf5d-6182049dcdf7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[9191, 179, 287, 7, 53, "Subsection",ExpressionUUID->"e317e952-ebf9-4d0c-ad49-c19f189c2797"],
Cell[9481, 188, 56277, 961, 35, "Input",ExpressionUUID->"380356e8-fd02-476e-b6f1-e8603e9f1b42"]
}, Open  ]],
Cell[CellGroupData[{
Cell[65795, 1154, 368, 9, 53, "Subsection",ExpressionUUID->"ab177f47-a91f-43a2-9960-f3ca7e137e6b"],
Cell[66166, 1165, 4829, 90, 35, "Input",ExpressionUUID->"5382631c-125c-4d17-8404-4c6fbdfb0309"]
}, Open  ]],
Cell[CellGroupData[{
Cell[71032, 1260, 316, 8, 53, "Subsection",ExpressionUUID->"1863cd73-8ba0-43d5-a2fa-6394b9b868c9"],
Cell[71351, 1270, 9062, 167, 35, "Input",ExpressionUUID->"6096d8c8-38c4-4daa-9696-ed89f1eb2b48"]
}, Open  ]],
Cell[CellGroupData[{
Cell[80450, 1442, 164, 3, 54, "Subsection",ExpressionUUID->"abaec0a2-95ac-41d5-b83f-a279530bda41"],
Cell[80617, 1447, 194, 3, 35, "Text",ExpressionUUID->"ee53218c-3b19-4bc1-8a76-9050d2a0c52e"],
Cell[80814, 1452, 460299, 8359, 36, "Input",ExpressionUUID->"91beed33-4d8e-44af-b9fc-653b9a3250e6"],
Cell[CellGroupData[{
Cell[541138, 9815, 263, 4, 29, "Input",ExpressionUUID->"6b3b8baa-4e48-4af8-9194-80feaa2b33fb"],
Cell[541404, 9821, 61165, 1336, 743, "Output",ExpressionUUID->"000a4d51-9f09-447e-b324-ad5fbb0ed802"]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[602618, 11163, 287, 7, 53, "Subsection",ExpressionUUID->"4bad0ce7-c913-48cc-8ff9-6a356894ac37"],
Cell[602908, 11172, 10298, 186, 35, "Input",ExpressionUUID->"8c3d250b-6738-40ab-8d11-abc13a778fde"]
}, Open  ]],
Cell[CellGroupData[{
Cell[613243, 11363, 418, 11, 54, "Subsection",ExpressionUUID->"ec048e73-7cfb-4102-a7f4-19fae2dedf69"],
Cell[613664, 11376, 15451, 259, 35, "Input",ExpressionUUID->"169b6d4b-3bb7-43b3-8443-7b9c7742181f"]
}, Open  ]]
}
]
*)


